On the reduction of generalized polylogarithms to $\text{Li}_n$ and $\text{Li}_{2,2}$ and on the evaluation thereof

We give expressions for all generalized polylogarithms up to weight four in terms of the functions log, $\text{Li}_n$, and $\text{Li}_{2,2}$, valid for arbitrary complex variables. Furthermore we provide algorithms for manipulation and numerical evaluation of $\text{Li}_n$ and $\text{Li}_{2,2}$, and add codes in Mathematica and C++ implementing the results. With these results we calculate a number of previously unknown integrals, which we add in App. C.

==> annc/gtolexample.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     12303,        345]
NotebookOptionsPosition[     11612,        318]
NotebookOutlinePosition[     12056,        336]
CellTagsIndexPosition[     12013,        333]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "This", " ", "is", " ", "an", " ", "example", " ", "file", " ", "for", 
     " ", "the", " ", "use", " ", "of", " ", "the", " ", "reduction", " ", 
     "library", " ", 
     RowBox[{"gtolrules", ".", "m"}], " ", "in", " ", "Mathematica"}], ","}], 
   "*)"}], "\n", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"by", " ", "Hjalte", " ", "Frellesvig"}], ",", " ", 
    RowBox[{"Damiano", " ", "Tommasini"}], ",", " ", 
    RowBox[{"and", " ", "Christopher", " ", 
     RowBox[{"Wever", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"For", " ", "further", " ", "details", " ", "see", " ", 
    RowBox[{"ArXiv", ":", 
     RowBox[{"1601.02649", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Latest", " ", 
     RowBox[{"Changes", ":", " ", 
      RowBox[{"28", "th", " ", "of", " ", "Jan"}]}]}], ",", " ", "2016"}], 
   "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"First", " ", "import", " ", "\"\<gtolrules.m\>\""}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"dir", "=", 
     RowBox[{"NotebookDirectory", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"<<", 
     RowBox[{"(", 
      RowBox[{"dir", "<>", "\"\</gtolrules.m\>\""}], ")"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Now", " ", "the", " ", "rules", " ", "gtolrules"}], ",", " ", 
     "itogrules", ",", " ", "thetaback", ",", " ", 
     RowBox[{"and", " ", "logback", " ", "are", " ", "defined"}]}], "*)"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.660483487451995*^9, 3.660483489737945*^9}, {
  3.660483519808751*^9, 3.660483576902382*^9}, {3.6612835561786118`*^9, 
  3.661283588838354*^9}, {3.661284945087207*^9, 3.66128494541136*^9}, {
  3.661338091115484*^9, 3.661338091407579*^9}, {3.661338151837946*^9, 
  3.6613381712732162`*^9}, {3.6629960169667263`*^9, 3.6629960397401333`*^9}, {
  3.6629974842557087`*^9, 3.662997486247799*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "reduce", " ", "for", " ", "example", " ", "the", " ", "weight", " ", 
    "three", " ", "GPL", " ", "G", 
    RowBox[{"(", 
     RowBox[{"a", ",", "b", ",", 
      RowBox[{"c", ";", "x"}]}], ")"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"G", "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "x"}], "]"}], "/.", "gtolrules"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"replace", " ", "MyLog"}], ",", " ", "MyLi", ",", " ", "MyH1", 
     ",", " ", 
     RowBox[{"MyH2", " ", "and", " ", "MyT"}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%", "/.", "logback"}], "//.", "thetaback"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "reduce", " ", "for", " ", "example", " ", "the", " ", "weight", " ", 
     "four", " ", "GPL", " ", "G", 
     RowBox[{"(", 
      RowBox[{"a", ",", "b", ",", "c", ",", 
       RowBox[{"d", ";", "x"}]}], ")"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"G", "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "x"}], "]"}], "/.", 
    "gtolrules"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"replace", " ", "MyLog"}], ",", " ", "MyLi", ",", " ", "MyT", 
     ",", " ", "MyH1", ",", " ", 
     RowBox[{"MyH2", " ", "and", " ", "MyT"}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%", "/.", "logback"}], "//.", "thetaback"}]}]}]], "Input",
 CellChangeTimes->{{3.6604838654229803`*^9, 3.6604839220629263`*^9}, {
  3.6604839579227448`*^9, 3.6604840235996313`*^9}, {3.6604840695586863`*^9, 
  3.660484078560025*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"define", " ", "point"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"point", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", "\[Rule]", 
        RowBox[{"0.14973911820963232", "-", 
         RowBox[{"0.2135866813200692", "*", "I"}]}]}], ",", 
       RowBox[{"b", "\[Rule]", 
        RowBox[{"0.1094629338907686", "-", 
         RowBox[{"0.09349353729916371", "*", "I"}]}]}], ",", 
       RowBox[{"c", "\[Rule]", 
        RowBox[{
         RowBox[{"-", "0.9632069808512039"}], "+", 
         RowBox[{"0.4780369861529716", "*", "I"}]}]}], ",", 
       RowBox[{"x", "\[Rule]", 
        RowBox[{"0.06932047483023104", "-", 
         RowBox[{"0.038222239494253164", "*", "I"}]}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "to", " ", "evaluate", " ", "MyLi22", " ", "we", " ", "may", " ", 
     "define", " ", "li22back"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"li22back", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"MyLi22", "[", 
        RowBox[{"x1_", ",", "x2_"}], "]"}], "\[RuleDelayed]", 
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Log", "[", "z", "]"}], "*", 
          RowBox[{
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             RowBox[{"x1", "*", "x2", "*", "z"}]}], "]"}], "/", 
           RowBox[{"(", 
            RowBox[{"z", "-", 
             RowBox[{"(", 
              RowBox[{"1", "/", "x1"}], ")"}]}], ")"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"z", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "}"}]}], ";"}],
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"evaluate", " ", "a", " ", "GPL", " ", "with", " ", "li22back"}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"G", "[", 
         RowBox[{"a", ",", "b", ",", "0", ",", "c", ",", "x"}], "]"}], "/.", 
        "point"}], "/.", "gtolrules"}], "/.", "logback"}], "//.", 
     "thetaback"}], "/.", "li22back"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.6593655044887133`*^9, 3.659365535705945*^9}, {
   3.659366048305339*^9, 3.659366096781083*^9}, {3.659366160768053*^9, 
   3.65936616286779*^9}, {3.659366195922718*^9, 3.659366218458108*^9}, {
   3.6593662626185637`*^9, 3.659366306794087*^9}, {3.659366350723812*^9, 
   3.659366351144966*^9}, {3.659366498250348*^9, 3.659366503052136*^9}, {
   3.660325524121488*^9, 3.660325524758243*^9}, {3.660484145622389*^9, 
   3.660484178428409*^9}, {3.660484243997666*^9, 3.6604843179831448`*^9}, {
   3.66048434931879*^9, 3.660484399523921*^9}, {3.660484455268362*^9, 
   3.6604844568748903`*^9}, {3.660484491301599*^9, 3.660484522624323*^9}, 
   3.660484560578846*^9, {3.660485350171283*^9, 3.6604853602774076`*^9}, {
   3.6612848667126102`*^9, 3.661284916101832*^9}}],

Cell[BoxData[
 RowBox[{"0.002369732641338107`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.0026559497507460117`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.661284961429037*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "we", " ", "can", " ", "also", " ", "use", " ", "the", " ", 
    "lievaluateinterface", " ", "Mathlink", " ", "interface", " ", "instead", 
    " ", "to", " ", "evaluate", " ", "the", " ", "basis", " ", "functions"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"SetDirectory", "[", 
     RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";", "\n", 
    RowBox[{"link", "=", 
     RowBox[{"Install", "[", 
      RowBox[{
       RowBox[{"Directory", "[", "]"}], "<>", "\"\</\>\"", "<>", 
       "\"\<lievaluateinterface\>\""}], "]"}]}], ";", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"G", "[", 
         RowBox[{"a", ",", "b", ",", "0", ",", "c", ",", "x"}], "]"}], "/.", 
        "point"}], "/.", "gtolrules"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"MyLog", "[", "x_", "]"}], "\[RuleDelayed]", 
         RowBox[{"-", 
          RowBox[{"Li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"1", "-", "x"}]}], "]"}]}]}], ",", 
        RowBox[{
         RowBox[{"MyLi", "[", 
          RowBox[{"n_", ",", "x_"}], "]"}], "\[RuleDelayed]", 
         RowBox[{"Li", "[", 
          RowBox[{"n", ",", "x"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"MyLi22", "[", 
          RowBox[{"x1_", ",", "x2_"}], "]"}], "\[RuleDelayed]", 
         RowBox[{"Li22", "[", 
          RowBox[{"x1", ",", "x2"}], "]"}]}]}], "}"}]}], "//.", 
     "thetaback"}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.661284974027433*^9, 3.6612849770840273`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"This", " ", "is", " ", "to", " ", "test", " ", "the", " ", 
    RowBox[{"itogrules", ":"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"I10", "[", 
     RowBox[{"x", ",", "a", ",", "b", ",", "c"}], "]"}], " ", "=", " ", 
    RowBox[{"Int", "[", 
     RowBox[{
      RowBox[{"Li_", "2", 
       RowBox[{"(", 
        RowBox[{"t", "/", "a"}], ")"}], " ", "log", 
       RowBox[{"(", 
        RowBox[{"1", "\[Minus]", 
         RowBox[{"t", "/", "b"}]}], ")"}], " ", "log", 
       RowBox[{"(", 
        RowBox[{"1", "\[Minus]", 
         RowBox[{"t", "/", "c"}]}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", "0", ",", "x"}], "}"}]}], "]"}]}], "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          RowBox[{"t", "/", "a"}]}], "]"}], "*", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", 
          RowBox[{"t", "/", "b"}]}], "]"}], "*", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", 
          RowBox[{"t", "/", "c"}]}], "]"}]}], ")"}], "/.", "point"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "0", ",", 
       RowBox[{"(", 
        RowBox[{"x", "/.", "point"}], ")"}]}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"I10", "[", 
          RowBox[{"x", ",", "a", ",", "b", ",", "c"}], "]"}], "/.", 
         "itogrules"}], "/.", "gtolrules"}], "/.", "point"}], "/.", 
      "logback"}], "/.", "li22back"}], "//.", "thetaback"}]}]}]], "Input",
 CellChangeTimes->{{3.661285027372967*^9, 3.661285184344329*^9}, {
  3.661285217611794*^9, 3.661285219737365*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "0.00031986503563954423`"}], "-", 
  RowBox[{"0.00007105404797237996`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.661285146818378*^9, 3.6612851855124893`*^9, 
  3.661285220557486*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "0.0003198650353889443`"}], "-", 
  RowBox[{"0.00007105404598584109`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.661285146818378*^9, 3.6612851855124893`*^9, 
  3.661285245931696*^9}]
}, Open  ]]
},
WindowSize->{1301, 744},
WindowMargins->{{-10, Automatic}, {Automatic, -10}},
ShowSelection->True,
FrontEndVersion->"8.0 for Linux x86 (64-bit) (October 10, 2011)",
StyleDefinitions->"Default.nb",
PrivateNotebookOptions -> {
 "VersionedStylesheet" -> {"Default.nb"[8.] -> False}}
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 2112, 51, 221, "Input"],
Cell[2672, 73, 1687, 44, 183, "Input"],
Cell[CellGroupData[{
Cell[4384, 121, 2977, 70, 202, "Input"],
Cell[7364, 193, 188, 3, 30, "Output"]
}, Open  ]],
Cell[7567, 199, 1656, 44, 107, "Input"],
Cell[CellGroupData[{
Cell[9248, 247, 1867, 54, 107, "Input"],
Cell[11118, 303, 238, 5, 30, "Output"],
Cell[11359, 310, 237, 5, 30, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> annc/gtolrules.m <==
(*This file is made by Hjalte Frellesvig, Damiano Tommasini, and Christopher Wever*)
(*For further details see ArXiv:1601.02649*)
(*Last modification: 28th Jan. 2016*)


thetaback = {MyP[x1_,x2_] :> (((-1+x1)*Im[x2])/Im[x1-x2+x2*Conjugate[x1]]), MyR[x1_,x2_] :> ((Abs[x2]^2*Im[x1]-Abs[x1]^2*Im[x2])/(-(Im[x2]*Re[x1])+Im[x1]*Re[x2])), MyT[x1_,x2_,x3_] :> (HeavisideTheta[-1+Re[-(x2*Im[x1])+x1*Im[x2]]/Re[x3*Im[x2-x1]+(x1-x2)*Im[x3]],Re[-(x3*Im[x1])+x1*Im[x3]]/Re[x3*Im[x2-x1]+(x1-x2)*Im[x3]],Re[x3*Im[x2]-x2*Im[x3]]/Re[x3*Im[x2-x1]+(x1-x2)*Im[x3]]]), MyH1[x1_,x2_] :> (HeavisideTheta[(Abs[x2]^2*Im[x1]-Abs[x1]^2*Im[x2])/(-(Im[x2]*Re[x1])+Im[x1]*Re[x2]),Min[1,Re[((2*I)*x1*Conjugate[x1]*Im[x2])/(x2*Conjugate[x1]-x1*Conjugate[x2])]]-(Abs[x2]^2*Im[x1]-Abs[x1]^2*Im[x2])/(-(Im[x2]*Re[x1])+Im[x1]*Re[x2])]), MyH2[x1_,x2_] :> (HeavisideTheta[-(Im[x1]*Im[x2]),(Abs[x2]^2*Im[x1]-Abs[x1]^2*Im[x2])/(-(Im[x2]*Re[x1])+Im[x1]*Re[x2]),1+(Abs[x2]^2*Im[x1]-Abs[x1]^2*Im[x2])/(Im[x2]*Re[x1]-Im[x1]*Re[x2])]), MyHT:>HeavisideTheta, MyS[x1_]/;(x1=!=0) :> Sign[x1]};

logback = {MyLog:>Log, MyLi:>PolyLog};

gtolrules = {G[0,0] :> log0,
G[0,0,0] :> log0^2/2,
G[0,0,0,0] :> log0^3/6,
G[0,0,0,0,0] :> log0^4/24,
G[a_,0] :> 0,
G[a_,b_,0] :> 0,
G[a_,b_,c_,0] :> 0,
G[a_,b_,c_,d_,0] :> 0,
G[0,x_] :> MyLog[x],
G[x_,x_] :> log0,
G[a_,x_] :> MyLog[1-x/a],
G[0,0,x_] :> MyLog[x]^2/2,
G[0,x_,x_] :> -Pi^2/6,
G[0,a_,x_] :> -MyLi[2,x/a],
G[x_,0,x_] :> Pi^2/6+log0*MyLog[x],
G[a_,0,x_] :> MyLi[2,x/a]+MyLog[x]*MyLog[1-x/a],
G[x_,x_,x_] :> log0^2/2,
G[a_,a_,x_] :> MyLog[1-x/a]^2/2,
G[a_,x_,x_] :> -MyLi[2,x/(x-a)],
G[x_,a_,x_] :> MyLi[2,x/(x-a)]+log0*MyLog[1-x/a],
G[a_,b_,x_] :> -MyLi[2,b/(b-a)]+MyLi[2,(x-b)/(a-b)]+MyLog[(a-x)/(a-b)]*MyLog[1-x/b]+(2*I)*Pi*MyLog[1-a/b]*MyT[1,1-x/b,1-a/b]*MyS[Im[b/x]],
G[0,0,0,x_] :> MyLog[x]^3/6,
G[0,0,x_,x_] :> -Zeta[3],
G[0,0,a_,x_] :> -MyLi[3,x/a],
G[0,x_,0,x_] :> -(Pi^2*MyLog[x])/6+2*Zeta[3],
G[0,a_,0,x_] :> 2*MyLi[3,x/a]-MyLi[2,x/a]*MyLog[x],
G[x_,0,0,x_] :> (Pi^2*MyLog[x])/6+(log0*MyLog[x]^2)/2-Zeta[3],
G[a_,0,0,x_] :> -MyLi[3,x/a]+MyLi[2,x/a]*MyLog[x]+(MyLog[x]^2*MyLog[1-x/a])/2,
G[0,x_,x_,x_] :> Zeta[3],
G[0,a_,a_,x_] :> -MyLi[3,1-x/a]+MyLi[2,1-x/a]*MyLog[1-x/a]+(MyLog[x/a]*MyLog[1-x/a]^2)/2+Zeta[3],
G[x_,0,x_,x_] :> -(log0*Pi^2)/6-2*Zeta[3],
G[a_,0,a_,x_] :> 2*MyLi[3,1-x/a]-MyLi[2,x/a]*MyLog[1-x/a]-2*MyLi[2,1-x/a]*MyLog[1-x/a]-MyLog[x/a]*MyLog[1-x/a]^2-2*Zeta[3],
G[x_,x_,0,x_] :> (log0*Pi^2)/6+(log0^2*MyLog[x])/2+Zeta[3],
G[a_,a_,0,x_] :> -MyLi[3,1-x/a]+MyLi[2,x/a]*MyLog[1-x/a]+MyLi[2,1-x/a]*MyLog[1-x/a]+(MyLog[x]*MyLog[1-x/a]^2)/2+(MyLog[x/a]*MyLog[1-x/a]^2)/2+Zeta[3],
G[x_,x_,x_,x_] :> log0^3/6,
G[a_,a_,a_,x_] :> MyLog[1-x/a]^3/6,
G[0,x_,a_,x_] :> -MyLi[3,x/a]-2*MyLi[3,1-x/a]-(Pi^2*MyLog[1-x/a])/6+MyLi[2,x/a]*MyLog[1-x/a]+2*MyLi[2,1-x/a]*MyLog[1-x/a]+MyLog[x/a]*MyLog[1-x/a]^2+2*Zeta[3],
G[0,a_,x_,x_] :> MyLi[3,x/a]-MyLi[3,x/(x-a)]-(Pi^2*MyLog[a/(a-x)])/6-MyLog[a/(a-x)]^3/6,
G[0,a_,b_,x_] :> -MyLi[3,b/(b-a)]+MyLi[3,1-b/x]+MyLi[3,x/a]+MyLi[3,(x-b)/(a-b)]-MyLi[3,(a*(x-b))/((a-b)*x)]+(Pi^2*MyLog[b/x])/6+MyLog[b/x]^3/6-MyLi[2,1-b/x]*MyLog[1-x/b]-MyLi[2,(x-b)/(a-b)]*MyLog[1-x/b]+MyLi[2,(a*(x-b))/((a-b)*x)]*MyLog[1-x/b]-(MyLog[(a-x)/(a-b)]*MyLog[1-x/b]^2)/2-(MyLog[b/x]*MyLog[1-x/b]^2)/2+(MyLog[(b*(a-x))/((a-b)*x)]*MyLog[1-x/b]^2)/2-(Pi^2*MyLog[(a*b)/(a*x-b*x)])/6-MyLog[(a*b)/(a*x-b*x)]^3/6+I*Pi*MyLog[1-a/b]^2*MyT[1,1-x/b,1-a/b]*MyS[Im[a/b]]+I*Pi*MyH1[a/x,b/x]*MyLog[(a^(-1)-b^(-1))*x]^2*MyS[Im[b/x]],
G[x_,0,a_,x_] :> -(log0*MyLi[2,x/a])-MyLi[3,x/a]+MyLi[3,1-x/a]-MyLi[2,1-x/a]*MyLog[1-x/a]-(MyLog[x/a]*MyLog[1-x/a]^2)/2-Zeta[3],
G[a_,0,x_,x_] :> MyLi[3,a/(a-x)]-MyLi[3,a/x]+(Pi^2*MyLog[-(x/(a-x))])/6+MyLog[-(x/(a-x))]^3/6-MyLi[2,a/x]*MyLog[1-x/a]-Zeta[3],
G[a_,0,b_,x_] :> -MyLi[3,a/b]-MyLi[3,1-b/x]+MyLi[3,a/(a-x)]+MyLi[3,(b-x)/(a-x)]-MyLi[3,(a*(b-x))/(b*(a-x))]-MyLi[3,x/b]+(Pi^2*MyLog[-(b/(a-x))])/6+MyLog[-(b/(a-x))]^3/6-(Pi^2*MyLog[b/x])/6-MyLog[b/x]^3/6-MyLi[2,a/b]*MyLog[1-x/a]+MyLi[2,1-b/x]*MyLog[1-x/b]-MyLi[2,(b-x)/(a-x)]*MyLog[1-x/b]+MyLi[2,(a*(b-x))/(b*(a-x))]*MyLog[1-x/b]-(MyLog[(a-b)/(a-x)]*MyLog[1-x/b]^2)/2+(MyLog[b/x]*MyLog[1-x/b]^2)/2+(MyLog[((a-b)*x)/(b*(a-x))]*MyLog[1-x/b]^2)/2-I*Pi*MyH1[b/a,b/x]*MyLog[(a-x)/b]^2*MyS[Im[b/x]]-I*Pi*MyLog[1-x/a]^2*MyT[1,1-x/b,1-x/a]*MyS[Im[x/a]],
G[x_,a_,0,x_] :> 2*MyLi[3,x/a]+MyLi[3,1-x/a]+MyLi[2,x/(x-a)]*MyLog[x]+MyLi[2,x/a]*(log0-MyLog[1-x/a])+(Pi^2*MyLog[1-x/a])/6-MyLi[2,1-x/a]*MyLog[1-x/a]+log0*MyLog[x]*MyLog[1-x/a]-(MyLog[x/a]*MyLog[1-x/a]^2)/2-Zeta[3],
G[a_,x_,0,x_] :> (-6*MyLi[3,a/(a-x)]+6*MyLi[3,a/x]-6*MyLi[3,x/a]+6*MyLi[3,x/(x-a)]+Pi^2*MyLog[a/(a-x)]+MyLog[a/(a-x)]^3-6*MyLi[2,x/(x-a)]*MyLog[x]-Pi^2*MyLog[-(x/(a-x))]-MyLog[-(x/(a-x))]^3+6*MyLi[2,a/x]*MyLog[1-x/a]+6*Zeta[3])/6,
G[a_,b_,0,x_] :> (6*MyLi[3,a/b]+6*MyLi[3,b/(b-a)]-6*MyLi[3,a/(a-x)]-6*MyLi[3,(b-x)/(a-x)]+6*MyLi[3,(a*(b-x))/(b*(a-x))]-6*MyLi[3,x/a]+6*MyLi[3,x/b]-6*MyLi[3,(x-b)/(a-b)]+6*MyLi[3,(a*(x-b))/((a-b)*x)]-Pi^2*MyLog[-(b/(a-x))]-MyLog[-(b/(a-x))]^3+6*MyLi[2,a/b]*MyLog[1-x/a]+6*MyLi[2,(b-x)/(a-x)]*MyLog[1-x/b]-6*MyLi[2,(a*(b-x))/(b*(a-x))]*MyLog[1-x/b]+6*MyLi[2,(x-b)/(a-b)]*MyLog[1-x/b]-6*MyLi[2,(a*(x-b))/((a-b)*x)]*MyLog[1-x/b]+3*MyLog[(a-b)/(a-x)]*MyLog[1-x/b]^2+3*MyLog[(a-x)/(a-b)]*MyLog[1-x/b]^2-3*MyLog[(b*(a-x))/((a-b)*x)]*MyLog[1-x/b]^2-3*MyLog[((a-b)*x)/(b*(a-x))]*MyLog[1-x/b]^2+Pi^2*MyLog[(a*b)/(a*x-b*x)]+MyLog[(a*b)/(a*x-b*x)]^3-(6*I)*Pi*MyLog[1-a/b]^2*MyT[1,1-x/b,1-a/b]*MyS[Im[a/b]]+(6*I)*Pi*MyH1[b/a,b/x]*MyLog[(a-x)/b]^2*MyS[Im[b/x]]-(6*I)*Pi*MyH1[a/x,b/x]*MyLog[(a^(-1)-b^(-1))*x]^2*MyS[Im[b/x]]+6*MyLog[x]*(-MyLi[2,b/(b-a)]+MyLi[2,(x-b)/(a-b)]+MyLog[(a-x)/(a-b)]*MyLog[1-x/b]+(2*I)*Pi*MyLog[1-a/b]*MyT[1,1-x/b,1-a/b]*MyS[Im[b/x]])+(6*I)*Pi*MyLog[1-x/a]^2*MyT[1,1-x/b,1-x/a]*MyS[Im[x/a]])/6,
G[a_,x_,x_,x_] :> MyLi[3,-(x/(a-x))],
G[x_,a_,a_,x_] :> MyLi[3,a/(a-x)]+(Pi^2*MyLog[1-x/a])/12+(MyLi[2,a/(a-x)]*MyLog[1-x/a])/2+(MyLi[2,x/(x-a)]*MyLog[1-x/a])/2+(log0*MyLog[1-x/a]^2)/2-Zeta[3],
G[a_,b_,b_,x_] :> MyLi[3,-(b/(a-b))]-MyLi[3,(x-b)/(a-b)]+MyLi[2,(x-b)/(a-b)]*MyLog[1-x/b]+(MyLog[(a-x)/(a-b)]*MyLog[1-x/b]^2)/2-I*Pi*MyLog[1-a/b]^2*MyT[1,1-x/b,1-a/b]*MyS[Im[a/b]],
G[a_,x_,a_,x_] :> -2*MyLi[3,a/(a-x)]-(Pi^2*MyLog[1-x/a])/6-MyLi[2,a/(a-x)]*MyLog[1-x/a]+2*Zeta[3],
G[x_,a_,x_,x_] :> -(log0*MyLi[2,x/(x-a)])-2*MyLi[3,-(x/(a-x))],
G[a_,b_,a_,x_] :> -2*MyLi[3,a/(a-b)]+2*MyLi[3,(a-x)/(a-b)]-MyLi[2,a/(a-b)]*MyLog[1-x/a]-MyLi[2,(a-x)/(a-b)]*MyLog[1-x/a]+(2*I)*Pi*MyLog[1-b/a]^2*MyT[1,1-x/a,1-b/a]*MyS[Im[b/a]]+(2*I)*Pi*MyLog[1-b/a]*MyLog[1-x/a]*MyT[1,1-x/a,1-b/a]*MyS[Im[a/x]],
G[a_,a_,x_,x_] :> MyLi[3,a/(a-x)]+(Pi^2*MyLog[1-x/a])/12+(MyLi[2,a/(a-x)]*MyLog[1-x/a])/2-(MyLi[2,x/(x-a)]*MyLog[1-x/a])/2-Zeta[3],
G[x_,x_,a_,x_] :> log0*MyLi[2,x/(x-a)]+MyLi[3,-(x/(a-x))]+(log0^2*MyLog[1-x/a])/2,
G[a_,a_,b_,x_] :> MyLi[3,a/(a-b)]-MyLi[3,(a-x)/(a-b)]+MyLi[2,a/(a-b)]*MyLog[1-x/a]-(MyLog[(x-b)/(a-b)]*MyLog[1-x/a]^2)/2+(MyLog[1-x/a]^2*MyLog[1-x/b])/2-I*Pi*MyLog[1-b/a]^2*MyT[1,1-x/a,1-b/a]*MyS[Im[b/a]]-(2*I)*Pi*MyLog[1-b/a]*MyLog[1-x/a]*MyT[1,1-x/a,1-b/a]*MyS[Im[a/x]],
G[x_,a_,b_,x_] :> -(log0*MyLi[2,b/(b-a)])+log0*MyLi[2,(x-b)/(a-b)]-MyLi[3,b/a]-MyLi[3,-(b/(a-b))]-MyLi[3,b/(b-a)]-MyLi[3,1-b/a]+MyLi[3,(a-b)/(a-x)]+MyLi[3,b/(b-x)]+MyLi[3,(a-x)/(b-x)]+MyLi[3,(b*(a-x))/(a*(b-x))]+MyLi[3,(b*(a-x))/((a-b)*x)]-MyLi[3,x/a]-MyLi[3,-(x/(a-x))]+MyLi[3,((a-b)*x)/(b*(a-x))]+MyLi[3,-(x/(b-x))]+MyLi[3,((b-a)*x)/(a*(b-x))]-MyLi[3,x/(x-a)]+2*MyLi[3,(x-b)/(a-b)]-MyLi[3,1-x/a]-MyLi[2,b/(b-x)]*MyLog[a/(a-b)]+MyLi[2,(b-a)/(b-x)]*MyLog[a/(a-b)]+MyLi[2,(a-x)/(b-x)]*MyLog[a/(a-x)]-MyLi[2,-(x/(b-x))]*MyLog[a/(a-x)]-(Pi^2*MyLog[(a-b)/(a-x)])/6-MyLog[(a-b)/(a-x)]^3/6+MyLi[2,b/(b-x)]*MyLog[(a-x)/(a-b)]-MyLi[2,(b-a)/(b-x)]*MyLog[(a-x)/(a-b)]+MyLi[2,b/a]*MyLog[b/(b-x)]+MyLi[2,b/(b-a)]*MyLog[b/(b-x)]-MyLi[2,(b*(a-x))/(a*(b-x))]*MyLog[b/(b-x)]-MyLi[2,(b*(a-x))/((a-b)*x)]*MyLog[b/(b-x)]+(MyLog[a/(a-b)]*MyLog[b/(b-x)]^2)/2+(MyLog[1-b/a]*MyLog[b/(b-x)]^2)/2-(Pi^2*MyLog[(b-x)/a])/6-MyLog[(b-x)/a]^3/6+(Pi^2*MyLog[(b-x)/(a-x)])/6+MyLog[(b-x)/(a-x)]^3/6+(Pi^2*MyLog[((a-b)*(b-x))/(b*(a-x))])/6+MyLog[((a-b)*(b-x))/(b*(a-x))]^3/6+MyLi[2,x/a]*MyLog[-(x/(b-x))]-MyLi[2,((a-b)*x)/(b*(a-x))]*MyLog[-(x/(b-x))]-MyLi[2,((b-a)*x)/(a*(b-x))]*MyLog[-(x/(b-x))]+MyLi[2,x/(x-a)]*MyLog[-(x/(b-x))]+(MyLog[a/(a-x)]*MyLog[-(x/(b-x))]^2)/2-(MyLog[(b*(a-x))/(a*(b-x))]*MyLog[-(x/(b-x))]^2)/2-(MyLog[(a*(b-x))/(b*(a-x))]*MyLog[-(x/(b-x))]^2)/2-(MyLog[b/(b-x)]^2*MyLog[((b-a)*x)/(a*(b-x))])/2-(Pi^2*MyLog[(x-b)/a])/6-MyLog[(x-b)/a]^3/6-(MyLog[b/(b-x)]^2*MyLog[(a*(x-b))/((a-b)*x)])/2+(Pi^2*MyLog[((a-x)*(x-b))/((a-b)*x)])/6+MyLog[((a-x)*(x-b))/((a-b)*x)]^3/6+(MyLog[-(x/(b-x))]^2*MyLog[1-x/a])/2+MyLi[2,(b-x)/(a-x)]*MyLog[1-x/b]+log0*MyLog[(a-x)/(a-b)]*MyLog[1-x/b]-(2*I)*Pi*MyLi[2,b/(b-x)]*MyT[1,1-x/b,1-a/b]*MyS[Im[a/b]]+(2*I)*Pi*MyLi[2,(b-a)/(b-x)]*MyT[1,1-x/b,1-a/b]*MyS[Im[a/b]]+(2*I)*Pi*MyLog[1-a/b]*MyLog[(a-x)/(b-x)]*MyT[1,1-x/b,1-a/b]*MyS[Im[a/b]]-I*Pi*MyLog[a/(a-b)]^2*MyT[1,-(x/(b-x)),a/(a-b)]*MyS[Im[b/(a-b)]]-I*Pi*MyLog[(a-x)/(b-x)]^2*MyT[1,-(x/(b-x)),(a-x)/(b-x)]*MyS[Im[(b-a)/(b-x)]]-I*Pi*MyLog[(b-a)/(b-x)]^2*MyT[1,b/(b-x),(b-a)/(b-x)]*MyS[Im[(a-x)/(b-x)]]-I*Pi*MyH1[(b-x)/(a-x),1-b/x]*MyLog[a/(b-x)]^2*MyS[Im[b/x]]+I*Pi*MyH1[1-a/x,1-b/x]*MyLog[((b-a)*x)/((a-x)*(x-b))]^2*MyS[Im[b/x]]+(2*I)*log0*Pi*MyLog[1-a/b]*MyT[1,1-x/b,1-a/b]*MyS[Im[b/x]]-I*Pi*MyH1[(x-b)/(a-b),1-x/b]*MyLog[-(a/(b-x))]^2*MyS[Im[x/b]]+I*Pi*MyH1[1-a/b,1-x/b]*MyLog[(b*(x-a))/((a-b)*(b-x))]^2*MyS[Im[x/b]]-I*Pi*MyLog[a/(a-x)]^2*MyT[1,b/(b-x),a/(a-x)]*MyS[Im[x/(a-x)]]-Zeta[3],
G[a_,x_,b_,x_] :> MyLi[3,-(b/(a-b))]+MyLi[3,1-b/a]-MyLi[3,(a-b)/(a-x)]-MyLi[3,b/(b-x)]+MyLi[3,x/a]-MyLi[3,((a-b)*x)/(b*(a-x))]-MyLi[3,((b-a)*x)/(a*(b-x))]+MyLi[3,x/(x-a)]-MyLi[3,(x-b)/(a-b)]-MyLi[2,(b-a)/(b-x)]*MyLog[a/(a-b)]+MyLog[(a-b)/(a-x)]^3/6+MyLi[2,b/(b-x)]*(MyLog[a/(a-b)]-MyLog[(a-x)/(a-b)])+MyLi[2,(b-a)/(b-x)]*MyLog[(a-x)/(a-b)]+MyLog[(b-x)/a]^3/6-MyLog[(b-x)/(a-x)]^3/6-Pi^2*(-MyLog[(a-b)/(a-x)]/6-MyLog[(b-x)/a]/6+MyLog[(b-x)/(a-x)]/6+MyLog[((a-b)*(b-x))/(b*(a-x))]/6)-MyLog[((a-b)*(b-x))/(b*(a-x))]^3/6-MyLi[2,x/a]*MyLog[-(x/(b-x))]+MyLi[2,((a-b)*x)/(b*(a-x))]*MyLog[-(x/(b-x))]+MyLi[2,((b-a)*x)/(a*(b-x))]*MyLog[-(x/(b-x))]-MyLi[2,x/(x-a)]*MyLog[-(x/(b-x))]-(MyLog[a/(a-x)]*MyLog[-(x/(b-x))]^2)/2+(MyLog[(b*(a-x))/(a*(b-x))]*MyLog[-(x/(b-x))]^2)/2+(MyLog[(a*(b-x))/(b*(a-x))]*MyLog[-(x/(b-x))]^2)/2-(MyLog[-(x/(b-x))]^2*MyLog[1-x/a])/2-MyLi[2,(b-x)/(a-x)]*MyLog[1-x/b]+I*Pi*(-2*(-MyLi[2,b/(b-x)]+MyLi[2,(b-a)/(b-x)]+MyLog[1-a/b]*MyLog[(a-x)/(b-x)])*MyT[1,1-x/b,1-a/b]*MyS[Im[a/b]]+MyLog[a/(a-b)]^2*MyT[1,-(x/(b-x)),a/(a-b)]*MyS[Im[b/(a-b)]]+MyLog[(a-x)/(b-x)]^2*MyT[1,-(x/(b-x)),(a-x)/(b-x)]*MyS[Im[(b-a)/(b-x)]]+MyH1[(x-b)/(a-b),1-x/b]*MyLog[-(a/(b-x))]^2*MyS[Im[x/b]]-MyH1[1-a/b,1-x/b]*MyLog[(b*(x-a))/((a-b)*(b-x))]^2*MyS[Im[x/b]])+Zeta[3],
G[a_,b_,x_,x_] :> MyLi[3,b/a]+MyLi[3,b/(b-a)]-MyLi[3,(a-x)/(b-x)]-MyLi[3,(b*(a-x))/(a*(b-x))]-MyLi[3,(b*(a-x))/((a-b)*x)]+MyLi[3,-(x/(a-x))]-MyLi[3,-(x/(b-x))]-MyLi[3,(x-b)/(a-b)]+MyLi[3,1-x/a]-MyLi[2,(a-x)/(b-x)]*MyLog[a/(a-x)]+MyLi[2,-(x/(b-x))]*MyLog[a/(a-x)]-MyLi[2,b/a]*MyLog[b/(b-x)]-MyLi[2,b/(b-a)]*MyLog[b/(b-x)]+MyLi[2,(b*(a-x))/(a*(b-x))]*MyLog[b/(b-x)]+MyLi[2,(b*(a-x))/((a-b)*x)]*MyLog[b/(b-x)]-(MyLog[a/(a-b)]*MyLog[b/(b-x)]^2)/2-(MyLog[1-b/a]*MyLog[b/(b-x)]^2)/2+(MyLog[b/(b-x)]^2*MyLog[((b-a)*x)/(a*(b-x))])/2+MyLog[(x-b)/a]^3/6+(MyLog[b/(b-x)]^2*MyLog[(a*(x-b))/((a-b)*x)])/2-Pi^2*(-MyLog[(x-b)/a]/6+MyLog[((a-x)*(x-b))/((a-b)*x)]/6)-MyLog[((a-x)*(x-b))/((a-b)*x)]^3/6+I*Pi*(MyLog[(b-a)/(b-x)]^2*MyT[1,b/(b-x),(b-a)/(b-x)]*MyS[Im[(a-x)/(b-x)]]+MyH1[(b-x)/(a-x),1-b/x]*MyLog[a/(b-x)]^2*MyS[Im[b/x]]-MyH1[1-a/x,1-b/x]*MyLog[((b-a)*x)/((a-x)*(x-b))]^2*MyS[Im[b/x]]+MyLog[a/(a-x)]^2*MyT[1,b/(b-x),a/(a-x)]*MyS[Im[x/(a-x)]]),
G[a_,b_,c_,x_] :> MyLi[3,b/a]+MyLi[3,b/(b-a)]-MyLi[3,(b*(a-c))/(a*(b-c))]-MyLi[3,(b*(a-c))/((a-b)*c)]+MyLi[3,-(c/(a-c))]-MyLi[3,-(c/(b-c))]+MyLi[3,1-c/a]-MyLi[3,(a-c)/(a-x)]-MyLi[3,(b-x)/(a-x)]+MyLi[3,((a-c)*(b-x))/((b-c)*(a-x))]+MyLi[3,((a-c)*(b-x))/((a-b)*(c-x))]-MyLi[3,(x-b)/(a-b)]-MyLi[3,(x-c)/(a-c)]+MyLi[3,(x-c)/(b-c)]-MyLi[2,(a-c)/(b-c)]*MyLog[a/(a-c)]+MyLi[2,-(c/(b-c))]*MyLog[a/(a-c)]-MyLi[2,b/a]*MyLog[b/(b-c)]-MyLi[2,b/(b-a)]*MyLog[b/(b-c)]+MyLi[2,(b*(a-c))/(a*(b-c))]*MyLog[b/(b-c)]+MyLi[2,(b*(a-c))/((a-b)*c)]*MyLog[b/(b-c)]-(MyLog[a/(a-b)]*MyLog[b/(b-c)]^2)/2-(MyLog[1-b/a]*MyLog[b/(b-c)]^2)/2+(MyLog[b/(b-c)]^2*MyLog[((b-a)*c)/(a*(b-c))])/2+MyLog[(c-b)/a]^3/6+(MyLog[b/(b-c)]^2*MyLog[(a*(c-b))/((a-b)*c)])/2-MyLog[((a-c)*(c-b))/((a-b)*c)]^3/6-MyLog[(c-b)/(a-x)]^3/6+MyLi[2,(a-c)/(b-c)]*MyLog[(a-x)/(a-c)]-MyLi[2,-(c/(b-c))]*MyLog[(a-x)/(a-c)]+MyLi[2,(b-x)/(a-x)]*MyLog[(b-x)/(b-c)]-MyLi[2,((a-c)*(b-x))/((b-c)*(a-x))]*MyLog[(b-x)/(b-c)]-MyLi[2,((a-c)*(b-x))/((a-b)*(c-x))]*MyLog[(b-x)/(b-c)]+MyLi[2,(x-b)/(a-b)]*MyLog[(b-x)/(b-c)]+(MyLog[(a-b)/(a-x)]*MyLog[(b-x)/(b-c)]^2)/2+(MyLog[(a-x)/(a-b)]*MyLog[(b-x)/(b-c)]^2)/2+MyLog[((a-c)*(c-b))/((a-b)*(c-x))]^3/6-(MyLog[(b-x)/(b-c)]^2*MyLog[-(((b-c)*(a-x))/((a-b)*(c-x)))])/2-(MyLog[(b-x)/(b-c)]^2*MyLog[((b-a)*(c-x))/((b-c)*(a-x))])/2-MyLi[2,(c-b)/(a-b)]*MyLog[1-x/c]+MyLi[2,(x-b)/(a-b)]*MyLog[1-x/c]+MyLog[(a-x)/(a-b)]*MyLog[(b-x)/(b-c)]*MyLog[1-x/c]-Pi^2*(-MyLog[(c-b)/a]/6+MyLog[((a-c)*(c-b))/((a-b)*c)]/6+MyLog[(c-b)/(a-x)]/6-MyLog[((a-c)*(c-b))/((a-b)*(c-x))]/6+4*MyLog[1-b/c]*MyT[1,1-x/c,1-b/c]*MyT[MyP[b/c,1-x/c],1-x/c,1-a/c])+I*Pi*(MyLog[(b-a)/(b-c)]^2*MyT[1,b/(b-c),(b-a)/(b-c)]*MyS[Im[(a-c)/(b-c)]]-MyLog[(b-a)/(b-c)]^2*MyT[1,(b-x)/(b-c),(b-a)/(b-c)]*MyS[Im[(a-c)/(b-c)]]-2*MyLi[2,(a-c)/(b-c)]*MyT[1,1-x/c,1-a/c]*MyS[Im[a/c]]+2*MyLi[2,-(c/(b-c))]*MyT[1,1-x/c,1-a/c]*MyS[Im[a/c]]-2*MyLog[1-a/c]*MyLog[(b-a)/(b-c)]*MyT[1,1-x/c,1-a/c]*MyS[Im[a/c]]+MyH1[(b-c)/(a-c),1-b/c]*MyLog[a/(b-c)]^2*MyS[Im[b/c]]-MyH1[1-a/c,1-b/c]*MyLog[((b-a)*c)/((a-c)*(c-b))]^2*MyS[Im[b/c]]+2*MyLog[1-b/c]*MyLog[(a-b)/(a-c)]*MyT[1,1-x/c,1-b/c]*MyS[Im[b/c]]-2*MyLog[1-b/c]*MyLog[(a-x)/(a-c)]*MyT[1,1-x/c,1-b/c]*MyS[Im[b/c]]+MyLog[a/(a-c)]^2*MyT[1,b/(b-c),a/(a-c)]*MyS[Im[c/(a-c)]]+MyH1[(b-c)/(a-c),(c-b)/(c-x)]*MyLog[(a-x)/(b-c)]^2*MyS[Im[(c-b)/(c-x)]]-MyH1[(c-a)/(c-x),(c-b)/(c-x)]*MyLog[-(((a-b)*(c-x))/((a-c)*(c-b)))]^2*MyS[Im[(c-b)/(c-x)]]+2*MyLog[(b-a)/(b-c)]*MyLog[1-x/c]*MyT[1,(b-x)/(b-c),(b-a)/(b-c)]*MyS[Im[(c-b)/(c-x)]]+MyLog[(a-x)/(a-c)]^2*MyT[1,(b-x)/(b-c),(a-x)/(a-c)]*MyS[Im[(x-c)/(a-c)]]),
G[0,0,0,0,x_] :> MyLog[x]^4/24,
G[0,0,0,x_,x_] :> -Pi^4/90,
G[0,0,0,a_,x_] :> -MyLi[4,x/a],
G[0,0,x_,0,x_] :> Pi^4/30-MyLog[x]*Zeta[3],
G[0,0,a_,0,x_] :> 3*MyLi[4,x/a]-MyLi[3,x/a]*MyLog[x],
G[0,x_,0,0,x_] :> -Pi^4/30-(Pi^2*MyLog[x]^2)/12+2*MyLog[x]*Zeta[3],
G[0,a_,0,0,x_] :> 3*MyLi[4,x/a]-(MyLi[2,x/a]*MyLog[x]^2)/2-2*(3*MyLi[4,x/a]-MyLi[3,x/a]*MyLog[x]),
G[x_,0,0,0,x_] :> Pi^4/90+(Pi^2*MyLog[x]^2)/12+(log0*MyLog[x]^3)/6-MyLog[x]*Zeta[3],
G[a_,0,0,0,x_] :> MyLi[4,x/a]-MyLi[3,x/a]*MyLog[x]+(MyLi[2,x/a]*MyLog[x]^2)/2+(MyLog[x]^3*MyLog[1-x/a])/6,
G[0,0,x_,x_,x_] :> Pi^4/360,
G[0,0,a_,a_,x_] :> -Pi^4/90+MyLi[4,a/(a-x)]+MyLi[4,x/a]+MyLi[4,-(x/(a-x))]-MyLi[3,x/a]*MyLog[1-x/a]-(Pi^2*MyLog[1-x/a]^2)/12-(MyLog[-(x/a)]*MyLog[1-x/a]^3)/6+MyLog[1-x/a]^4/12+MyLog[1-x/a]*Zeta[3],
G[0,x_,0,x_,x_] :> Pi^4/120,
G[0,a_,0,a_,x_] :> Pi^4/45+MyLi[2,x/a]^2/2-2*(MyLi[4,a/(a-x)]+MyLi[4,x/a]+MyLi[4,-(x/(a-x))])+2*MyLi[3,x/a]*MyLog[1-x/a]+(Pi^2*MyLog[1-x/a]^2)/6+(MyLog[-(x/a)]*MyLog[1-x/a]^3)/3-MyLog[1-x/a]^4/6-2*MyLog[1-x/a]*Zeta[3],
G[x_,0,0,x_,x_] :> -Pi^4/72-log0*Zeta[3],
G[a_,0,0,a_,x_] :> -MyLi[2,x/a]^2/2-MyLi[3,x/a]*MyLog[1-x/a],
G[0,x_,x_,0,x_] :> -Pi^4/72+MyLog[x]*Zeta[3],
G[0,a_,a_,0,x_] :> -MyLi[2,x/a]^2/2-MyLi[3,1-x/a]*MyLog[x]+MyLi[2,1-x/a]*MyLog[x]*MyLog[1-x/a]+(MyLog[x]*MyLog[x/a]*MyLog[1-x/a]^2)/2+MyLog[x]*Zeta[3],
G[x_,0,x_,0,x_] :> (7*Pi^4)/360-(log0*Pi^2*MyLog[x])/6+2*log0*Zeta[3]-2*MyLog[x]*Zeta[3],
G[a_,0,a_,0,x_] :> -Pi^4/45+MyLi[2,x/a]^2/2+2*MyLi[4,a/(a-x)]+2*MyLi[4,x/a]+2*MyLi[4,-(x/(a-x))]+2*MyLi[3,1-x/a]*MyLog[x]-MyLi[2,x/a]*MyLog[x]*MyLog[1-x/a]-2*MyLi[2,1-x/a]*MyLog[x]*MyLog[1-x/a]-(Pi^2*MyLog[1-x/a]^2)/6-MyLog[x]*MyLog[x/a]*MyLog[1-x/a]^2-(MyLog[-(x/a)]*MyLog[1-x/a]^3)/3+MyLog[1-x/a]^4/6-2*MyLog[x]*Zeta[3]+2*MyLog[1-x/a]*Zeta[3],
G[x_,x_,0,0,x_] :> -Pi^4/360+(log0*Pi^2*MyLog[x])/6+(log0^2*MyLog[x]^2)/4-log0*Zeta[3]+MyLog[x]*Zeta[3],
G[a_,a_,0,0,x_] :> Pi^4/90-MyLi[4,a/(a-x)]-MyLi[4,x/a]-MyLi[4,-(x/(a-x))]-MyLi[3,1-x/a]*MyLog[x]+MyLi[2,x/a]*MyLog[x]*MyLog[1-x/a]+MyLi[2,1-x/a]*MyLog[x]*MyLog[1-x/a]+(Pi^2*MyLog[1-x/a]^2)/12+(MyLog[x]^2*MyLog[1-x/a]^2)/4+(MyLog[x]*MyLog[x/a]*MyLog[1-x/a]^2)/2+(MyLog[-(x/a)]*MyLog[1-x/a]^3)/6-MyLog[1-x/a]^4/12+MyLog[x]*Zeta[3]-MyLog[1-x/a]*Zeta[3],
G[0,x_,x_,x_,x_] :> -Pi^4/90,
G[0,a_,a_,a_,x_] :> -Pi^4/90+MyLi[4,1-x/a]-MyLi[3,1-x/a]*MyLog[1-x/a]+(MyLi[2,1-x/a]*MyLog[1-x/a]^2)/2+(MyLog[x/a]*MyLog[1-x/a]^3)/6,
G[x_,0,x_,x_,x_] :> Pi^4/30+log0*Zeta[3],
G[a_,0,a_,a_,x_] :> Pi^4/30-3*MyLi[4,1-x/a]+2*MyLi[3,1-x/a]*MyLog[1-x/a]-(MyLi[2,1-x/a]*MyLog[1-x/a]^2)/2+MyLog[1-x/a]*Zeta[3],
G[x_,x_,0,x_,x_] :> -(log0^2*Pi^2)/12-Pi^4/30-2*log0*Zeta[3],
G[a_,a_,0,a_,x_] :> -Pi^4/30+3*MyLi[4,1-x/a]-MyLi[3,1-x/a]*MyLog[1-x/a]-(MyLi[2,x/a]*MyLog[1-x/a]^2)/2-(MyLi[2,1-x/a]*MyLog[1-x/a]^2)/2-(MyLog[x/a]*MyLog[1-x/a]^3)/2-2*MyLog[1-x/a]*Zeta[3],
G[x_,x_,x_,0,x_] :> (log0^2*Pi^2)/12+Pi^4/90+(log0^3*MyLog[x])/6+log0*Zeta[3],
G[a_,a_,a_,0,x_] :> Pi^4/90-MyLi[4,1-x/a]+(MyLi[2,x/a]*MyLog[1-x/a]^2)/2+(MyLi[2,1-x/a]*MyLog[1-x/a]^2)/2+(MyLog[x]*MyLog[1-x/a]^3)/6+(MyLog[x/a]*MyLog[1-x/a]^3)/3+MyLog[1-x/a]*Zeta[3],
G[x_,x_,x_,x_,x_] :> log0^4/24,
G[a_,a_,a_,a_,x_] :> MyLog[1-x/a]^4/24,
G[0,0,x_,a_,x_] :> MyLi[2,x/a]^2/2-MyLi[4,x/a]+MyLi[3,x/a]*MyLog[1-x/a]-MyLog[1-x/a]*Zeta[3],
G[0,0,a_,x_,x_] :> -Pi^4/180+MyLi[2,a/x]^2/4-(Pi^2*MyLi[2,x/a])/4-MyLi[2,x/a]^2/4-MyLi[4,a/(a-x)]-MyLi[4,a/x]/2+(3*MyLi[4,x/a])/2-MyLi[4,-(x/(a-x))]+MyLi[3,a/x]*MyLog[1-a/x]-MyLi[3,x/a]*MyLog[1-a/x]+(Pi^2*MyLog[1-a/x]^2)/12-MyLog[1-a/x]^4/12+(MyLog[1-a/x]^3*MyLog[-(a/x)])/6-(MyLi[2,x/a]*MyLog[-(x/a)]^2)/4,
G[0,0,a_,b_,x_] :> (MyLi[2,a/b]*MyLi[2,x/b])/2-MyLi[4,x/b]+MyLi22[a/b,x/a]/2-MyLi22[x/b,a/x]/2-MyLi[3,x/a]*MyLog[1-a/b]+MyLi[3,x/b]*MyLog[1-a/b],
G[0,x_,0,a_,x_] :> -Pi^4/45+(Pi^2*MyLi[2,x/a])/6-MyLi[2,x/a]^2/2+MyLi[4,x/a]+2*MyLi[4,(1-x/a)^(-1)]+2*MyLi[4,x/(a*(-1+x/a))]-2*MyLi[3,x/a]*MyLog[1-x/a]-(Pi^2*MyLog[1-x/a]^2)/6-(MyLog[-(x/a)]*MyLog[1-x/a]^3)/3+MyLog[1-x/a]^4/6+2*MyLog[1-x/a]*Zeta[3],
G[0,a_,0,x_,x_] :> -Pi^4/90+3*MyLi[4,a/x]-(MyLi[2,a/x]*(Pi^2+MyLi[2,a/x]+MyLog[-(a/x)]^2))/2,
G[0,a_,0,b_,x_] :> MyLi22[x/a,a/b],
G[x_,0,0,a_,x_] :> Pi^4/90-log0*MyLi[3,x/a]-MyLi[4,a/(a-x)]-2*MyLi[4,x/a]-MyLi[4,-(x/(a-x))]+MyLi[3,x/a]*MyLog[1-x/a]+(Pi^2*MyLog[1-x/a]^2)/12+(MyLog[-(x/a)]*MyLog[1-x/a]^3)/6-MyLog[1-x/a]^4/12-MyLog[1-x/a]*Zeta[3],
G[a_,0,0,x_,x_] :> -Pi^4/180+(Pi^2*MyLi[2,a/x])/4+MyLi[2,a/x]^2/4-MyLi[2,x/a]^2/4+MyLi[4,a/(a-x)]-(3*MyLi[4,a/x])/2+MyLi[4,x/a]/2+MyLi[4,-(x/(a-x))]+(MyLi[2,a/x]*MyLog[-(a/x)]^2)/4-MyLi[3,x/a]*MyLog[1-x/a]-(Pi^2*MyLog[1-x/a]^2)/12-(MyLog[-(x/a)]*MyLog[1-x/a]^3)/6+MyLog[1-x/a]^4/12,
G[a_,0,0,b_,x_] :> -(MyLi[2,x/a]*MyLi[2,x/b])/2-MyLi22[x/a,a/b]/2+MyLi22[x/b,b/a]/2-MyLi[3,x/b]*MyLog[1-x/a],
G[0,x_,a_,0,x_] :> Pi^4/45-(Pi^2*MyLi[2,x/a])/6-MyLi[2,x/a]^2/2-2*MyLi[4,a/(a-x)]+MyLi[4,x/a]-2*MyLi[4,-(x/(a-x))]-MyLi[3,x/a]*MyLog[x]-2*MyLi[3,1-x/a]*MyLog[x]-(Pi^2*MyLog[x]*MyLog[1-x/a])/6+MyLi[2,x/a]*MyLog[x]*MyLog[1-x/a]+2*MyLi[2,1-x/a]*MyLog[x]*MyLog[1-x/a]+(Pi^2*MyLog[1-x/a]^2)/6+MyLog[x]*MyLog[x/a]*MyLog[1-x/a]^2+(MyLog[-(x/a)]*MyLog[1-x/a]^3)/3-MyLog[1-x/a]^4/6+2*MyLog[x]*Zeta[3],
G[0,a_,x_,0,x_] :> Pi^4/45+(Pi^2*MyLi[2,a/x])/2+(Pi^2*MyLi[2,x/a])/2+MyLi[2,x/a]^2/2+2*MyLi[4,a/(a-x)]-2*MyLi[4,a/x]-3*MyLi[4,x/a]+2*MyLi[4,-(x/(a-x))]-2*MyLi[3,a/x]*MyLog[1-a/x]+2*MyLi[3,x/a]*MyLog[1-a/x]-(Pi^2*MyLog[1-a/x]^2)/6+MyLog[1-a/x]^4/6-(MyLog[1-a/x]^3*MyLog[-(a/x)])/3+(MyLi[2,a/x]*MyLog[-(a/x)]^2)/2+MyLi[3,x/a]*MyLog[x]-MyLi[3,x/(x-a)]*MyLog[x]-(Pi^2*MyLog[a/(a-x)]*MyLog[x])/6-(MyLog[a/(a-x)]^3*MyLog[x])/6+(MyLi[2,x/a]*MyLog[-(x/a)]^2)/2,
G[0,a_,b_,0,x_] :> -(MyLi[2,a/b]*MyLi[2,x/b])+2*MyLi[4,x/b]-MyLi22[a/b,x/a]-MyLi22[x/a,a/b]+MyLi22[x/b,a/x]+2*MyLi[3,x/a]*MyLog[1-a/b]-2*MyLi[3,x/b]*MyLog[1-a/b]-MyLi[3,b/(b-a)]*MyLog[x]+MyLi[3,1-b/x]*MyLog[x]+MyLi[3,x/a]*MyLog[x]+MyLi[3,(x-b)/(a-b)]*MyLog[x]-MyLi[3,(a*(x-b))/((a-b)*x)]*MyLog[x]+(Pi^2*MyLog[b/x]*MyLog[x])/6+(MyLog[b/x]^3*MyLog[x])/6-MyLi[2,1-b/x]*MyLog[x]*MyLog[1-x/b]-MyLi[2,(x-b)/(a-b)]*MyLog[x]*MyLog[1-x/b]+MyLi[2,(a*(x-b))/((a-b)*x)]*MyLog[x]*MyLog[1-x/b]-(MyLog[(a-x)/(a-b)]*MyLog[x]*MyLog[1-x/b]^2)/2-(MyLog[b/x]*MyLog[x]*MyLog[1-x/b]^2)/2+(MyLog[(b*(a-x))/((a-b)*x)]*MyLog[x]*MyLog[1-x/b]^2)/2-(Pi^2*MyLog[x]*MyLog[(a*b)/(a*x-b*x)])/6-(MyLog[x]*MyLog[(a*b)/(a*x-b*x)]^3)/6+I*Pi*MyLog[1-a/b]^2*MyLog[x]*MyT[1,1-x/b,1-a/b]*MyS[Im[a/b]]+I*Pi*MyH1[a/x,b/x]*MyLog[x]*MyLog[(a^(-1)-b^(-1))*x]^2*MyS[Im[b/x]],
G[x_,0,a_,0,x_] :> -(Pi^2*MyLi[2,x/a])/6+MyLi[2,x/a]^2/2+2*log0*MyLi[3,x/a]+3*MyLi[4,x/a]-log0*MyLi[2,x/a]*MyLog[x]-MyLi[3,x/a]*MyLog[x]+MyLi[3,1-x/a]*MyLog[x]-MyLi[2,1-x/a]*MyLog[x]*MyLog[1-x/a]-(MyLog[x]*MyLog[x/a]*MyLog[1-x/a]^2)/2-MyLog[x]*Zeta[3],
G[a_,0,x_,0,x_] :> Pi^4/45+MyLi[2,x/a]^2/2-2*MyLi[4,a/(a-x)]-MyLi[4,x/a]-2*MyLi[4,-(x/(a-x))]+MyLi[3,a/(a-x)]*MyLog[x]-MyLi[3,a/x]*MyLog[x]+(Pi^2*MyLog[x]*MyLog[-(x/(a-x))])/6+(MyLog[x]*MyLog[-(x/(a-x))]^3)/6+2*MyLi[3,x/a]*MyLog[1-x/a]-MyLi[2,a/x]*MyLog[x]*MyLog[1-x/a]+(Pi^2*MyLog[1-x/a]^2)/6+(MyLog[-(x/a)]*MyLog[1-x/a]^3)/3-MyLog[1-x/a]^4/6-MyLog[x]*Zeta[3],
G[a_,0,b_,0,x_] :> MyLi[2,x/a]*MyLi[2,x/b]-MyLi22[x/b,b/a]-MyLi[3,a/b]*MyLog[x]-MyLi[3,1-b/x]*MyLog[x]+MyLi[3,a/(a-x)]*MyLog[x]+MyLi[3,(b-x)/(a-x)]*MyLog[x]-MyLi[3,(a*(b-x))/(b*(a-x))]*MyLog[x]-MyLi[3,x/b]*MyLog[x]+(Pi^2*MyLog[-(b/(a-x))]*MyLog[x])/6+(MyLog[-(b/(a-x))]^3*MyLog[x])/6-(Pi^2*MyLog[b/x]*MyLog[x])/6-(MyLog[b/x]^3*MyLog[x])/6+2*MyLi[3,x/b]*MyLog[1-x/a]-MyLi[2,a/b]*MyLog[x]*MyLog[1-x/a]+MyLi[2,1-b/x]*MyLog[x]*MyLog[1-x/b]-MyLi[2,(b-x)/(a-x)]*MyLog[x]*MyLog[1-x/b]+MyLi[2,(a*(b-x))/(b*(a-x))]*MyLog[x]*MyLog[1-x/b]-(MyLog[(a-b)/(a-x)]*MyLog[x]*MyLog[1-x/b]^2)/2+(MyLog[b/x]*MyLog[x]*MyLog[1-x/b]^2)/2+(MyLog[x]*MyLog[((a-b)*x)/(b*(a-x))]*MyLog[1-x/b]^2)/2-I*Pi*MyH1[b/a,b/x]*MyLog[(a-x)/b]^2*MyLog[x]*MyS[Im[b/x]]-I*Pi*MyLog[x]*MyLog[1-x/a]^2*MyT[1,1-x/b,1-x/a]*MyS[Im[x/a]],
G[x_,a_,0,0,x_] :> -Pi^4/90+(Pi^2*MyLi[2,x/a])/6-log0*MyLi[3,x/a]+MyLi[4,a/(a-x)]-2*MyLi[4,x/a]+MyLi[4,-(x/(a-x))]+log0*MyLi[2,x/a]*MyLog[x]+2*MyLi[3,x/a]*MyLog[x]+MyLi[3,1-x/a]*MyLog[x]+(MyLi[2,x/(x-a)]*MyLog[x]^2)/2+(Pi^2*MyLog[x]*MyLog[1-x/a])/6-MyLi[2,x/a]*MyLog[x]*MyLog[1-x/a]-MyLi[2,1-x/a]*MyLog[x]*MyLog[1-x/a]+(log0*MyLog[x]^2*MyLog[1-x/a])/2-(Pi^2*MyLog[1-x/a]^2)/12-(MyLog[x]*MyLog[x/a]*MyLog[1-x/a]^2)/2-(MyLog[-(x/a)]*MyLog[1-x/a]^3)/6+MyLog[1-x/a]^4/12-MyLog[x]*Zeta[3],
G[a_,x_,0,0,x_] :> -Pi^4/45-(Pi^2*MyLi[2,a/x])/4-(Pi^2*MyLi[2,x/a])/4-MyLi[2,x/a]^2/2+MyLi[4,a/x]+2*MyLi[4,x/a]+MyLi[3,a/x]*MyLog[1-a/x]-MyLi[3,x/a]*MyLog[1-a/x]+(Pi^2*MyLog[1-a/x]^2)/12-MyLog[1-a/x]^4/12+(MyLog[1-a/x]^3*MyLog[-(a/x)])/6-(MyLi[2,a/x]*MyLog[-(a/x)]^2)/4-MyLi[3,a/(a-x)]*MyLog[x]+MyLi[3,a/x]*MyLog[x]-MyLi[3,x/a]*MyLog[x]+MyLi[3,x/(x-a)]*MyLog[x]+(Pi^2*MyLog[a/(a-x)]*MyLog[x])/6+(MyLog[a/(a-x)]^3*MyLog[x])/6-(MyLi[2,x/(x-a)]*MyLog[x]^2)/2-(MyLi[2,x/a]*MyLog[-(x/a)]^2)/4-(Pi^2*MyLog[x]*MyLog[-(x/(a-x))])/6-(MyLog[x]*MyLog[-(x/(a-x))]^3)/6-MyLi[3,x/a]*MyLog[1-x/a]+MyLi[2,a/x]*MyLog[x]*MyLog[1-x/a]-(Pi^2*MyLog[1-x/a]^2)/12-(MyLog[-(x/a)]*MyLog[1-x/a]^3)/6+MyLog[1-x/a]^4/12+MyLog[x]*Zeta[3],
G[a_,b_,0,0,x_] :> (MyLi[2,a/b]*MyLi[2,x/b])/2-(MyLi[2,x/a]*MyLi[2,x/b])/2-MyLi[4,x/b]+MyLi22[a/b,x/a]/2+MyLi22[x/a,a/b]/2+MyLi22[x/b,b/a]/2-MyLi22[x/b,a/x]/2-MyLi[3,x/a]*MyLog[1-a/b]+MyLi[3,x/b]*MyLog[1-a/b]+MyLi[3,a/b]*MyLog[x]+MyLi[3,b/(b-a)]*MyLog[x]-MyLi[3,a/(a-x)]*MyLog[x]-MyLi[3,(b-x)/(a-x)]*MyLog[x]+MyLi[3,(a*(b-x))/(b*(a-x))]*MyLog[x]-MyLi[3,x/a]*MyLog[x]+MyLi[3,x/b]*MyLog[x]-MyLi[3,(x-b)/(a-b)]*MyLog[x]+MyLi[3,(a*(x-b))/((a-b)*x)]*MyLog[x]-(Pi^2*MyLog[-(b/(a-x))]*MyLog[x])/6-(MyLog[-(b/(a-x))]^3*MyLog[x])/6-(MyLi[2,b/(b-a)]*MyLog[x]^2)/2+(MyLi[2,(x-b)/(a-b)]*MyLog[x]^2)/2-MyLi[3,x/b]*MyLog[1-x/a]+MyLi[2,a/b]*MyLog[x]*MyLog[1-x/a]+MyLi[2,(b-x)/(a-x)]*MyLog[x]*MyLog[1-x/b]-MyLi[2,(a*(b-x))/(b*(a-x))]*MyLog[x]*MyLog[1-x/b]+MyLi[2,(x-b)/(a-b)]*MyLog[x]*MyLog[1-x/b]-MyLi[2,(a*(x-b))/((a-b)*x)]*MyLog[x]*MyLog[1-x/b]+(MyLog[(a-x)/(a-b)]*MyLog[x]^2*MyLog[1-x/b])/2+(MyLog[(a-b)/(a-x)]*MyLog[x]*MyLog[1-x/b]^2)/2+(MyLog[(a-x)/(a-b)]*MyLog[x]*MyLog[1-x/b]^2)/2-(MyLog[(b*(a-x))/((a-b)*x)]*MyLog[x]*MyLog[1-x/b]^2)/2-(MyLog[x]*MyLog[((a-b)*x)/(b*(a-x))]*MyLog[1-x/b]^2)/2+(Pi^2*MyLog[x]*MyLog[(a*b)/(a*x-b*x)])/6+(MyLog[x]*MyLog[(a*b)/(a*x-b*x)]^3)/6-I*Pi*MyLog[1-a/b]^2*MyLog[x]*MyT[1,1-x/b,1-a/b]*MyS[Im[a/b]]+I*Pi*MyH1[b/a,b/x]*MyLog[(a-x)/b]^2*MyLog[x]*MyS[Im[b/x]]-I*Pi*MyH1[a/x,b/x]*MyLog[x]*MyLog[(a^(-1)-b^(-1))*x]^2*MyS[Im[b/x]]+I*Pi*MyLog[1-a/b]*MyLog[x]^2*MyT[1,1-x/b,1-a/b]*MyS[Im[b/x]]+I*Pi*MyLog[x]*MyLog[1-x/a]^2*MyT[1,1-x/b,1-x/a]*MyS[Im[x/a]],
G[0,x_,a_,a_,x_] :> -Pi^4/36-(Pi^2*MyLi[2,a/(a-x)])/2-MyLi[2,a/(a-x)]^2/4-(Pi^2*MyLi[2,1-x/a])/4-MyLi[2,1-x/a]^2/4-MyLi[4,1-a/x]+(5*MyLi[4,a/(a-x)])/2-MyLi[4,a/x]+(3*MyLi[4,1-x/a])/2-(MyLi[2,a/(a-x)]*MyLog[-(a/(a-x))]^2)/2+MyLi[3,a/(a-x)]*MyLog[-(x/(a-x))]-MyLi[3,1-x/a]*MyLog[-(x/(a-x))]+(Pi^2*MyLog[-(x/(a-x))]^2)/12+(MyLog[-(a/(a-x))]*MyLog[-(x/(a-x))]^3)/6-MyLog[-(x/(a-x))]^4/12+MyLi[3,1-a/x]*MyLog[1-x/a]+MyLi[3,a/(a-x)]*MyLog[1-x/a]-MyLi[3,a/x]*MyLog[1-x/a]-MyLi[3,1-x/a]*MyLog[1-x/a]-(Pi^2*MyLog[1-a/x]*MyLog[1-x/a])/6-(MyLog[1-a/x]^3*MyLog[1-x/a])/6+(Pi^2*MyLog[a/x]*MyLog[1-x/a])/6+(MyLog[a/x]^3*MyLog[1-x/a])/6+MyLi[2,a/(a-x)]*MyLog[x/a]*MyLog[1-x/a]-(MyLi[2,1-a/x]*MyLog[1-x/a]^2)/2-(MyLi[2,1-x/a]*MyLog[-1+x/a]^2)/4+MyLog[1-x/a]*Zeta[3],
G[0,a_,x_,x_,x_] :> -Pi^4/180+MyLi[2,1-a/x]^2/4-(Pi^2*MyLi[2,-(x/(a-x))])/4-MyLi[2,-(x/(a-x))]^2/4-MyLi[4,1-a/x]/2-MyLi[4,x/a]+(3*MyLi[4,-(x/(a-x))])/2-MyLi[4,1-x/a]+MyLi[3,1-a/x]*MyLog[a/x]-MyLi[3,-(x/(a-x))]*MyLog[a/x]+(Pi^2*MyLog[a/x]^2)/12+(MyLog[-1+a/x]*MyLog[a/x]^3)/6-MyLog[a/x]^4/12-(MyLi[2,-(x/(a-x))]*MyLog[x/(a-x)]^2)/4,
G[0,a_,b_,b_,x_] :> -Pi^4/180+MyLi[2,1-a/b]^2/4-(Pi^2*MyLi[2,-(b/(a-b))])/4-MyLi[2,-(b/(a-b))]^2/4+(MyLi[2,-(b/(a-b))]*MyLi[2,(x-b)/(a-b)])/2-(MyLi[2,(x-b)/(a-b)]*MyLi[2,1-x/b])/2-MyLi[4,1-a/b]/2-MyLi[4,b/a]+(3*MyLi[4,-(b/(a-b))])/2-MyLi[4,1-b/a]-MyLi[4,(x-b)/(a-b)]+MyLi22[-(b/(a-b)),1-x/b]/2+MyLi22[(x-b)/(a-b),1-a/b]/2-MyLi22[(x-b)/(a-b),b/(b-x)]/2+MyLi22[1-x/b,-(b/(a-b))]/2+MyLi[3,(x-b)/(a-b)]*MyLog[a/(a-b)]-MyLi[3,1-x/b]*MyLog[a/(a-b)]+MyLi[3,1-a/b]*MyLog[a/b]-MyLi[3,-(b/(a-b))]*MyLog[a/b]+(Pi^2*MyLog[a/b]^2)/12+(MyLog[-1+a/b]*MyLog[a/b]^3)/6-MyLog[a/b]^4/12-(MyLi[2,-(b/(a-b))]*MyLog[b/(a-b)]^2)/4-MyLi[3,(x-b)/(a-b)]*MyLog[x/b]-(-MyLi[3,-(b/(a-b))]+MyLi[2,-(b/(a-b))]*MyLog[1]+(MyLog[1]^2*MyLog[a/(a-b)])/2)*MyLog[x/b]+MyLi[3,-(b/(a-b))]*MyLog[1-x/b]+MyLi[3,1-b/a]*MyLog[1-x/b]-MyLi[3,1-a/x]*MyLog[1-x/b]+MyLi[3,(b*(a-x))/(a*(b-x))]*MyLog[1-x/b]-MyLi[3,b/x]*MyLog[1-x/b]+MyLi[3,(b*(a-x))/((a-b)*x)]*MyLog[1-x/b]+MyLi[3,(x-b)/(a-b)]*MyLog[1-x/b]-MyLi[3,1-x/a]*MyLog[1-x/b]-MyLi[3,1-x/b]*MyLog[1-x/b]+MyLi[2,1-a/x]*MyLog[(a-x)/(a-b)]*MyLog[1-x/b]-MyLi[2,(b*(a-x))/(a*(b-x))]*MyLog[(a-x)/(a-b)]*MyLog[1-x/b]-MyLi[2,(b*(a-x))/((a-b)*x)]*MyLog[(a-x)/(a-b)]*MyLog[1-x/b]+MyLi[2,1-x/a]*MyLog[(a-x)/(a-b)]*MyLog[1-x/b]+(Pi^2*MyLog[(b*(b-a))/(a*(b-x))]*MyLog[1-x/b])/6+(MyLog[(b*(b-a))/(a*(b-x))]^3*MyLog[1-x/b])/6+(MyLog[(a-x)/(a-b)]^2*MyLog[a/x]*MyLog[1-x/b])/2-(Pi^2*MyLog[(a-b)/x]*MyLog[1-x/b])/6-(MyLog[(a-b)/x]^3*MyLog[1-x/b])/6+(MyLog[(a-x)/(a-b)]^2*MyLog[x/a]*MyLog[1-x/b])/2+MyLi[2,-(b/(a-b))]*MyLog[x/b]*MyLog[1-x/b]-(MyLog[(a-x)/(a-b)]^2*MyLog[((b-a)*x)/(a*(b-x))]*MyLog[1-x/b])/2-(MyLog[(a-x)/(a-b)]^2*MyLog[(a*(x-b))/((a-b)*x)]*MyLog[1-x/b])/2-(MyLi[2,1-b/a]*MyLog[1-x/b]^2)/2+(MyLi[2,1-x/a]*MyLog[1-x/b]^2)/2+(MyLog[(a-x)/(a-b)]*MyLog[x/a]*MyLog[1-x/b]^2)/2-I*Pi*MyLog[1-a/b]^2*(-MyLog[a/b]+MyLog[x/b])*MyT[1,1-x/b,1-a/b]*MyS[Im[a/b]]+I*Pi*MyLog[a/(a-b)]^2*MyLog[1-x/b]*MyT[1,(a-x)/(a-b),a/(a-b)]*MyS[Im[b/(a-b)]]-I*Pi*MyH1[b/(b-x),(b-a)/(b-x)]*MyLog[(a*(b-x))/((a-b)*b)]^2*MyLog[1-x/b]*MyS[Im[(b-a)/(b-x)]]+I*Pi*MyH1[1-a/b,(b-a)/(b-x)]*MyLog[-(x/(a-b))]^2*MyLog[1-x/b]*MyS[Im[(b-a)/(b-x)]]+I*Pi*MyLog[a/(a-b)]*MyLog[1-x/b]^2*MyT[1,(a-x)/(a-b),a/(a-b)]*MyS[Im[(b-a)/(b-x)]]-I*Pi*MyLog[x/b]^2*MyLog[1-x/b]*MyT[1,(a-x)/(a-b),x/b]*MyS[Im[x/b]],
G[x_,0,a_,a_,x_] :> Pi^4/24+MyLi[2,1-a/x]^2/4+(3*Pi^2*MyLi[2,a/(a-x)])/4+(3*MyLi[2,a/(a-x)]^2)/4+(Pi^2*MyLi[2,a/x])/2+MyLi[2,a/x]^2/2-(Pi^2*MyLi[2,-(x/(a-x))])/4-MyLi[2,-(x/(a-x))]^2/4+Pi^2*MyLi[2,1-x/a]+MyLi[2,a/(a-x)]*MyLi[2,1-x/a]+MyLi[2,1-x/a]^2/4-log0*MyLi[3,1-x/a]+(5*MyLi[4,1-a/x])/2-(9*MyLi[4,a/(a-x)])/2-MyLi[4,x/a]+(3*MyLi[4,-(x/(a-x))])/2-(11*MyLi[4,1-x/a])/2+MyLi[3,1-x/a]*MyLog[1-a/x]+(MyLi[2,a/(a-x)]*MyLog[-(a/(a-x))]^2)/2+(MyLi[2,a/x]*MyLog[-(a/x)]^2)/2+MyLi[3,1-a/x]*MyLog[a/x]-MyLi[3,-(x/(a-x))]*MyLog[a/x]+(Pi^2*MyLog[a/x]^2)/12+(MyLog[-1+a/x]*MyLog[a/x]^3)/6-MyLog[a/x]^4/12+3*MyLi[3,a/(a-x)]*MyLog[x/a]-3*MyLi[3,1-x/a]*MyLog[x/a]-(Pi^2*MyLog[x/a]^2)/4+MyLog[x/a]^4/4+MyLi[3,1-x/a]*MyLog[-(x/(a-x))]-(MyLog[-(a/(a-x))]*MyLog[-(x/(a-x))]^3)/6-(MyLi[2,-(x/(a-x))]*MyLog[x/(a-x)]^2)/4+log0*MyLi[2,1-x/a]*MyLog[1-x/a]-MyLi[3,1-a/x]*MyLog[1-x/a]+MyLi[3,1-x/a]*MyLog[1-x/a]-MyLi[2,1-x/a]*MyLog[1-a/x]*MyLog[1-x/a]-(Pi^2*MyLog[a/x]*MyLog[1-x/a])/6-(MyLog[a/x]^3*MyLog[1-x/a])/6+MyLi[2,a/(a-x)]*MyLog[x/a]*MyLog[1-x/a]+(MyLi[2,1-a/x]*MyLog[1-x/a]^2)/2+(log0*MyLog[x/a]*MyLog[1-x/a]^2)/2-(MyLog[1-a/x]*MyLog[x/a]*MyLog[1-x/a]^2)/2+(MyLog[-(x/(a-x))]^3*MyLog[(-1+x/a)^(-1)])/6+(MyLi[2,a/(a-x)]*MyLog[(-1+x/a)^(-1)]^2)/4-(MyLog[x/a]^3*MyLog[-1+x/a])/2+MyLi[2,1-x/a]*MyLog[-1+x/a]^2+log0*Zeta[3]-MyLog[1-a/x]*Zeta[3]-MyLog[-(x/(a-x))]*Zeta[3],
G[a_,0,x_,x_,x_] :> Pi^4/45+(Pi^2*MyLi[2,1-a/x])/4+(Pi^2*MyLi[2,-(x/(a-x))])/4+MyLi[2,-(x/(a-x))]^2/2-MyLi[4,1-a/x]-2*MyLi[4,-(x/(a-x))]+(MyLi[2,1-a/x]*MyLog[-1+a/x]^2)/4+MyLi[3,-(x/(a-x))]*MyLog[a/(a-x)]+(Pi^2*MyLog[a/(a-x)]^2)/12-MyLog[a/(a-x)]^4/12-MyLi[3,1-a/x]*MyLog[a/x]+MyLi[3,-(x/(a-x))]*MyLog[a/x]-(Pi^2*MyLog[a/x]^2)/12-(MyLog[-1+a/x]*MyLog[a/x]^3)/6+MyLog[a/x]^4/12+(MyLog[a/(a-x)]^3*MyLog[x/(a-x)])/6+(MyLi[2,-(x/(a-x))]*MyLog[x/(a-x)]^2)/4-MyLog[a/(a-x)]*Zeta[3],
G[a_,0,b_,b_,x_] :> Pi^4/45+(Pi^2*MyLi[2,1-a/b])/4+(Pi^2*MyLi[2,-(b/(a-b))])/4+MyLi[2,-(b/(a-b))]^2/2+(MyLi[2,1-a/b]*MyLi[2,1-x/b])/2-(MyLi[2,(x-b)/(a-b)]*MyLi[2,1-x/b])/2-MyLi[4,1-a/b]-2*MyLi[4,-(b/(a-b))]-MyLi[4,1-x/b]+MyLi22[1-a/b,(x-b)/(a-b)]/2+MyLi22[(x-b)/(a-b),1-a/b]/2+MyLi22[1-x/b,-(b/(a-b))]/2-MyLi22[1-x/b,(b-a)/(b-x)]/2+(MyLi[2,1-a/b]*MyLog[-1+a/b]^2)/4+MyLi[3,-(b/(a-b))]*MyLog[a/(a-b)]+(Pi^2*MyLog[a/(a-b)]^2)/12-MyLog[a/(a-b)]^4/12-MyLi[3,1-a/b]*MyLog[a/b]+MyLi[3,-(b/(a-b))]*MyLog[a/b]-MyLi[3,(x-b)/(a-b)]*MyLog[a/b]+MyLi[3,1-x/b]*MyLog[a/b]-(Pi^2*MyLog[a/b]^2)/12-(MyLog[-1+a/b]*MyLog[a/b]^3)/6+MyLog[a/b]^4/12+(MyLog[a/(a-b)]^3*MyLog[b/(a-b)])/6+(MyLi[2,-(b/(a-b))]*MyLog[b/(a-b)]^2)/4-MyLi[3,1-x/b]*MyLog[(a-x)/(a-b)]+MyLi[3,1-a/b]*MyLog[1-x/b]+MyLi[3,b/a]*MyLog[1-x/b]-MyLi[3,(a-b)/(a-x)]*MyLog[1-x/b]-MyLi[3,x/a]*MyLog[1-x/b]+MyLi[3,((a-b)*x)/(b*(a-x))]*MyLog[1-x/b]+MyLi[3,((b-a)*x)/(a*(b-x))]*MyLog[1-x/b]-MyLi[3,x/(x-a)]*MyLog[1-x/b]-MyLi[3,(x-b)/(a-b)]*MyLog[1-x/b]+MyLi[3,1-x/b]*MyLog[1-x/b]-(Pi^2*MyLog[b/(a-x)]*MyLog[1-x/b])/6-(MyLog[b/(a-x)]^3*MyLog[1-x/b])/6+MyLi[2,1-a/b]*MyLog[(a-x)/(a-b)]*MyLog[1-x/b]+(Pi^2*MyLog[((a-b)*b)/(a*(b-x))]*MyLog[1-x/b])/6+(MyLog[((a-b)*b)/(a*(b-x))]^3*MyLog[1-x/b])/6+MyLi[2,x/a]*MyLog[x/b]*MyLog[1-x/b]-MyLi[2,((a-b)*x)/(b*(a-x))]*MyLog[x/b]*MyLog[1-x/b]-MyLi[2,((b-a)*x)/(a*(b-x))]*MyLog[x/b]*MyLog[1-x/b]+MyLi[2,x/(x-a)]*MyLog[x/b]*MyLog[1-x/b]+(MyLog[a/(a-x)]*MyLog[x/b]^2*MyLog[1-x/b])/2-(MyLog[(b*(a-x))/(a*(b-x))]*MyLog[x/b]^2*MyLog[1-x/b])/2-(MyLog[(a*(b-x))/(b*(a-x))]*MyLog[x/b]^2*MyLog[1-x/b])/2+(MyLog[x/b]^2*MyLog[1-x/a]*MyLog[1-x/b])/2-(MyLi[2,b/a]*MyLog[1-x/b]^2)/2+(MyLi[2,x/a]*MyLog[1-x/b]^2)/2+(MyLog[x/b]*MyLog[1-x/a]*MyLog[1-x/b]^2)/2+I*Pi*MyLog[a/b]^2*MyLog[1-x/b]*MyT[1,x/b,a/b]*MyS[Im[a/b]]+I*Pi*MyH1[-(b/(a-b)),b/(b-x)]*MyLog[(x-a)/b]^2*MyLog[1-x/b]*MyS[Im[b/(b-x)]]-I*Pi*MyH1[(b-a)/(b-x),b/(b-x)]*MyLog[(a*(x-b))/((a-b)*b)]^2*MyLog[1-x/b]*MyS[Im[b/(b-x)]]+I*Pi*MyLog[a/b]*MyLog[1-x/b]^2*MyT[1,x/b,a/b]*MyS[Im[b/(b-x)]]+I*Pi*MyLog[(a-x)/(a-b)]^2*MyLog[1-x/b]*MyT[1,x/b,(a-x)/(a-b)]*MyS[Im[(x-b)/(a-b)]]-MyLog[a/(a-b)]*Zeta[3]+MyLog[(a-x)/(a-b)]*Zeta[3]-(2*I)*Pi*MyT[1,1-x/b,1-a/b]*MyS[Im[a/b]]*(-MyLi[3,1-a/b]+MyLi[2,1-a/b]*MyLog[1-a/b]+(MyLog[1-a/b]^2*MyLog[a/b])/2+Zeta[3]),
G[0,x_,a_,x_,x_] :> -Pi^4/90-(Pi^2*MyLi[2,1-a/x])/2-MyLi[2,1-a/x]^2/2+3*MyLi[4,1-a/x]-(MyLi[2,1-a/x]*MyLog[-1+a/x]^2)/2,
G[0,a_,x_,a_,x_] :> Pi^4/90-MyLi[2,a/(a-x)]*MyLi[2,1-x/a]-2*MyLi[4,1-a/x]-2*MyLi[4,a/x]+2*MyLi[4,1-x/a]-2*MyLi[3,a/(a-x)]*MyLog[x/a]+2*MyLi[3,1-x/a]*MyLog[x/a]-MyLog[x/a]^4/6-MyLi[3,a/(a-x)]*MyLog[1-x/a]+MyLi[3,a/x]*MyLog[1-x/a]+(MyLog[1-a/x]^3*MyLog[1-x/a])/6-2*MyLi[2,a/(a-x)]*MyLog[x/a]*MyLog[1-x/a]-Pi^2*(MyLi[2,1-x/a]/2-MyLog[x/a]^2/6-(MyLog[1-a/x]*MyLog[1-x/a])/6)+(MyLog[x/a]^3*MyLog[-1+x/a])/3-(MyLi[2,1-x/a]*MyLog[-1+x/a]^2)/2-MyLog[1-x/a]*Zeta[3],
G[0,a_,b_,a_,x_] :> -Pi^4/90-MyLi[2,1-b/a]^2/2-MyLi[2,-(a/(b-a))]*MyLi[2,1-x/a]+MyLi[2,(x-a)/(b-a)]*MyLi[2,1-x/a]+3*MyLi[4,1-b/a]-MyLi22[(x-a)/(b-a),1-b/a]-(MyLi[2,1-b/a]*MyLog[-1+b/a]^2)/2-2*MyLi[3,-(a/(b-a))]*MyLog[x/a]+2*MyLi[3,(x-a)/(b-a)]*MyLog[x/a]-MyLi[3,-(a/(b-a))]*MyLog[1-x/a]+MyLi[3,1-b/x]*MyLog[1-x/a]-MyLi[3,(b-x)/(a-x)]*MyLog[1-x/a]+MyLi[3,a/x]*MyLog[1-x/a]-MyLi[3,(a*(b-x))/((b-a)*x)]*MyLog[1-x/a]-MyLi[3,(x-a)/(b-a)]*MyLog[1-x/a]-(MyLog[(a-b)/(a-x)]^3*MyLog[1-x/a])/6-MyLi[2,1-b/x]*MyLog[(b-x)/(b-a)]*MyLog[1-x/a]+MyLi[2,(b-x)/(a-x)]*MyLog[(b-x)/(b-a)]*MyLog[1-x/a]+MyLi[2,(a*(b-x))/((b-a)*x)]*MyLog[(b-x)/(b-a)]*MyLog[1-x/a]+(MyLog[(a-b)/(a-x)]*MyLog[(b-x)/(b-a)]^2*MyLog[1-x/a])/2-(MyLog[(b-x)/(b-a)]^2*MyLog[b/x]*MyLog[1-x/a])/2+(MyLog[(b-a)/x]^3*MyLog[1-x/a])/6-2*MyLi[2,-(a/(b-a))]*MyLog[x/a]*MyLog[1-x/a]+(MyLog[(b-x)/(b-a)]^2*MyLog[(b*(x-a))/((b-a)*x)]*MyLog[1-x/a])/2-Pi^2*(MyLi[2,1-b/a]/2+(MyLog[(a-b)/(a-x)]*MyLog[1-x/a])/6-(MyLog[(b-a)/x]*MyLog[1-x/a])/6)+I*Pi*(-2*MyLog[1-b/a]*(-MyLi[2,1-b/a]+MyLi[2,1-x/a]-MyLog[1-b/a]*MyLog[x/a]+MyLog[x/a]*MyLog[1-x/a])*MyT[1,1-x/a,1-b/a]*MyS[Im[b/a]]-MyH1[1-b/a,(a-b)/(a-x)]*MyLog[-(x/(b-a))]^2*MyLog[1-x/a]*MyS[Im[(a-b)/(a-x)]]+MyLog[x/a]^2*MyLog[1-x/a]*MyT[1,(b-x)/(b-a),x/a]*MyS[Im[x/a]]),
G[x_,a_,0,a_,x_] :> (-7*Pi^4)/180-MyLi[2,1-a/x]^2/2-(Pi^2*MyLi[2,a/(a-x)])/2-MyLi[2,a/(a-x)]^2-Pi^2*MyLi[2,a/x]-MyLi[2,a/x]^2+(Pi^2*MyLi[2,-(x/(a-x))])/2+MyLi[2,-(x/(a-x))]^2/2-MyLi[2,x/a]*MyLi[2,x/(x-a)]-Pi^2*MyLi[2,1-x/a]-MyLi[2,a/(a-x)]*MyLi[2,1-x/a]+2*log0*MyLi[3,1-x/a]-MyLi[4,1-a/x]+4*MyLi[4,a/(a-x)]+4*MyLi[4,a/x]+2*MyLi[4,x/a]-3*MyLi[4,-(x/(a-x))]+6*MyLi[4,1-x/a]-2*MyLi[3,1-x/a]*MyLog[1-a/x]-(MyLi[2,a/(a-x)]*MyLog[-(a/(a-x))]^2)/2-MyLi[2,a/x]*MyLog[-(a/x)]^2-2*MyLi[3,1-a/x]*MyLog[a/x]+2*MyLi[3,-(x/(a-x))]*MyLog[a/x]-(Pi^2*MyLog[a/x]^2)/6-(MyLog[-1+a/x]*MyLog[a/x]^3)/3+MyLog[a/x]^4/6-4*MyLi[3,a/(a-x)]*MyLog[x/a]+4*MyLi[3,1-x/a]*MyLog[x/a]+(Pi^2*MyLog[x/a]^2)/3-MyLog[x/a]^4/3-2*MyLi[3,a/(a-x)]*MyLog[-(x/(a-x))]-(Pi^2*MyLog[-(x/(a-x))]^2)/6-(MyLog[-(a/(a-x))]*MyLog[-(x/(a-x))]^3)/3+MyLog[-(x/(a-x))]^4/6+(MyLi[2,-(x/(a-x))]*MyLog[x/(a-x)]^2)/2-log0*MyLi[2,x/a]*MyLog[1-x/a]-2*log0*MyLi[2,1-x/a]*MyLog[1-x/a]-MyLi[3,a/(a-x)]*MyLog[1-x/a]+MyLi[3,a/x]*MyLog[1-x/a]+(Pi^2*MyLog[1-a/x]*MyLog[1-x/a])/6+2*MyLi[2,1-x/a]*MyLog[1-a/x]*MyLog[1-x/a]+(MyLog[1-a/x]^3*MyLog[1-x/a])/6-2*MyLi[2,a/(a-x)]*MyLog[x/a]*MyLog[1-x/a]-log0*MyLog[x/a]*MyLog[1-x/a]^2+MyLog[1-a/x]*MyLog[x/a]*MyLog[1-x/a]^2+(2*MyLog[x/a]^3*MyLog[-1+x/a])/3-MyLi[2,1-x/a]*MyLog[-1+x/a]^2-2*log0*Zeta[3]+2*MyLog[1-a/x]*Zeta[3]+2*MyLog[-(x/(a-x))]*Zeta[3]-MyLog[1-x/a]*Zeta[3],
G[a_,x_,0,x_,x_] :> -Pi^4/45-MyLi[2,-(x/(a-x))]^2/2+2*MyLi[4,x/a]+MyLi[4,-(x/(a-x))]+2*MyLi[4,1-x/a]-2*MyLi[3,-(x/(a-x))]*MyLog[a/(a-x)]+MyLog[a/(a-x)]^4/6-Pi^2*(-MyLi[2,-(x/(a-x))]/6+MyLog[a/(a-x)]^2/6)-(MyLog[a/(a-x)]^3*MyLog[x/(a-x)])/3+2*MyLog[a/(a-x)]*Zeta[3],
G[a_,b_,0,b_,x_] :> -Pi^4/45-MyLi[2,-(b/(a-b))]^2/2+MyLi[2,(x-b)/(a-b)]*MyLi[2,1-x/b]+2*MyLi[4,b/a]+MyLi[4,-(b/(a-b))]+2*MyLi[4,1-b/a]-MyLi22[1-x/b,-(b/(a-b))]-2*MyLi[3,-(b/(a-b))]*MyLog[a/(a-b)]+MyLog[a/(a-b)]^4/6-(MyLog[a/(a-b)]^3*MyLog[b/(a-b)])/3+2*MyLi[3,1-x/b]*MyLog[(a-x)/(a-b)]-MyLi[3,1-a/b]*MyLog[1-x/b]+MyLi[3,(a-b)/(a-x)]*MyLog[1-x/b]-MyLi[3,((a-b)*x)/(b*(a-x))]*MyLog[1-x/b]-MyLi[3,-(x/(b-x))]*MyLog[1-x/b]+MyLi[3,x/(x-a)]*MyLog[1-x/b]-MyLi[3,1-x/b]*MyLog[1-x/b]+(MyLog[b/(a-x)]^3*MyLog[1-x/b])/6-MyLi[2,1-a/b]*MyLog[(a-x)/(a-b)]*MyLog[1-x/b]-(MyLog[b/(b-x)]^3*MyLog[1-x/b])/6+MyLi[2,((a-b)*x)/(b*(a-x))]*MyLog[x/b]*MyLog[1-x/b]+MyLi[2,-(x/(b-x))]*MyLog[x/b]*MyLog[1-x/b]-MyLi[2,x/(x-a)]*MyLog[x/b]*MyLog[1-x/b]-(MyLog[a/(a-x)]*MyLog[x/b]^2*MyLog[1-x/b])/2+(MyLog[b/(b-x)]*MyLog[x/b]^2*MyLog[1-x/b])/2+(MyLog[(a*(b-x))/(b*(a-x))]*MyLog[x/b]^2*MyLog[1-x/b])/2-Pi^2*(MyLog[a/(a-b)]^2/6-(MyLog[b/(a-x)]*MyLog[1-x/b])/6+(MyLog[b/(b-x)]*MyLog[1-x/b])/6+(-MyLi[2,-(b/(a-b))]+MyLi[2,(x-b)/(a-b)]+MyLog[(a-x)/(a-b)]*MyLog[1-x/b])/6)+(I/3)*Pi^3*MyLog[1-a/b]*MyT[1,1-x/b,1-a/b]*MyS[Im[a/b]]+2*MyLog[a/(a-b)]*Zeta[3]-2*MyLog[(a-x)/(a-b)]*Zeta[3]+I*Pi*(-4*MyLi[3,1-a/b]*MyT[1,1-x/b,1-a/b]*MyS[Im[a/b]]+2*MyLi[2,1-a/b]*MyLog[1-a/b]*MyT[1,1-x/b,1-a/b]*MyS[Im[a/b]]-MyH1[-(b/(a-b)),b/(b-x)]*MyLog[(x-a)/b]^2*MyLog[1-x/b]*MyS[Im[b/(b-x)]]-MyLog[(a-x)/(a-b)]^2*MyLog[1-x/b]*MyT[1,x/b,(a-x)/(a-b)]*MyS[Im[(x-b)/(a-b)]]+4*MyT[1,1-x/b,1-a/b]*MyS[Im[a/b]]*Zeta[3]),
G[x_,a_,a_,0,x_] :> Pi^4/40+MyLi[2,1-a/x]^2/4+(Pi^2*MyLi[2,a/(a-x)])/4+MyLi[2,a/(a-x)]^2/2+(Pi^2*MyLi[2,a/x])/2+MyLi[2,a/x]^2/2-(Pi^2*MyLi[2,-(x/(a-x))])/4-MyLi[2,-(x/(a-x))]^2/4+MyLi[2,x/a]*MyLi[2,x/(x-a)]+(Pi^2*MyLi[2,1-x/a])/4-log0*MyLi[3,1-x/a]-MyLi[4,1-a/x]/2-2*MyLi[4,a/(a-x)]-3*MyLi[4,a/x]-MyLi[4,x/a]+(3*MyLi[4,-(x/(a-x))])/2-2*MyLi[4,1-x/a]+MyLi[3,1-x/a]*MyLog[1-a/x]+(MyLi[2,a/(a-x)]*MyLog[-(a/(a-x))]^2)/4+(MyLi[2,a/x]*MyLog[-(a/x)]^2)/2+MyLi[3,1-a/x]*MyLog[a/x]-MyLi[3,-(x/(a-x))]*MyLog[a/x]+(Pi^2*MyLog[a/x]^2)/12+(MyLog[-1+a/x]*MyLog[a/x]^3)/6-MyLog[a/x]^4/12+MyLi[3,a/(a-x)]*MyLog[x]+MyLi[3,a/(a-x)]*MyLog[x/a]-MyLi[3,1-x/a]*MyLog[x/a]-(Pi^2*MyLog[x/a]^2)/12+MyLog[x/a]^4/12+MyLi[3,a/(a-x)]*MyLog[-(x/(a-x))]+(Pi^2*MyLog[-(x/(a-x))]^2)/12+(MyLog[-(a/(a-x))]*MyLog[-(x/(a-x))]^3)/6-MyLog[-(x/(a-x))]^4/12-(MyLi[2,-(x/(a-x))]*MyLog[x/(a-x)]^2)/4+log0*MyLi[2,x/a]*MyLog[1-x/a]+log0*MyLi[2,1-x/a]*MyLog[1-x/a]-MyLi[3,a/(a-x)]*MyLog[1-x/a]+MyLi[3,a/x]*MyLog[1-x/a]-(MyLi[3,x/a]*MyLog[1-x/a])/2+(MyLi[3,x/(x-a)]*MyLog[1-x/a])/2+(3*MyLi[3,1-x/a]*MyLog[1-x/a])/2-MyLi[2,1-x/a]*MyLog[1-a/x]*MyLog[1-x/a]+(Pi^2*MyLog[a/(a-x)]*MyLog[1-x/a])/12+(MyLog[a/(a-x)]^3*MyLog[1-x/a])/12+(Pi^2*MyLog[x]*MyLog[1-x/a])/12+(MyLi[2,a/(a-x)]*MyLog[x]*MyLog[1-x/a])/2+(MyLi[2,x/(x-a)]*MyLog[x]*MyLog[1-x/a])/2-(Pi^2*MyLog[-(x/(a-x))]*MyLog[1-x/a])/6-(MyLog[-(x/(a-x))]^3*MyLog[1-x/a])/6-(Pi^2*MyLog[1-x/a]^2)/12+MyLi[2,a/x]*MyLog[1-x/a]^2-(MyLi[2,x/a]*MyLog[1-x/a]^2)/2-(3*MyLi[2,1-x/a]*MyLog[1-x/a]^2)/2+(log0*MyLog[x]*MyLog[1-x/a]^2)/2+(log0*MyLog[x/a]*MyLog[1-x/a]^2)/2-(MyLog[1-a/x]*MyLog[x/a]*MyLog[1-x/a]^2)/2-(3*MyLog[x/a]*MyLog[1-x/a]^3)/4-(MyLog[x/a]^3*MyLog[-1+x/a])/6+(MyLi[2,1-x/a]*MyLog[-1+x/a]^2)/4+log0*Zeta[3]-MyLog[1-a/x]*Zeta[3]-MyLog[x]*Zeta[3]-MyLog[-(x/(a-x))]*Zeta[3]-(MyLog[1-x/a]*Zeta[3])/2,
G[a_,x_,x_,0,x_] :> Pi^4/180-MyLi[2,1-a/x]^2/4+MyLi[2,-(x/(a-x))]^2/4+(3*MyLi[4,1-a/x])/2-MyLi[4,x/a]-MyLi[4,-(x/(a-x))]/2-MyLi[4,1-x/a]-(MyLi[2,1-a/x]*MyLog[-1+a/x]^2)/4+MyLi[3,-(x/(a-x))]*MyLog[a/(a-x)]-MyLog[a/(a-x)]^4/12-Pi^2*(MyLi[2,1-a/x]/4+MyLi[2,-(x/(a-x))]/6-MyLog[a/(a-x)]^2/12)+MyLi[3,-(x/(a-x))]*MyLog[x]+(MyLog[a/(a-x)]^3*MyLog[x/(a-x)])/6-MyLog[a/(a-x)]*Zeta[3],
G[a_,b_,b_,0,x_] :> Pi^4/180-MyLi[2,1-a/b]^2/4+MyLi[2,-(b/(a-b))]^2/4-(MyLi[2,-(b/(a-b))]*MyLi[2,(x-b)/(a-b)])/2-(MyLi[2,1-a/b]*MyLi[2,1-x/b])/2+(3*MyLi[4,1-a/b])/2-MyLi[4,b/a]-MyLi[4,-(b/(a-b))]/2-MyLi[4,1-b/a]+MyLi[4,(x-b)/(a-b)]+MyLi[4,1-x/b]-MyLi22[1-a/b,(x-b)/(a-b)]/2-MyLi22[-(b/(a-b)),1-x/b]/2-MyLi22[(x-b)/(a-b),1-a/b]+MyLi22[(x-b)/(a-b),b/(b-x)]/2+MyLi22[1-x/b,(b-a)/(b-x)]/2-(MyLi[2,1-a/b]*MyLog[-1+a/b]^2)/4+MyLi[3,-(b/(a-b))]*MyLog[a/(a-b)]-MyLi[3,(x-b)/(a-b)]*MyLog[a/(a-b)]+MyLi[3,1-x/b]*MyLog[a/(a-b)]-MyLog[a/(a-b)]^4/12+MyLi[3,(x-b)/(a-b)]*MyLog[a/b]-MyLi[3,1-x/b]*MyLog[a/b]+(MyLog[a/(a-b)]^3*MyLog[b/(a-b)])/6-MyLi[3,1-x/b]*MyLog[(a-x)/(a-b)]+MyLi[3,-(b/(a-b))]*MyLog[x]-MyLi[3,(x-b)/(a-b)]*MyLog[x]-MyLi[3,-(b/(a-b))]*MyLog[x/b]+MyLi[3,(x-b)/(a-b)]*MyLog[x/b]-MyLi[3,b/a]*MyLog[1-x/b]-MyLi[3,-(b/(a-b))]*MyLog[1-x/b]-MyLi[3,1-b/a]*MyLog[1-x/b]+MyLi[3,1-a/x]*MyLog[1-x/b]-MyLi[3,(b*(a-x))/(a*(b-x))]*MyLog[1-x/b]+MyLi[3,b/x]*MyLog[1-x/b]-MyLi[3,(b*(a-x))/((a-b)*x)]*MyLog[1-x/b]+MyLi[3,x/a]*MyLog[1-x/b]+MyLi[3,-(x/(b-x))]*MyLog[1-x/b]-MyLi[3,((b-a)*x)/(a*(b-x))]*MyLog[1-x/b]+MyLi[3,1-x/a]*MyLog[1-x/b]+MyLi[3,1-x/b]*MyLog[1-x/b]-MyLi[2,1-a/x]*MyLog[(a-x)/(a-b)]*MyLog[1-x/b]+MyLi[2,(b*(a-x))/(a*(b-x))]*MyLog[(a-x)/(a-b)]*MyLog[1-x/b]+MyLi[2,(b*(a-x))/((a-b)*x)]*MyLog[(a-x)/(a-b)]*MyLog[1-x/b]-MyLi[2,1-x/a]*MyLog[(a-x)/(a-b)]*MyLog[1-x/b]+(MyLog[b/(b-x)]^3*MyLog[1-x/b])/6-(MyLog[((a-b)*b)/(a*(b-x))]^3*MyLog[1-x/b])/6-(MyLog[(b*(b-a))/(a*(b-x))]^3*MyLog[1-x/b])/6-(MyLog[(a-x)/(a-b)]^2*MyLog[a/x]*MyLog[1-x/b])/2+(MyLog[(a-b)/x]^3*MyLog[1-x/b])/6+MyLi[2,(x-b)/(a-b)]*MyLog[x]*MyLog[1-x/b]-(MyLog[(a-x)/(a-b)]^2*MyLog[x/a]*MyLog[1-x/b])/2-MyLi[2,-(b/(a-b))]*MyLog[x/b]*MyLog[1-x/b]-MyLi[2,x/a]*MyLog[x/b]*MyLog[1-x/b]-MyLi[2,-(x/(b-x))]*MyLog[x/b]*MyLog[1-x/b]+MyLi[2,((b-a)*x)/(a*(b-x))]*MyLog[x/b]*MyLog[1-x/b]-(MyLog[b/(b-x)]*MyLog[x/b]^2*MyLog[1-x/b])/2+(MyLog[(b*(a-x))/(a*(b-x))]*MyLog[x/b]^2*MyLog[1-x/b])/2+(MyLog[(a-x)/(a-b)]^2*MyLog[((b-a)*x)/(a*(b-x))]*MyLog[1-x/b])/2+(MyLog[(a-x)/(a-b)]^2*MyLog[(a*(x-b))/((a-b)*x)]*MyLog[1-x/b])/2-(MyLog[x/b]^2*MyLog[1-x/a]*MyLog[1-x/b])/2+(MyLi[2,b/a]*MyLog[1-x/b]^2)/2+(MyLi[2,1-b/a]*MyLog[1-x/b]^2)/2-(MyLi[2,x/a]*MyLog[1-x/b]^2)/2-(MyLi[2,1-x/a]*MyLog[1-x/b]^2)/2+(MyLog[(a-x)/(a-b)]*MyLog[x]*MyLog[1-x/b]^2)/2-(MyLog[(a-x)/(a-b)]*MyLog[x/a]*MyLog[1-x/b]^2)/2-(MyLog[x/b]*MyLog[1-x/a]*MyLog[1-x/b]^2)/2-Pi^2*(MyLi[2,1-a/b]/4+MyLi[2,-(b/(a-b))]/6-MyLi[2,(x-b)/(a-b)]/6-MyLog[a/(a-b)]^2/12-(MyLog[(a-x)/(a-b)]*MyLog[1-x/b])/6-(MyLog[b/(b-x)]*MyLog[1-x/b])/6+(MyLog[((a-b)*b)/(a*(b-x))]*MyLog[1-x/b])/6+(MyLog[(b*(b-a))/(a*(b-x))]*MyLog[1-x/b])/6-(MyLog[(a-b)/x]*MyLog[1-x/b])/6)-(I/3)*Pi^3*MyLog[1-a/b]*MyT[1,1-x/b,1-a/b]*MyS[Im[a/b]]-MyLog[a/(a-b)]*Zeta[3]+MyLog[(a-x)/(a-b)]*Zeta[3]+I*Pi*(-(MyLog[a/b]^2*MyLog[1-x/b]*MyT[1,x/b,a/b]*MyS[Im[a/b]])+2*MyLi[3,1-a/b]*MyT[1,1-x/b,1-a/b]*MyS[Im[a/b]]-MyLog[1-a/b]^2*MyLog[x]*MyT[1,1-x/b,1-a/b]*MyS[Im[a/b]]+MyLog[1-a/b]^2*MyLog[x/b]*MyT[1,1-x/b,1-a/b]*MyS[Im[a/b]]-MyLog[a/(a-b)]^2*MyLog[1-x/b]*MyT[1,(a-x)/(a-b),a/(a-b)]*MyS[Im[b/(a-b)]]+MyH1[(b-a)/(b-x),b/(b-x)]*MyLog[(a*(x-b))/((a-b)*b)]^2*MyLog[1-x/b]*MyS[Im[b/(b-x)]]-MyLog[a/b]*MyLog[1-x/b]^2*MyT[1,x/b,a/b]*MyS[Im[b/(b-x)]]+MyH1[b/(b-x),(b-a)/(b-x)]*MyLog[(a*(b-x))/((a-b)*b)]^2*MyLog[1-x/b]*MyS[Im[(b-a)/(b-x)]]-MyH1[1-a/b,(b-a)/(b-x)]*MyLog[-(x/(a-b))]^2*MyLog[1-x/b]*MyS[Im[(b-a)/(b-x)]]-MyLog[a/(a-b)]*MyLog[1-x/b]^2*MyT[1,(a-x)/(a-b),a/(a-b)]*MyS[Im[(b-a)/(b-x)]]+MyLog[x/b]^2*MyLog[1-x/b]*MyT[1,(a-x)/(a-b),x/b]*MyS[Im[x/b]]-2*MyT[1,1-x/b,1-a/b]*MyS[Im[a/b]]*Zeta[3]),
G[0,x_,x_,a_,x_] :> -Pi^4/180+MyLi[2,1-a/x]^2/4-MyLi[2,-(x/(a-x))]^2/4-(3*MyLi[4,1-a/x])/2+MyLi[4,x/a]+MyLi[4,-(x/(a-x))]/2+MyLi[4,1-x/a]+(MyLi[2,1-a/x]*MyLog[-1+a/x]^2)/4-MyLi[3,-(x/(a-x))]*MyLog[a/(a-x)]+MyLog[a/(a-x)]^4/12-Pi^2*(-MyLi[2,1-a/x]/4+MyLog[a/(a-x)]^2/12)-(MyLog[a/(a-x)]^3*MyLog[x/(a-x)])/6+MyLog[a/(a-x)]*Zeta[3]+MyLog[1-x/a]*Zeta[3],
G[0,a_,a_,x_,x_] :> -Pi^4/40-MyLi[2,1-a/x]^2/4-MyLi[2,a/(a-x)]^2/2-MyLi[2,a/x]^2/2+MyLi[2,-(x/(a-x))]^2/4+MyLi[4,1-a/x]/2+2*MyLi[4,a/(a-x)]+3*MyLi[4,a/x]+MyLi[4,x/a]-(3*MyLi[4,-(x/(a-x))])/2+2*MyLi[4,1-x/a]-MyLi[3,1-x/a]*MyLog[1-a/x]-(MyLi[2,a/x]*MyLog[-(a/x)]^2)/2-MyLi[3,1-a/x]*MyLog[a/x]+MyLi[3,-(x/(a-x))]*MyLog[a/x]-(MyLog[-1+a/x]*MyLog[a/x]^3)/6+MyLog[a/x]^4/12-MyLi[3,a/(a-x)]*MyLog[x/a]+MyLi[3,1-x/a]*MyLog[x/a]-MyLog[x/a]^4/12-MyLi[3,a/(a-x)]*MyLog[-(x/(a-x))]+MyLog[-(x/(a-x))]^4/12-Pi^2*(MyLi[2,a/(a-x)]/4+MyLi[2,a/x]/2-MyLi[2,-(x/(a-x))]/4+MyLi[2,1-x/a]/4+MyLog[a/x]^2/12-MyLog[x/a]^2/12+MyLog[-(x/(a-x))]^2/12)+(MyLi[2,-(x/(a-x))]*MyLog[x/(a-x)]^2)/4+MyLi[2,1-x/a]*MyLog[1-a/x]*MyLog[1-x/a]+(MyLog[1-a/x]*MyLog[x/a]*MyLog[1-x/a]^2)/2-(MyLog[-(x/(a-x))]^3*MyLog[(-1+x/a)^(-1)])/6-(MyLi[2,a/(a-x)]*MyLog[(-1+x/a)^(-1)]^2)/4+(MyLog[x/a]^3*MyLog[-1+x/a])/6-(MyLi[2,1-x/a]*MyLog[-1+x/a]^2)/4+MyLog[1-a/x]*Zeta[3]+MyLog[-(x/(a-x))]*Zeta[3],
G[0,a_,a_,b_,x_] :> -Pi^4/180-MyLi[2,-(a/(b-a))]^2/4+MyLi[2,1-b/a]^2/4-(MyLi[2,-(a/(b-a))]*MyLi[2,(x-a)/(b-a)])/2+MyLi[2,-(a/(b-a))]*MyLi[2,1-x/a]-(MyLi[2,1-b/a]*MyLi[2,1-x/a])/2+MyLi[4,1-a/b]+MyLi[4,a/b]+MyLi[4,-(a/(b-a))]/2-(3*MyLi[4,1-b/a])/2+MyLi[4,(x-a)/(b-a)]+MyLi[4,1-x/a]-MyLi22[-(a/(b-a)),1-x/a]/2-MyLi22[1-b/a,(x-a)/(b-a)]/2+MyLi22[(x-a)/(b-a),a/(a-x)]/2-MyLi22[1-x/a,-(a/(b-a))]+MyLi22[1-x/a,(a-b)/(a-x)]/2+MyLi[3,(x-a)/(b-a)]*MyLog[b/a]-MyLi[3,1-x/a]*MyLog[b/a]-MyLi[3,-(a/(b-a))]*MyLog[b/(b-a)]-MyLi[3,(x-a)/(b-a)]*MyLog[b/(b-a)]+MyLi[3,1-x/a]*MyLog[b/(b-a)]-(MyLog[a/(b-a)]*MyLog[b/(b-a)]^3)/6+MyLog[b/(b-a)]^4/12+(MyLi[2,1-b/a]*MyLog[-1+b/a]^2)/4+MyLi[3,1-x/a]*MyLog[(b-x)/(b-a)]+MyLi[3,-(a/(b-a))]*MyLog[x/a]-MyLi[3,(x-a)/(b-a)]*MyLog[x/a]-MyLi[3,1-a/b]*MyLog[1-x/a]-MyLi[3,a/b]*MyLog[1-x/a]-MyLi[3,1-b/a]*MyLog[1-x/a]+MyLi[3,(b-a)/(b-x)]*MyLog[1-x/a]+MyLi[3,(b-x)/(a-x)]*MyLog[1-x/a]-MyLi[3,(a*(b-x))/(b*(a-x))]*MyLog[1-x/a]+MyLi[3,x/b]*MyLog[1-x/a]-MyLi[3,((a-b)*x)/(b*(a-x))]*MyLog[1-x/a]-MyLi[3,((b-a)*x)/(a*(b-x))]*MyLog[1-x/a]+MyLi[3,(x-a)/(b-a)]*MyLog[1-x/a]+MyLi[3,x/(x-b)]*MyLog[1-x/a]+MyLi[3,1-x/b]*MyLog[1-x/a]+(MyLog[(a-b)/(a-x)]^3*MyLog[1-x/a])/6-(MyLog[(a*(a-b))/(b*(a-x))]^3*MyLog[1-x/a])/6-(MyLog[(a*(b-a))/(b*(a-x))]^3*MyLog[1-x/a])/6+(MyLog[a/(b-x)]^3*MyLog[1-x/a])/6-MyLi[2,1-b/a]*MyLog[(b-x)/(b-a)]*MyLog[1-x/a]-MyLi[2,(b-x)/(a-x)]*MyLog[(b-x)/(b-a)]*MyLog[1-x/a]+MyLi[2,(a*(b-x))/(b*(a-x))]*MyLog[(b-x)/(b-a)]*MyLog[1-x/a]-MyLi[2,1-x/b]*MyLog[(b-x)/(b-a)]*MyLog[1-x/a]-(MyLog[(a-b)/(a-x)]*MyLog[(b-x)/(b-a)]^2*MyLog[1-x/a])/2+MyLi[2,-(a/(b-a))]*MyLog[x/a]*MyLog[1-x/a]-MyLi[2,x/b]*MyLog[x/a]*MyLog[1-x/a]+MyLi[2,((a-b)*x)/(b*(a-x))]*MyLog[x/a]*MyLog[1-x/a]+MyLi[2,((b-a)*x)/(a*(b-x))]*MyLog[x/a]*MyLog[1-x/a]-MyLi[2,x/(x-b)]*MyLog[x/a]*MyLog[1-x/a]-(MyLog[b/(b-x)]*MyLog[x/a]^2*MyLog[1-x/a])/2+(MyLog[(b*(a-x))/(a*(b-x))]*MyLog[x/a]^2*MyLog[1-x/a])/2+(MyLog[(a*(b-x))/(b*(a-x))]*MyLog[x/a]^2*MyLog[1-x/a])/2-(MyLog[(b-x)/(b-a)]^2*MyLog[x/b]*MyLog[1-x/a])/2+(MyLog[(b-x)/(b-a)]^2*MyLog[((a-b)*x)/(b*(a-x))]*MyLog[1-x/a])/2+(MyLi[2,1-a/b]*MyLog[1-x/a]^2)/2+(MyLi[2,a/b]*MyLog[1-x/a]^2)/2-(MyLi[2,x/b]*MyLog[1-x/a]^2)/2-(MyLi[2,1-x/b]*MyLog[1-x/a]^2)/2-(MyLog[(b-x)/(b-a)]*MyLog[x/b]*MyLog[1-x/a]^2)/2-Pi^2*(-MyLi[2,1-b/a]/4+MyLog[b/(b-a)]^2/12-(MyLog[(a-b)/(a-x)]*MyLog[1-x/a])/6+(MyLog[(a*(a-b))/(b*(a-x))]*MyLog[1-x/a])/6+(MyLog[(a*(b-a))/(b*(a-x))]*MyLog[1-x/a])/6-(MyLog[a/(b-x)]*MyLog[1-x/a])/6)-MyLi[3,1-x/a]*MyLog[1-x/b]+MyLi[2,1-x/a]*MyLog[1-x/a]*MyLog[1-x/b]-(MyLog[x/a]^2*MyLog[1-x/a]*MyLog[1-x/b])/2+MyLog[b/(b-a)]*Zeta[3]-MyLog[(b-x)/(b-a)]*Zeta[3]+MyLog[1-x/b]*Zeta[3]+I*Pi*(-(MyLog[b/a]^2*MyLog[1-x/a]*MyT[1,x/a,b/a]*MyS[Im[b/a]])-2*MyLi[3,1-b/a]*MyT[1,1-x/a,1-b/a]*MyS[Im[b/a]]+2*MyLi[2,1-x/a]*MyLog[1-b/a]*MyT[1,1-x/a,1-b/a]*MyS[Im[b/a]]-MyLog[1-b/a]^2*MyLog[x/a]*MyT[1,1-x/a,1-b/a]*MyS[Im[b/a]]+2*MyLog[1-b/a]*MyLog[x/a]*MyLog[1-x/a]*MyT[1,1-x/a,1-b/a]*MyS[Im[b/a]]-MyLog[b/(b-a)]^2*MyLog[1-x/a]*MyT[1,(b-x)/(b-a),b/(b-a)]*MyS[Im[a/(b-a)]]+MyH1[(a-b)/(a-x),a/(a-x)]*MyLog[(b*(x-a))/(a*(b-a))]^2*MyLog[1-x/a]*MyS[Im[a/(a-x)]]-MyH1[-(a/(b-a)),a/(a-x)]*MyLog[(x-b)/a]^2*MyLog[1-x/a]*MyS[Im[a/(a-x)]]-MyLog[b/a]*MyLog[1-x/a]^2*MyT[1,x/a,b/a]*MyS[Im[a/(a-x)]]+MyH1[a/(a-x),(a-b)/(a-x)]*MyLog[(b*(a-x))/(a*(b-a))]^2*MyLog[1-x/a]*MyS[Im[(a-b)/(a-x)]]-MyLog[b/(b-a)]*MyLog[1-x/a]^2*MyT[1,(b-x)/(b-a),b/(b-a)]*MyS[Im[(a-b)/(a-x)]]-MyLog[(b-x)/(b-a)]^2*MyLog[1-x/a]*MyT[1,x/a,(b-x)/(b-a)]*MyS[Im[(x-a)/(b-a)]]+2*MyT[1,1-x/a,1-b/a]*MyS[Im[b/a]]*Zeta[3]),
G[x_,0,a_,x_,x_] :> Pi^4/45+(Pi^2*MyLi[2,1-a/x])/2+(Pi^2*MyLi[2,-(x/(a-x))])/2+MyLi[2,-(x/(a-x))]^2/2+log0*MyLi[3,x/a]-log0*MyLi[3,x/(x-a)]-2*MyLi[4,1-a/x]+2*MyLi[4,x/a]-3*MyLi[4,-(x/(a-x))]+2*MyLi[4,1-x/a]+(MyLi[2,1-a/x]*MyLog[-1+a/x]^2)/2-(log0*Pi^2*MyLog[a/(a-x)])/6-(log0*MyLog[a/(a-x)]^3)/6-2*MyLi[3,1-a/x]*MyLog[a/x]+2*MyLi[3,-(x/(a-x))]*MyLog[a/x]-(Pi^2*MyLog[a/x]^2)/6-(MyLog[-1+a/x]*MyLog[a/x]^3)/3+MyLog[a/x]^4/6+(MyLi[2,-(x/(a-x))]*MyLog[x/(a-x)]^2)/2,
G[a_,0,x_,a_,x_] :> (2*Pi^4)/45+MyLi[2,a/(a-x)]^2/2+MyLi[2,a/(a-x)]*MyLi[2,1-x/a]+MyLi[2,1-x/a]^2/2+4*MyLi[4,1-a/x]-5*MyLi[4,a/(a-x)]+4*MyLi[4,a/x]-5*MyLi[4,1-x/a]+MyLi[2,a/(a-x)]*MyLog[-(a/(a-x))]^2+2*MyLi[3,a/(a-x)]*MyLog[x/a]-2*MyLi[3,1-x/a]*MyLog[x/a]+MyLog[x/a]^4/6-2*MyLi[3,a/(a-x)]*MyLog[-(x/(a-x))]+2*MyLi[3,1-x/a]*MyLog[-(x/(a-x))]-(MyLog[-(a/(a-x))]*MyLog[-(x/(a-x))]^3)/3+MyLog[-(x/(a-x))]^4/6-2*MyLi[3,1-a/x]*MyLog[1-x/a]-MyLi[3,a/(a-x)]*MyLog[1-x/a]+MyLi[3,a/x]*MyLog[1-x/a]-MyLi[3,x/a]*MyLog[1-x/a]+(MyLog[1-a/x]^3*MyLog[1-x/a])/6-(MyLog[a/x]^3*MyLog[1-x/a])/3+MyLi[2,1-a/x]*MyLog[1-x/a]^2+MyLi[2,x/a]*MyLog[1-x/a]^2+2*MyLi[2,1-x/a]*MyLog[1-x/a]^2+MyLog[x/a]*MyLog[1-x/a]^3-Pi^2*(-MyLi[2,a/(a-x)]-MyLi[2,1-x/a]+MyLog[x/a]^2/6+MyLog[-(x/(a-x))]^2/6-(MyLog[1-a/x]*MyLog[1-x/a])/6+(MyLog[a/x]*MyLog[1-x/a])/3+MyLog[1-x/a]^2/6)-(MyLog[x/a]^3*MyLog[-1+x/a])/3+MyLi[2,1-x/a]*MyLog[-1+x/a]^2+MyLog[1-x/a]*Zeta[3],
G[a_,0,b_,a_,x_] :> Pi^4/45+(2*Pi^2*MyLi[2,-(a/(b-a))])/3+MyLi[2,-(a/(b-a))]^2/2+(Pi^2*MyLi[2,1-b/a])/2-MyLi[2,a/(a-b)]*MyLi[2,x/a]-(Pi^2*MyLi[2,(x-a)/(b-a)])/6+MyLi[2,x/a]*MyLi[2,(x-a)/(b-a)]+MyLi[2,1-b/a]*MyLi[2,1-x/a]+2*MyLi[4,1-a/b]+2*MyLi[4,a/b]-3*MyLi[4,-(a/(b-a))]-2*MyLi[4,1-b/a]-2*MyLi[4,1-x/a]+MyLi22[1-b/a,(x-a)/(b-a)]+MyLi22[(x-a)/(b-a),1-b/a]-MyLi22[1-x/a,(a-b)/(a-x)]+2*MyLi[3,-(a/(b-a))]*MyLog[b/a]-2*MyLi[3,1-b/a]*MyLog[b/a]-2*MyLi[3,(x-a)/(b-a)]*MyLog[b/a]+2*MyLi[3,1-x/a]*MyLog[b/a]-(Pi^2*MyLog[b/a]^2)/6+MyLog[b/a]^4/6+(MyLi[2,-(a/(b-a))]*MyLog[a/(b-a)]^2)/2-(MyLog[b/a]^3*MyLog[-1+b/a])/3+(MyLi[2,1-b/a]*MyLog[-1+b/a]^2)/2-MyLi[3,a/(a-b)]*MyLog[1-x/a]+2*MyLi[3,a/b]*MyLog[1-x/a]+MyLi[3,1-b/a]*MyLog[1-x/a]+MyLi[3,1-a/x]*MyLog[1-x/a]-MyLi[3,(b-a)/(b-x)]*MyLog[1-x/a]-MyLi[3,x/b]*MyLog[1-x/a]-MyLi[3,-(x/(a-x))]*MyLog[1-x/a]+2*MyLi[3,((a-b)*x)/(b*(a-x))]*MyLog[1-x/a]+MyLi[3,((b-a)*x)/(a*(b-x))]*MyLog[1-x/a]-MyLi[3,(x-a)/(b-a)]*MyLog[1-x/a]-MyLi[3,(b*(x-a))/((b-a)*x)]*MyLog[1-x/a]-MyLi[3,x/(x-b)]*MyLog[1-x/a]+MyLi[3,1-x/a]*MyLog[1-x/a]-(Pi^2*MyLog[a/(a-x)]*MyLog[1-x/a])/6-(MyLog[a/(a-x)]^3*MyLog[1-x/a])/6+(Pi^2*MyLog[(a*(b-a))/(b*(a-x))]*MyLog[1-x/a])/3+(MyLog[(a*(b-a))/(b*(a-x))]^3*MyLog[1-x/a])/3-(Pi^2*MyLog[a/(b-x)]*MyLog[1-x/a])/6-(MyLog[a/(b-x)]^3*MyLog[1-x/a])/6-(Pi^2*MyLog[(b-x)/(b-a)]*MyLog[1-x/a])/6+MyLi[2,1-b/a]*MyLog[(b-x)/(b-a)]*MyLog[1-x/a]+MyLi[2,x/a]*MyLog[(b-x)/(b-a)]*MyLog[1-x/a]+(Pi^2*MyLog[a/x]*MyLog[1-x/a])/6+(MyLog[a/x]^3*MyLog[1-x/a])/6+2*MyLi[2,x/b]*MyLog[x/a]*MyLog[1-x/a]+MyLi[2,-(x/(a-x))]*MyLog[x/a]*MyLog[1-x/a]-2*MyLi[2,((a-b)*x)/(b*(a-x))]*MyLog[x/a]*MyLog[1-x/a]-MyLi[2,((b-a)*x)/(a*(b-x))]*MyLog[x/a]*MyLog[1-x/a]+MyLi[2,x/(x-b)]*MyLog[x/a]*MyLog[1-x/a]+(MyLog[a/(a-x)]*MyLog[x/a]^2*MyLog[1-x/a])/2+(MyLog[b/(b-x)]*MyLog[x/a]^2*MyLog[1-x/a])/2-(MyLog[(b*(a-x))/(a*(b-x))]*MyLog[x/a]^2*MyLog[1-x/a])/2-MyLog[(a*(b-x))/(b*(a-x))]*MyLog[x/a]^2*MyLog[1-x/a]-MyLi[2,a/b]*MyLog[1-x/a]^2-MyLi[2,1-a/x]*MyLog[1-x/a]^2+MyLi[2,x/b]*MyLog[1-x/a]^2-MyLi[2,(x-a)/(b-a)]*MyLog[1-x/a]^2+MyLi[2,(b*(x-a))/((b-a)*x)]*MyLog[1-x/a]^2-(MyLog[(b-x)/(b-a)]*MyLog[1-x/a]^3)/2-(MyLog[a/x]*MyLog[1-x/a]^3)/2+(MyLog[(a*(b-x))/((b-a)*x)]*MyLog[1-x/a]^3)/2+MyLog[x/a]^2*MyLog[1-x/a]*MyLog[1-x/b]+MyLog[x/a]*MyLog[1-x/a]^2*MyLog[1-x/b]-(Pi^2*MyLog[1-x/a]*MyLog[(a*b)/(-(a*x)+b*x)])/6-(MyLog[1-x/a]*MyLog[(a*b)/(-(a*x)+b*x)]^3)/6+(2*I)*Pi*MyLog[b/a]^2*MyLog[1-x/a]*MyT[1,x/a,b/a]*MyS[Im[b/a]]+(I/3)*Pi^3*MyLog[1-b/a]*MyT[1,1-x/a,1-b/a]*MyS[Im[b/a]]-(2*I)*Pi*MyLi[2,1-b/a]*MyLog[1-b/a]*MyT[1,1-x/a,1-b/a]*MyS[Im[b/a]]-(2*I)*Pi*MyLog[b/a]*MyLog[1-b/a]^2*MyT[1,1-x/a,1-b/a]*MyS[Im[b/a]]+I*Pi*MyLog[1-b/a]^2*MyLog[1-x/a]*MyT[1,1-x/a,1-b/a]*MyS[Im[b/a]]-(2*I)*Pi*MyH1[(a-b)/(a-x),a/(a-x)]*MyLog[(b*(x-a))/(a*(b-a))]^2*MyLog[1-x/a]*MyS[Im[a/(a-x)]]+I*Pi*MyH1[-(a/(b-a)),a/(a-x)]*MyLog[(x-b)/a]^2*MyLog[1-x/a]*MyS[Im[a/(a-x)]]+(2*I)*Pi*MyLog[b/a]*MyLog[1-x/a]^2*MyT[1,x/a,b/a]*MyS[Im[a/(a-x)]]+I*Pi*MyH1[b/x,a/x]*MyLog[(-a^(-1)+b^(-1))*x]^2*MyLog[1-x/a]*MyS[Im[a/x]]+(2*I)*Pi*MyLi[2,x/a]*MyLog[1-b/a]*MyT[1,1-x/a,1-b/a]*MyS[Im[a/x]]+I*Pi*MyLog[(b-x)/(b-a)]^2*MyLog[1-x/a]*MyT[1,x/a,(b-x)/(b-a)]*MyS[Im[(x-a)/(b-a)]],
G[x_,0,x_,a_,x_] :> Pi^4/45+MyLi[2,-(x/(a-x))]^2/2-log0*MyLi[3,x/a]-2*log0*MyLi[3,1-x/a]-2*MyLi[4,x/a]-MyLi[4,-(x/(a-x))]-2*MyLi[4,1-x/a]+2*MyLi[3,-(x/(a-x))]*MyLog[a/(a-x)]+(Pi^2*MyLog[a/(a-x)]^2)/6-MyLog[a/(a-x)]^4/6+(MyLog[a/(a-x)]^3*MyLog[x/(a-x)])/3-(log0*Pi^2*MyLog[1-x/a])/6+log0*MyLi[2,x/a]*MyLog[1-x/a]+2*log0*MyLi[2,1-x/a]*MyLog[1-x/a]+log0*MyLog[x/a]*MyLog[1-x/a]^2+2*log0*Zeta[3]-2*MyLog[a/(a-x)]*Zeta[3]-2*MyLog[1-x/a]*Zeta[3],
G[a_,0,a_,x_,x_] :> (7*Pi^4)/180+MyLi[2,1-a/x]^2/2+(Pi^2*MyLi[2,a/(a-x)])/2+MyLi[2,a/(a-x)]^2+Pi^2*MyLi[2,a/x]+MyLi[2,a/x]^2-(Pi^2*MyLi[2,-(x/(a-x))])/2-MyLi[2,-(x/(a-x))]^2/2+Pi^2*MyLi[2,1-x/a]+MyLi[2,a/(a-x)]*MyLi[2,1-x/a]+MyLi[4,1-a/x]-4*MyLi[4,a/(a-x)]-4*MyLi[4,a/x]-2*MyLi[4,x/a]+3*MyLi[4,-(x/(a-x))]-6*MyLi[4,1-x/a]+2*MyLi[3,1-x/a]*MyLog[1-a/x]+(MyLi[2,a/(a-x)]*MyLog[-(a/(a-x))]^2)/2+MyLi[2,a/x]*MyLog[-(a/x)]^2+2*MyLi[3,1-a/x]*MyLog[a/x]-2*MyLi[3,-(x/(a-x))]*MyLog[a/x]+(Pi^2*MyLog[a/x]^2)/6+(MyLog[-1+a/x]*MyLog[a/x]^3)/3-MyLog[a/x]^4/6+4*MyLi[3,a/(a-x)]*MyLog[x/a]-4*MyLi[3,1-x/a]*MyLog[x/a]-(Pi^2*MyLog[x/a]^2)/3+MyLog[x/a]^4/3+2*MyLi[3,a/(a-x)]*MyLog[-(x/(a-x))]+(Pi^2*MyLog[-(x/(a-x))]^2)/6+(MyLog[-(a/(a-x))]*MyLog[-(x/(a-x))]^3)/3-MyLog[-(x/(a-x))]^4/6-(MyLi[2,-(x/(a-x))]*MyLog[x/(a-x)]^2)/2+MyLi[3,a/(a-x)]*MyLog[1-x/a]-MyLi[3,a/x]*MyLog[1-x/a]+MyLi[3,x/a]*MyLog[1-x/a]-MyLi[3,x/(x-a)]*MyLog[1-x/a]-(Pi^2*MyLog[1-a/x]*MyLog[1-x/a])/6-2*MyLi[2,1-x/a]*MyLog[1-a/x]*MyLog[1-x/a]-(MyLog[1-a/x]^3*MyLog[1-x/a])/6-(Pi^2*MyLog[a/(a-x)]*MyLog[1-x/a])/6-(MyLog[a/(a-x)]^3*MyLog[1-x/a])/6+2*MyLi[2,a/(a-x)]*MyLog[x/a]*MyLog[1-x/a]-MyLog[1-a/x]*MyLog[x/a]*MyLog[1-x/a]^2-(2*MyLog[x/a]^3*MyLog[-1+x/a])/3+MyLi[2,1-x/a]*MyLog[-1+x/a]^2-2*MyLog[1-a/x]*Zeta[3]-2*MyLog[-(x/(a-x))]*Zeta[3]+MyLog[1-x/a]*Zeta[3],
G[a_,0,a_,b_,x_] :> Pi^4/45-(Pi^2*MyLi[2,-(a/(b-a))])/6+MyLi[2,-(a/(b-a))]^2/2+MyLi[2,a/(a-b)]*MyLi[2,x/a]+(Pi^2*MyLi[2,(x-a)/(b-a)])/6-MyLi[2,x/a]*MyLi[2,(x-a)/(b-a)]-MyLi[2,(x-a)/(b-a)]*MyLi[2,1-x/a]-2*MyLi[4,1-a/b]-2*MyLi[4,a/b]-MyLi[4,-(a/(b-a))]+MyLi22[1-x/a,-(a/(b-a))]+2*MyLi[3,-(a/(b-a))]*MyLog[b/(b-a)]+(Pi^2*MyLog[b/(b-a)]^2)/6+(MyLog[a/(b-a)]*MyLog[b/(b-a)]^3)/3-MyLog[b/(b-a)]^4/6-2*MyLi[3,1-x/a]*MyLog[(b-x)/(b-a)]+MyLi[3,a/(a-b)]*MyLog[1-x/a]+MyLi[3,b/a]*MyLog[1-x/a]+MyLi[3,1-b/a]*MyLog[1-x/a]-MyLi[3,b/(b-x)]*MyLog[1-x/a]-MyLi[3,(b-a)/(b-x)]*MyLog[1-x/a]-MyLi[3,(a-x)/(b-x)]*MyLog[1-x/a]+MyLi[3,(b*(a-x))/(a*(b-x))]*MyLog[1-x/a]+MyLi[3,x/a]*MyLog[1-x/a]-MyLi[3,x/b]*MyLog[1-x/a]+MyLi[3,-(x/(a-x))]*MyLog[1-x/a]+MyLi[3,((b-a)*x)/(a*(b-x))]*MyLog[1-x/a]-MyLi[3,(x-a)/(b-a)]*MyLog[1-x/a]+MyLi[3,(b*(x-a))/((b-a)*x)]*MyLog[1-x/a]-MyLi[3,x/(x-b)]*MyLog[1-x/a]+MyLi[3,1-x/a]*MyLog[1-x/a]+(Pi^2*MyLog[a/(a-x)]*MyLog[1-x/a])/6+(MyLog[a/(a-x)]^3*MyLog[1-x/a])/6-(Pi^2*MyLog[-(a/(b-x))]*MyLog[1-x/a])/6-(MyLog[-(a/(b-x))]^3*MyLog[1-x/a])/6-(Pi^2*MyLog[a/(b-x)]*MyLog[1-x/a])/6-(MyLog[a/(b-x)]^3*MyLog[1-x/a])/6+(Pi^2*MyLog[(b-x)/(b-a)]*MyLog[1-x/a])/6+MyLi[2,1-b/a]*MyLog[(b-x)/(b-a)]*MyLog[1-x/a]-MyLi[2,x/a]*MyLog[(b-x)/(b-a)]*MyLog[1-x/a]-MyLi[2,-(x/(a-x))]*MyLog[x/a]*MyLog[1-x/a]-MyLi[2,((b-a)*x)/(a*(b-x))]*MyLog[x/a]*MyLog[1-x/a]+MyLi[2,x/(x-b)]*MyLog[x/a]*MyLog[1-x/a]-(MyLog[a/(a-x)]*MyLog[x/a]^2*MyLog[1-x/a])/2+(MyLog[b/(b-x)]*MyLog[x/a]^2*MyLog[1-x/a])/2-(MyLog[(b*(a-x))/(a*(b-x))]*MyLog[x/a]^2*MyLog[1-x/a])/2+MyLi[2,(a-x)/(b-x)]*MyLog[1-x/a]^2-MyLi[2,(b*(a-x))/(a*(b-x))]*MyLog[1-x/a]^2+MyLi[2,(x-a)/(b-a)]*MyLog[1-x/a]^2-MyLi[2,(b*(x-a))/((b-a)*x)]*MyLog[1-x/a]^2+(MyLog[(b-a)/(b-x)]*MyLog[1-x/a]^3)/2+(MyLog[(b-x)/(b-a)]*MyLog[1-x/a]^3)/2-(MyLog[(a*(b-x))/((b-a)*x)]*MyLog[1-x/a]^3)/2-(MyLog[((b-a)*x)/(a*(b-x))]*MyLog[1-x/a]^3)/2+2*MyLi[3,1-x/a]*MyLog[1-x/b]+MyLi[2,b/a]*MyLog[1-x/a]*MyLog[1-x/b]-MyLi[2,x/a]*MyLog[1-x/a]*MyLog[1-x/b]-2*MyLi[2,1-x/a]*MyLog[1-x/a]*MyLog[1-x/b]-MyLog[x/a]*MyLog[1-x/a]^2*MyLog[1-x/b]+(Pi^2*MyLog[1-x/a]*MyLog[(a*b)/(-(a*x)+b*x)])/6+(MyLog[1-x/a]*MyLog[(a*b)/(-(a*x)+b*x)]^3)/6+(4*I)*Pi*MyLi[3,1-b/a]*MyT[1,1-x/a,1-b/a]*MyS[Im[b/a]]-(I/3)*Pi^3*MyLog[1-b/a]*MyT[1,1-x/a,1-b/a]*MyS[Im[b/a]]-(2*I)*Pi*MyLi[2,1-b/a]*MyLog[1-b/a]*MyT[1,1-x/a,1-b/a]*MyS[Im[b/a]]-I*Pi*MyLog[1-b/a]^2*MyLog[1-x/a]*MyT[1,1-x/a,1-b/a]*MyS[Im[b/a]]+I*Pi*MyH1[-(a/(b-a)),a/(a-x)]*MyLog[(x-b)/a]^2*MyLog[1-x/a]*MyS[Im[a/(a-x)]]+I*Pi*MyH1[a/b,a/x]*MyLog[(b-x)/a]^2*MyLog[1-x/a]*MyS[Im[a/x]]-I*Pi*MyH1[b/x,a/x]*MyLog[(-a^(-1)+b^(-1))*x]^2*MyLog[1-x/a]*MyS[Im[a/x]]-(2*I)*Pi*MyLi[2,x/a]*MyLog[1-b/a]*MyT[1,1-x/a,1-b/a]*MyS[Im[a/x]]+I*Pi*MyLog[1-x/a]*MyLog[1-x/b]^2*MyT[1,1-x/a,1-x/b]*MyS[Im[x/b]]+I*Pi*MyLog[(b-x)/(b-a)]^2*MyLog[1-x/a]*MyT[1,x/a,(b-x)/(b-a)]*MyS[Im[(x-a)/(b-a)]]-2*MyLog[b/(b-a)]*Zeta[3]+2*MyLog[(b-x)/(b-a)]*Zeta[3]-2*MyLog[1-x/b]*Zeta[3]-(4*I)*Pi*MyT[1,1-x/a,1-b/a]*MyS[Im[b/a]]*Zeta[3],
G[x_,a_,0,x_,x_] :> -Pi^4/45-(Pi^2*MyLi[2,1-a/x])/2-(2*Pi^2*MyLi[2,-(x/(a-x))])/3-MyLi[2,-(x/(a-x))]^2/2+log0*MyLi[3,a/(a-x)]-log0*MyLi[3,a/x]+2*MyLi[4,1-a/x]-2*MyLi[4,x/a]+3*MyLi[4,-(x/(a-x))]-2*MyLi[4,1-x/a]-(MyLi[2,1-a/x]*MyLog[-1+a/x]^2)/2+2*MyLi[3,1-a/x]*MyLog[a/x]-2*MyLi[3,-(x/(a-x))]*MyLog[a/x]+(Pi^2*MyLog[a/x]^2)/6+(MyLog[-1+a/x]*MyLog[a/x]^3)/3-MyLog[a/x]^4/6+(log0*Pi^2*MyLog[-(x/(a-x))])/6+(log0*MyLog[-(x/(a-x))]^3)/6-(MyLi[2,-(x/(a-x))]*MyLog[x/(a-x)]^2)/2-log0*MyLi[2,a/x]*MyLog[1-x/a]-log0*Zeta[3],
G[a_,x_,0,a_,x_] :> (-2*Pi^4)/45-MyLi[2,a/(a-x)]^2/2+MyLi[2,x/a]*MyLi[2,x/(x-a)]-MyLi[2,a/(a-x)]*MyLi[2,1-x/a]-MyLi[2,1-x/a]^2/2-4*MyLi[4,1-a/x]+5*MyLi[4,a/(a-x)]-4*MyLi[4,a/x]+5*MyLi[4,1-x/a]-MyLi[2,a/(a-x)]*MyLog[-(a/(a-x))]^2-2*MyLi[3,a/(a-x)]*MyLog[x/a]+2*MyLi[3,1-x/a]*MyLog[x/a]-MyLog[x/a]^4/6+2*MyLi[3,a/(a-x)]*MyLog[-(x/(a-x))]-2*MyLi[3,1-x/a]*MyLog[-(x/(a-x))]+(MyLog[-(a/(a-x))]*MyLog[-(x/(a-x))]^3)/3-MyLog[-(x/(a-x))]^4/6+2*MyLi[3,1-a/x]*MyLog[1-x/a]+MyLi[3,a/(a-x)]*MyLog[1-x/a]-MyLi[3,a/x]*MyLog[1-x/a]+MyLi[3,x/(x-a)]*MyLog[1-x/a]-(MyLog[1-a/x]^3*MyLog[1-x/a])/6+(MyLog[a/(a-x)]^3*MyLog[1-x/a])/6+(MyLog[a/x]^3*MyLog[1-x/a])/3-MyLi[2,1-a/x]*MyLog[1-x/a]^2-MyLi[2,x/a]*MyLog[1-x/a]^2-2*MyLi[2,1-x/a]*MyLog[1-x/a]^2-MyLog[x/a]*MyLog[1-x/a]^3-Pi^2*(MyLi[2,a/(a-x)]+MyLi[2,1-x/a]-MyLog[x/a]^2/6-MyLog[-(x/(a-x))]^2/6+(MyLog[1-a/x]*MyLog[1-x/a])/6-(MyLog[a/(a-x)]*MyLog[1-x/a])/6-(MyLog[a/x]*MyLog[1-x/a])/3-MyLog[1-x/a]^2/6)+(MyLog[x/a]^3*MyLog[-1+x/a])/3-MyLi[2,1-x/a]*MyLog[-1+x/a]^2-MyLog[1-x/a]*Zeta[3],
G[a_,b_,0,a_,x_] :> -Pi^4/45-MyLi[2,-(a/(b-a))]^2/2-MyLi[2,1-b/a]*MyLi[2,1-x/a]-2*MyLi[4,1-a/b]-2*MyLi[4,a/b]+3*MyLi[4,-(a/(b-a))]+2*MyLi[4,1-b/a]+2*MyLi[4,1-x/a]-MyLi22[1-b/a,(x-a)/(b-a)]-MyLi22[(x-a)/(b-a),1-b/a]+MyLi22[1-x/a,(a-b)/(a-x)]-2*MyLi[3,-(a/(b-a))]*MyLog[b/a]+2*MyLi[3,1-b/a]*MyLog[b/a]+2*MyLi[3,(x-a)/(b-a)]*MyLog[b/a]-2*MyLi[3,1-x/a]*MyLog[b/a]-MyLog[b/a]^4/6-(MyLi[2,-(a/(b-a))]*MyLog[a/(b-a)]^2)/2+(MyLog[b/a]^3*MyLog[-1+b/a])/3-(MyLi[2,1-b/a]*MyLog[-1+b/a]^2)/2-2*MyLi[3,a/b]*MyLog[1-x/a]-MyLi[3,b/a]*MyLog[1-x/a]-MyLi[3,1-b/a]*MyLog[1-x/a]-MyLi[3,1-a/x]*MyLog[1-x/a]+MyLi[3,b/(b-x)]*MyLog[1-x/a]+MyLi[3,(b-a)/(b-x)]*MyLog[1-x/a]+MyLi[3,(a-x)/(b-x)]*MyLog[1-x/a]-MyLi[3,(b*(a-x))/(a*(b-x))]*MyLog[1-x/a]-MyLi[3,x/a]*MyLog[1-x/a]+2*MyLi[3,x/b]*MyLog[1-x/a]+MyLi[3,-(x/(a-x))]*MyLog[1-x/a]-2*MyLi[3,((a-b)*x)/(b*(a-x))]*MyLog[1-x/a]-MyLi[3,((b-a)*x)/(a*(b-x))]*MyLog[1-x/a]+2*MyLi[3,(x-a)/(b-a)]*MyLog[1-x/a]+MyLi[3,x/(x-b)]*MyLog[1-x/a]-MyLi[3,1-x/a]*MyLog[1-x/a]+(MyLog[a/(a-x)]^3*MyLog[1-x/a])/6-(MyLog[(a*(b-a))/(b*(a-x))]^3*MyLog[1-x/a])/3+(MyLog[-(a/(b-x))]^3*MyLog[1-x/a])/6+(MyLog[a/(b-x)]^3*MyLog[1-x/a])/6-MyLi[2,1-b/a]*MyLog[(b-x)/(b-a)]*MyLog[1-x/a]-(MyLog[a/x]^3*MyLog[1-x/a])/6-2*MyLi[2,x/b]*MyLog[x/a]*MyLog[1-x/a]-MyLi[2,-(x/(a-x))]*MyLog[x/a]*MyLog[1-x/a]+2*MyLi[2,((a-b)*x)/(b*(a-x))]*MyLog[x/a]*MyLog[1-x/a]+MyLi[2,((b-a)*x)/(a*(b-x))]*MyLog[x/a]*MyLog[1-x/a]-MyLi[2,x/(x-b)]*MyLog[x/a]*MyLog[1-x/a]-(MyLog[a/(a-x)]*MyLog[x/a]^2*MyLog[1-x/a])/2-(MyLog[b/(b-x)]*MyLog[x/a]^2*MyLog[1-x/a])/2+(MyLog[(b*(a-x))/(a*(b-x))]*MyLog[x/a]^2*MyLog[1-x/a])/2+MyLog[(a*(b-x))/(b*(a-x))]*MyLog[x/a]^2*MyLog[1-x/a]+MyLi[2,a/b]*MyLog[1-x/a]^2+MyLi[2,1-a/x]*MyLog[1-x/a]^2-MyLi[2,(a-x)/(b-x)]*MyLog[1-x/a]^2+MyLi[2,(b*(a-x))/(a*(b-x))]*MyLog[1-x/a]^2-MyLi[2,x/b]*MyLog[1-x/a]^2-(MyLog[(b-a)/(b-x)]*MyLog[1-x/a]^3)/2+(MyLog[a/x]*MyLog[1-x/a]^3)/2+(MyLog[((b-a)*x)/(a*(b-x))]*MyLog[1-x/a]^3)/2-Pi^2*((2*MyLi[2,-(a/(b-a))])/3+MyLi[2,1-b/a]/2-MyLi[2,(x-a)/(b-a)]/6-MyLog[b/a]^2/6-(MyLog[a/(a-x)]*MyLog[1-x/a])/6+(MyLog[(a*(b-a))/(b*(a-x))]*MyLog[1-x/a])/3-(MyLog[-(a/(b-x))]*MyLog[1-x/a])/6-(MyLog[a/(b-x)]*MyLog[1-x/a])/6-(MyLog[(b-x)/(b-a)]*MyLog[1-x/a])/6+(MyLog[a/x]*MyLog[1-x/a])/6)-MyLi[2,b/a]*MyLog[1-x/a]*MyLog[1-x/b]-MyLog[x/a]^2*MyLog[1-x/a]*MyLog[1-x/b]-MyLog[x/a]*MyLog[1-x/a]^2*MyLog[1-x/b]-(I/3)*Pi^3*MyLog[1-b/a]*MyT[1,1-x/a,1-b/a]*MyS[Im[b/a]]+I*Pi*(-2*MyLog[b/a]^2*MyLog[1-x/a]*MyT[1,x/a,b/a]*MyS[Im[b/a]]+2*MyLi[2,1-b/a]*MyLog[1-b/a]*MyT[1,1-x/a,1-b/a]*MyS[Im[b/a]]+2*MyLog[b/a]*MyLog[1-b/a]^2*MyT[1,1-x/a,1-b/a]*MyS[Im[b/a]]+2*MyH1[(a-b)/(a-x),a/(a-x)]*MyLog[(b*(x-a))/(a*(b-a))]^2*MyLog[1-x/a]*MyS[Im[a/(a-x)]]-MyH1[-(a/(b-a)),a/(a-x)]*MyLog[(x-b)/a]^2*MyLog[1-x/a]*MyS[Im[a/(a-x)]]-2*MyLog[b/a]*MyLog[1-x/a]^2*MyT[1,x/a,b/a]*MyS[Im[a/(a-x)]]-MyH1[a/b,a/x]*MyLog[(b-x)/a]^2*MyLog[1-x/a]*MyS[Im[a/x]]-MyLog[1-x/a]*MyLog[1-x/b]^2*MyT[1,1-x/a,1-x/b]*MyS[Im[x/b]]-MyLog[(b-x)/(b-a)]^2*MyLog[1-x/a]*MyT[1,x/a,(b-x)/(b-a)]*MyS[Im[(x-a)/(b-a)]]),
G[x_,x_,0,a_,x_] :> -Pi^4/45-(Pi^2*MyLi[2,1-a/x])/4-(log0^2*MyLi[2,x/a])/2-(Pi^2*MyLi[2,-(x/(a-x))])/4-MyLi[2,-(x/(a-x))]^2/2+log0*MyLi[3,x/(x-a)]+2*log0*MyLi[3,1-x/a]+MyLi[4,1-a/x]+2*MyLi[4,-(x/(a-x))]-(MyLi[2,1-a/x]*MyLog[-1+a/x]^2)/4+(log0*Pi^2*MyLog[a/(a-x)])/6-MyLi[3,-(x/(a-x))]*MyLog[a/(a-x)]-(Pi^2*MyLog[a/(a-x)]^2)/12+(log0*MyLog[a/(a-x)]^3)/6+MyLog[a/(a-x)]^4/12+MyLi[3,1-a/x]*MyLog[a/x]-MyLi[3,-(x/(a-x))]*MyLog[a/x]+(Pi^2*MyLog[a/x]^2)/12+(MyLog[-1+a/x]*MyLog[a/x]^3)/6-MyLog[a/x]^4/12-(MyLog[a/(a-x)]^3*MyLog[x/(a-x)])/6-(MyLi[2,-(x/(a-x))]*MyLog[x/(a-x)]^2)/4+(log0*Pi^2*MyLog[1-x/a])/6-log0*MyLi[2,x/a]*MyLog[1-x/a]-2*log0*MyLi[2,1-x/a]*MyLog[1-x/a]-log0*MyLog[x/a]*MyLog[1-x/a]^2-2*log0*Zeta[3]+MyLog[a/(a-x)]*Zeta[3]+MyLog[1-x/a]*Zeta[3],
G[a_,a_,0,x_,x_] :> -Pi^4/24-MyLi[2,1-a/x]^2/4-(3*Pi^2*MyLi[2,a/(a-x)])/4-(3*MyLi[2,a/(a-x)]^2)/4-(Pi^2*MyLi[2,a/x])/2-MyLi[2,a/x]^2/2+(Pi^2*MyLi[2,-(x/(a-x))])/4+MyLi[2,-(x/(a-x))]^2/4-Pi^2*MyLi[2,1-x/a]-MyLi[2,a/(a-x)]*MyLi[2,1-x/a]-MyLi[2,1-x/a]^2/4-(5*MyLi[4,1-a/x])/2+(9*MyLi[4,a/(a-x)])/2+MyLi[4,x/a]-(3*MyLi[4,-(x/(a-x))])/2+(11*MyLi[4,1-x/a])/2-MyLi[3,1-x/a]*MyLog[1-a/x]-(3*MyLi[2,a/(a-x)]*MyLog[-(a/(a-x))]^2)/4-(MyLi[2,a/x]*MyLog[-(a/x)]^2)/2-MyLi[3,1-a/x]*MyLog[a/x]+MyLi[3,-(x/(a-x))]*MyLog[a/x]-(Pi^2*MyLog[a/x]^2)/12-(MyLog[-1+a/x]*MyLog[a/x]^3)/6+MyLog[a/x]^4/12-3*MyLi[3,a/(a-x)]*MyLog[x/a]+3*MyLi[3,1-x/a]*MyLog[x/a]+(Pi^2*MyLog[x/a]^2)/4-MyLog[x/a]^4/4-MyLi[3,1-x/a]*MyLog[-(x/(a-x))]+(MyLi[2,-(x/(a-x))]*MyLog[x/(a-x)]^2)/4+MyLi[3,1-a/x]*MyLog[1-x/a]+(MyLi[3,a/(a-x)]*MyLog[1-x/a])/2-(MyLi[3,a/x]*MyLog[1-x/a])/2+(MyLi[3,x/(x-a)]*MyLog[1-x/a])/2+MyLi[2,1-x/a]*MyLog[1-a/x]*MyLog[1-x/a]+(Pi^2*MyLog[a/(a-x)]*MyLog[1-x/a])/12+(MyLog[a/(a-x)]^3*MyLog[1-x/a])/12+(Pi^2*MyLog[a/x]*MyLog[1-x/a])/6+(MyLog[a/x]^3*MyLog[1-x/a])/6-MyLi[2,a/(a-x)]*MyLog[x/a]*MyLog[1-x/a]+(Pi^2*MyLog[-(x/(a-x))]*MyLog[1-x/a])/12+(MyLog[-(x/(a-x))]^3*MyLog[1-x/a])/12+(Pi^2*MyLog[1-x/a]^2)/12-(MyLi[2,1-a/x]*MyLog[1-x/a]^2)/2-(MyLi[2,a/x]*MyLog[1-x/a]^2)/2-(MyLi[2,x/a]*MyLog[1-x/a]^2)/2-MyLi[2,1-x/a]*MyLog[1-x/a]^2+(MyLog[1-a/x]*MyLog[x/a]*MyLog[1-x/a]^2)/2-(MyLog[x/a]*MyLog[1-x/a]^3)/2+(MyLog[x/a]^3*MyLog[-1+x/a])/2-MyLi[2,1-x/a]*MyLog[-1+x/a]^2+MyLog[1-a/x]*Zeta[3]+MyLog[-(x/(a-x))]*Zeta[3]-(3*MyLog[1-x/a]*Zeta[3])/2,
G[a_,a_,0,b_,x_] :> -Pi^4/45-MyLi[2,-(a/(b-a))]^2/2-(MyLi[2,1-b/a]*MyLi[2,1-x/a])/2+(MyLi[2,(x-a)/(b-a)]*MyLi[2,1-x/a])/2+2*MyLi[4,-(a/(b-a))]+MyLi[4,1-b/a]+MyLi[4,1-x/a]-MyLi22[1-b/a,(x-a)/(b-a)]/2-MyLi22[(x-a)/(b-a),1-b/a]/2-MyLi22[1-x/a,-(a/(b-a))]/2+MyLi22[1-x/a,(a-b)/(a-x)]/2-MyLi[3,-(a/(b-a))]*MyLog[b/a]+MyLi[3,1-b/a]*MyLog[b/a]+MyLi[3,(x-a)/(b-a)]*MyLog[b/a]-MyLi[3,1-x/a]*MyLog[b/a]-MyLog[b/a]^4/12-(MyLi[2,-(a/(b-a))]*MyLog[a/(b-a)]^2)/4-MyLi[3,-(a/(b-a))]*MyLog[b/(b-a)]-(MyLog[a/(b-a)]*MyLog[b/(b-a)]^3)/6+MyLog[b/(b-a)]^4/12+(MyLog[b/a]^3*MyLog[-1+b/a])/6-(MyLi[2,1-b/a]*MyLog[-1+b/a]^2)/4+MyLi[3,1-x/a]*MyLog[(b-x)/(b-a)]-(3*MyLi[3,a/b]*MyLog[1-x/a])/2-(MyLi[3,b/a]*MyLog[1-x/a])/2-MyLi[3,1-b/a]*MyLog[1-x/a]-(MyLi[3,1-a/x]*MyLog[1-x/a])/2-(MyLi[3,1-b/x]*MyLog[1-x/a])/2+(MyLi[3,a/(a-x)]*MyLog[1-x/a])/2+(MyLi[3,b/(b-x)]*MyLog[1-x/a])/2+MyLi[3,(b-a)/(b-x)]*MyLog[1-x/a]+(MyLi[3,(a-x)/(b-x)]*MyLog[1-x/a])/2-(MyLi[3,(b*(a-x))/(a*(b-x))]*MyLog[1-x/a])/2+(MyLi[3,(b-x)/(a-x)]*MyLog[1-x/a])/2-(MyLi[3,(a*(b-x))/(b*(a-x))]*MyLog[1-x/a])/2-(MyLi[3,x/a]*MyLog[1-x/a])/2+(MyLi[3,x/b]*MyLog[1-x/a])/2-MyLi[3,((a-b)*x)/(b*(a-x))]*MyLog[1-x/a]-MyLi[3,((b-a)*x)/(a*(b-x))]*MyLog[1-x/a]+MyLi[3,(x-a)/(b-a)]*MyLog[1-x/a]+MyLi[3,x/(x-b)]*MyLog[1-x/a]-MyLi[3,1-x/a]*MyLog[1-x/a]+(MyLog[-(b/(a-x))]^3*MyLog[1-x/a])/12-(MyLog[(a*(b-a))/(b*(a-x))]^3*MyLog[1-x/a])/6+(MyLog[-(a/(b-x))]^3*MyLog[1-x/a])/12+(MyLog[a/(b-x)]^3*MyLog[1-x/a])/6-MyLi[2,1-b/a]*MyLog[(b-x)/(b-a)]*MyLog[1-x/a]-(MyLog[a/x]^3*MyLog[1-x/a])/12-(MyLog[b/x]^3*MyLog[1-x/a])/12-MyLi[2,x/b]*MyLog[x/a]*MyLog[1-x/a]+MyLi[2,((a-b)*x)/(b*(a-x))]*MyLog[x/a]*MyLog[1-x/a]+MyLi[2,((b-a)*x)/(a*(b-x))]*MyLog[x/a]*MyLog[1-x/a]-MyLi[2,x/(x-b)]*MyLog[x/a]*MyLog[1-x/a]-(MyLog[b/(b-x)]*MyLog[x/a]^2*MyLog[1-x/a])/2+(MyLog[(b*(a-x))/(a*(b-x))]*MyLog[x/a]^2*MyLog[1-x/a])/2+(MyLog[(a*(b-x))/(b*(a-x))]*MyLog[x/a]^2*MyLog[1-x/a])/2+(MyLi[2,1-a/x]*MyLog[1-x/a]^2)/2-(MyLi[2,(a-x)/(b-x)]*MyLog[1-x/a]^2)/2+(MyLi[2,(b*(a-x))/(a*(b-x))]*MyLog[1-x/a]^2)/2-(MyLi[2,x/b]*MyLog[1-x/a]^2)/2-(MyLog[(b-a)/(b-x)]*MyLog[1-x/a]^3)/4+(MyLog[a/x]*MyLog[1-x/a]^3)/4+(MyLog[((b-a)*x)/(a*(b-x))]*MyLog[1-x/a]^3)/4-Pi^2*(MyLi[2,-(a/(b-a))]/4+MyLi[2,1-b/a]/4-MyLog[b/a]^2/12+MyLog[b/(b-a)]^2/12-(MyLog[-(b/(a-x))]*MyLog[1-x/a])/12+(MyLog[(a*(b-a))/(b*(a-x))]*MyLog[1-x/a])/6-(MyLog[-(a/(b-x))]*MyLog[1-x/a])/12-(MyLog[a/(b-x)]*MyLog[1-x/a])/6+(MyLog[a/x]*MyLog[1-x/a])/12+(MyLog[b/x]*MyLog[1-x/a])/12)-MyLi[3,1-x/a]*MyLog[1-x/b]-(MyLi[2,b/a]*MyLog[1-x/a]*MyLog[1-x/b])/2+(MyLi[2,1-b/x]*MyLog[1-x/a]*MyLog[1-x/b])/2-(MyLi[2,(b-x)/(a-x)]*MyLog[1-x/a]*MyLog[1-x/b])/2+(MyLi[2,(a*(b-x))/(b*(a-x))]*MyLog[1-x/a]*MyLog[1-x/b])/2+(MyLi[2,x/a]*MyLog[1-x/a]*MyLog[1-x/b])/2+MyLi[2,1-x/a]*MyLog[1-x/a]*MyLog[1-x/b]-(MyLog[x/a]^2*MyLog[1-x/a]*MyLog[1-x/b])/2-(MyLog[(a-b)/(a-x)]*MyLog[1-x/a]*MyLog[1-x/b]^2)/4+(MyLog[b/x]*MyLog[1-x/a]*MyLog[1-x/b]^2)/4+(MyLog[((a-b)*x)/(b*(a-x))]*MyLog[1-x/a]*MyLog[1-x/b]^2)/4+MyLog[b/(b-a)]*Zeta[3]-MyLog[(b-x)/(b-a)]*Zeta[3]+MyLog[1-x/b]*Zeta[3]+I*Pi*(-(MyLog[b/a]^2*MyLog[1-x/a]*MyT[1,x/a,b/a]*MyS[Im[b/a]])-2*MyLi[3,1-b/a]*MyT[1,1-x/a,1-b/a]*MyS[Im[b/a]]+2*MyLi[2,1-b/a]*MyLog[1-b/a]*MyT[1,1-x/a,1-b/a]*MyS[Im[b/a]]+MyLog[b/a]*MyLog[1-b/a]^2*MyT[1,1-x/a,1-b/a]*MyS[Im[b/a]]+MyH1[(a-b)/(a-x),a/(a-x)]*MyLog[(b*(x-a))/(a*(b-a))]^2*MyLog[1-x/a]*MyS[Im[a/(a-x)]]-MyH1[-(a/(b-a)),a/(a-x)]*MyLog[(x-b)/a]^2*MyLog[1-x/a]*MyS[Im[a/(a-x)]]-MyLog[b/a]*MyLog[1-x/a]^2*MyT[1,x/a,b/a]*MyS[Im[a/(a-x)]]-(MyH1[a/b,a/x]*MyLog[(b-x)/a]^2*MyLog[1-x/a]*MyS[Im[a/x]])/2-(MyH1[b/a,b/x]*MyLog[(a-x)/b]^2*MyLog[1-x/a]*MyS[Im[b/x]])/2-(MyLog[1-x/a]^3*MyT[1,1-x/b,1-x/a]*MyS[Im[x/a]])/2-(MyLog[1-x/a]*MyLog[1-x/b]^2*MyT[1,1-x/a,1-x/b]*MyS[Im[x/b]])/2-MyLog[(b-x)/(b-a)]^2*MyLog[1-x/a]*MyT[1,x/a,(b-x)/(b-a)]*MyS[Im[(x-a)/(b-a)]]+2*MyT[1,1-x/a,1-b/a]*MyS[Im[b/a]]*Zeta[3]),
G[x_,a_,x_,0,x_] :> Pi^4/90+(Pi^2*MyLi[2,1-a/x])/2+MyLi[2,1-a/x]^2/2+(Pi^2*MyLi[2,-(x/(a-x))])/6-log0*MyLi[3,a/(a-x)]+log0*MyLi[3,a/x]-log0*MyLi[3,x/a]+log0*MyLi[3,x/(x-a)]-3*MyLi[4,1-a/x]+(MyLi[2,1-a/x]*MyLog[-1+a/x]^2)/2+(log0*Pi^2*MyLog[a/(a-x)])/6+(log0*MyLog[a/(a-x)]^3)/6-log0*MyLi[2,x/(x-a)]*MyLog[x]-2*MyLi[3,-(x/(a-x))]*MyLog[x]-(log0*Pi^2*MyLog[-(x/(a-x))])/6-(log0*MyLog[-(x/(a-x))]^3)/6+log0*MyLi[2,a/x]*MyLog[1-x/a]+log0*Zeta[3],
G[a_,x_,a_,0,x_] :> -Pi^4/90-MyLi[2,x/a]*MyLi[2,x/(x-a)]+MyLi[2,a/(a-x)]*MyLi[2,1-x/a]+2*MyLi[4,1-a/x]+2*MyLi[4,a/x]-2*MyLi[4,1-x/a]-2*MyLi[3,a/(a-x)]*MyLog[x]+2*MyLi[3,a/(a-x)]*MyLog[x/a]-2*MyLi[3,1-x/a]*MyLog[x/a]+MyLog[x/a]^4/6+2*MyLi[3,a/(a-x)]*MyLog[1-x/a]-2*MyLi[3,a/x]*MyLog[1-x/a]+2*MyLi[3,x/a]*MyLog[1-x/a]-MyLi[3,x/(x-a)]*MyLog[1-x/a]-MyLi[3,1-x/a]*MyLog[1-x/a]-(MyLog[1-a/x]^3*MyLog[1-x/a])/6-(MyLog[a/(a-x)]^3*MyLog[1-x/a])/6-MyLi[2,a/(a-x)]*MyLog[x]*MyLog[1-x/a]+2*MyLi[2,a/(a-x)]*MyLog[x/a]*MyLog[1-x/a]+(MyLog[-(x/(a-x))]^3*MyLog[1-x/a])/6-MyLi[2,a/x]*MyLog[1-x/a]^2+MyLi[2,1-x/a]*MyLog[1-x/a]^2+(MyLog[x/a]*MyLog[1-x/a]^3)/2-Pi^2*(-MyLi[2,1-x/a]/2+MyLog[x/a]^2/6+(MyLog[1-a/x]*MyLog[1-x/a])/6+(MyLog[a/(a-x)]*MyLog[1-x/a])/6+(MyLog[x]*MyLog[1-x/a])/6-(MyLog[-(x/(a-x))]*MyLog[1-x/a])/6-MyLog[1-x/a]^2/6)-(MyLog[x/a]^3*MyLog[-1+x/a])/3+(MyLi[2,1-x/a]*MyLog[-1+x/a]^2)/2+2*MyLog[x]*Zeta[3]+MyLog[1-x/a]*Zeta[3],
G[a_,b_,a_,0,x_] :> Pi^4/90+MyLi[2,1-b/a]^2/2+MyLi[2,-(a/(b-a))]*MyLi[2,(x-a)/(b-a)]+MyLi[2,1-b/a]*MyLi[2,1-x/a]-MyLi[2,(x-a)/(b-a)]*MyLi[2,1-x/a]-3*MyLi[4,1-b/a]-2*MyLi[4,(x-a)/(b-a)]-2*MyLi[4,1-x/a]+MyLi22[-(a/(b-a)),1-x/a]+MyLi22[1-b/a,(x-a)/(b-a)]+2*MyLi22[(x-a)/(b-a),1-b/a]-MyLi22[(x-a)/(b-a),a/(a-x)]+MyLi22[1-x/a,-(a/(b-a))]-MyLi22[1-x/a,(a-b)/(a-x)]-2*MyLi[3,(x-a)/(b-a)]*MyLog[b/a]+2*MyLi[3,1-x/a]*MyLog[b/a]+2*MyLi[3,(x-a)/(b-a)]*MyLog[b/(b-a)]-2*MyLi[3,1-x/a]*MyLog[b/(b-a)]+(MyLi[2,1-b/a]*MyLog[-1+b/a]^2)/2-2*MyLi[3,a/(a-b)]*MyLog[x]+2*MyLi[3,(a-x)/(a-b)]*MyLog[x]+2*MyLi[3,-(a/(b-a))]*MyLog[x/a]-2*MyLi[3,(x-a)/(b-a)]*MyLog[x/a]+2*MyLi[3,1-a/b]*MyLog[1-x/a]+MyLi[3,a/(a-b)]*MyLog[1-x/a]+2*MyLi[3,a/b]*MyLog[1-x/a]+MyLi[3,b/a]*MyLog[1-x/a]+2*MyLi[3,-(a/(b-a))]*MyLog[1-x/a]+MyLi[3,1-b/a]*MyLog[1-x/a]-2*MyLi[3,1-b/x]*MyLog[1-x/a]-MyLi[3,b/(b-x)]*MyLog[1-x/a]-MyLi[3,(b-a)/(b-x)]*MyLog[1-x/a]-MyLi[3,(a-x)/(b-x)]*MyLog[1-x/a]+MyLi[3,(b*(a-x))/(a*(b-x))]*MyLog[1-x/a]+2*MyLi[3,(a*(b-x))/(b*(a-x))]*MyLog[1-x/a]-2*MyLi[3,a/x]*MyLog[1-x/a]+2*MyLi[3,(a*(b-x))/((b-a)*x)]*MyLog[1-x/a]+MyLi[3,x/a]*MyLog[1-x/a]-3*MyLi[3,x/b]*MyLog[1-x/a]-MyLi[3,-(x/(a-x))]*MyLog[1-x/a]+2*MyLi[3,((a-b)*x)/(b*(a-x))]*MyLog[1-x/a]+MyLi[3,((b-a)*x)/(a*(b-x))]*MyLog[1-x/a]-MyLi[3,(x-a)/(b-a)]*MyLog[1-x/a]+MyLi[3,(b*(x-a))/((b-a)*x)]*MyLog[1-x/a]-MyLi[3,x/(x-b)]*MyLog[1-x/a]-MyLi[3,1-x/a]*MyLog[1-x/a]-2*MyLi[3,1-x/b]*MyLog[1-x/a]-(MyLog[a/(a-x)]^3*MyLog[1-x/a])/6+(MyLog[(a*(a-b))/(b*(a-x))]^3*MyLog[1-x/a])/3+(MyLog[(a*(b-a))/(b*(a-x))]^3*MyLog[1-x/a])/3-(MyLog[-(a/(b-x))]^3*MyLog[1-x/a])/6-(MyLog[a/(b-x)]^3*MyLog[1-x/a])/6+MyLi[2,1-b/a]*MyLog[(b-x)/(b-a)]*MyLog[1-x/a]+2*MyLi[2,1-b/x]*MyLog[(b-x)/(b-a)]*MyLog[1-x/a]-2*MyLi[2,(a*(b-x))/(b*(a-x))]*MyLog[(b-x)/(b-a)]*MyLog[1-x/a]-2*MyLi[2,(a*(b-x))/((b-a)*x)]*MyLog[(b-x)/(b-a)]*MyLog[1-x/a]+2*MyLi[2,1-x/b]*MyLog[(b-x)/(b-a)]*MyLog[1-x/a]+MyLog[(b-x)/(b-a)]^2*MyLog[b/x]*MyLog[1-x/a]-(MyLog[(b-a)/x]^3*MyLog[1-x/a])/3-MyLi[2,a/(a-b)]*MyLog[x]*MyLog[1-x/a]-MyLi[2,(a-x)/(a-b)]*MyLog[x]*MyLog[1-x/a]+2*MyLi[2,-(a/(b-a))]*MyLog[x/a]*MyLog[1-x/a]+2*MyLi[2,x/b]*MyLog[x/a]*MyLog[1-x/a]+MyLi[2,-(x/(a-x))]*MyLog[x/a]*MyLog[1-x/a]-2*MyLi[2,((a-b)*x)/(b*(a-x))]*MyLog[x/a]*MyLog[1-x/a]-MyLi[2,((b-a)*x)/(a*(b-x))]*MyLog[x/a]*MyLog[1-x/a]+MyLi[2,x/(x-b)]*MyLog[x/a]*MyLog[1-x/a]+(MyLog[a/(a-x)]*MyLog[x/a]^2*MyLog[1-x/a])/2+(MyLog[b/(b-x)]*MyLog[x/a]^2*MyLog[1-x/a])/2-(MyLog[(b*(a-x))/(a*(b-x))]*MyLog[x/a]^2*MyLog[1-x/a])/2-MyLog[(a*(b-x))/(b*(a-x))]*MyLog[x/a]^2*MyLog[1-x/a]+MyLog[(b-x)/(b-a)]^2*MyLog[x/b]*MyLog[1-x/a]-MyLog[(b-x)/(b-a)]^2*MyLog[((a-b)*x)/(b*(a-x))]*MyLog[1-x/a]-MyLog[(b-x)/(b-a)]^2*MyLog[(b*(x-a))/((b-a)*x)]*MyLog[1-x/a]-MyLi[2,1-a/b]*MyLog[1-x/a]^2-MyLi[2,a/b]*MyLog[1-x/a]^2+MyLi[2,(a-x)/(b-x)]*MyLog[1-x/a]^2-MyLi[2,(b*(a-x))/(a*(b-x))]*MyLog[1-x/a]^2+MyLi[2,x/b]*MyLog[1-x/a]^2+MyLi[2,(x-a)/(b-a)]*MyLog[1-x/a]^2-MyLi[2,(b*(x-a))/((b-a)*x)]*MyLog[1-x/a]^2+MyLi[2,1-x/b]*MyLog[1-x/a]^2+MyLog[(b-x)/(b-a)]*MyLog[x/b]*MyLog[1-x/a]^2+(MyLog[(b-a)/(b-x)]*MyLog[1-x/a]^3)/2+(MyLog[(b-x)/(b-a)]*MyLog[1-x/a]^3)/2-(MyLog[(a*(b-x))/((b-a)*x)]*MyLog[1-x/a]^3)/2-(MyLog[((b-a)*x)/(a*(b-x))]*MyLog[1-x/a]^3)/2+MyLi[2,b/a]*MyLog[1-x/a]*MyLog[1-x/b]+MyLog[x/a]^2*MyLog[1-x/a]*MyLog[1-x/b]+MyLog[x/a]*MyLog[1-x/a]^2*MyLog[1-x/b]+(MyLog[1-x/a]*MyLog[(a*b)/(-(a*x)+b*x)]^3)/6-Pi^2*(-MyLi[2,-(a/(b-a))]/6-MyLi[2,1-b/a]/2+MyLi[2,(x-a)/(b-a)]/6+(MyLog[a/(a-x)]*MyLog[1-x/a])/6-(MyLog[(a*(a-b))/(b*(a-x))]*MyLog[1-x/a])/3-(MyLog[(a*(b-a))/(b*(a-x))]*MyLog[1-x/a])/3+(MyLog[-(a/(b-x))]*MyLog[1-x/a])/6+(MyLog[a/(b-x)]*MyLog[1-x/a])/6+(MyLog[(b-x)/(b-a)]*MyLog[1-x/a])/6+(MyLog[(b-a)/x]*MyLog[1-x/a])/3-(MyLog[1-x/a]*MyLog[(a*b)/(-(a*x)+b*x)])/6)+(I/3)*Pi^3*MyLog[1-b/a]*MyT[1,1-x/a,1-b/a]*MyS[Im[b/a]]+I*Pi*(2*MyLog[b/a]^2*MyLog[1-x/a]*MyT[1,x/a,b/a]*MyS[Im[b/a]]-2*MyLi[2,1-b/a]*MyLog[1-b/a]*MyT[1,1-x/a,1-b/a]*MyS[Im[b/a]]+2*MyLog[1-b/a]^2*MyLog[x]*MyT[1,1-x/a,1-b/a]*MyS[Im[b/a]]-2*MyLog[1-b/a]^2*MyLog[x/a]*MyT[1,1-x/a,1-b/a]*MyS[Im[b/a]]-MyLog[1-b/a]^2*MyLog[1-x/a]*MyT[1,1-x/a,1-b/a]*MyS[Im[b/a]]+2*MyLog[b/(b-a)]^2*MyLog[1-x/a]*MyT[1,(b-x)/(b-a),b/(b-a)]*MyS[Im[a/(b-a)]]-2*MyH1[(a-b)/(a-x),a/(a-x)]*MyLog[(b*(x-a))/(a*(b-a))]^2*MyLog[1-x/a]*MyS[Im[a/(a-x)]]+MyH1[-(a/(b-a)),a/(a-x)]*MyLog[(x-b)/a]^2*MyLog[1-x/a]*MyS[Im[a/(a-x)]]+2*MyLog[b/a]*MyLog[1-x/a]^2*MyT[1,x/a,b/a]*MyS[Im[a/(a-x)]]-2*MyH1[a/(a-x),(a-b)/(a-x)]*MyLog[(b*(a-x))/(a*(b-a))]^2*MyLog[1-x/a]*MyS[Im[(a-b)/(a-x)]]+2*MyH1[1-b/a,(a-b)/(a-x)]*MyLog[-(x/(b-a))]^2*MyLog[1-x/a]*MyS[Im[(a-b)/(a-x)]]+2*MyLog[b/(b-a)]*MyLog[1-x/a]^2*MyT[1,(b-x)/(b-a),b/(b-a)]*MyS[Im[(a-b)/(a-x)]]+MyH1[a/b,a/x]*MyLog[(b-x)/a]^2*MyLog[1-x/a]*MyS[Im[a/x]]-MyH1[b/x,a/x]*MyLog[(-a^(-1)+b^(-1))*x]^2*MyLog[1-x/a]*MyS[Im[a/x]]+2*MyLog[1-b/a]*MyLog[x]*MyLog[1-x/a]*MyT[1,1-x/a,1-b/a]*MyS[Im[a/x]]-2*MyLog[x/a]^2*MyLog[1-x/a]*MyT[1,(b-x)/(b-a),x/a]*MyS[Im[x/a]]+MyLog[1-x/a]*MyLog[1-x/b]^2*MyT[1,1-x/a,1-x/b]*MyS[Im[x/b]]+MyLog[(b-x)/(b-a)]^2*MyLog[1-x/a]*MyT[1,x/a,(b-x)/(b-a)]*MyS[Im[(x-a)/(b-a)]]),
G[x_,x_,a_,0,x_] :> Pi^4/180-MyLi[2,1-a/x]^2/4+(log0^2*MyLi[2,x/a])/2+(Pi^2*MyLi[2,-(x/(a-x))])/4+MyLi[2,-(x/(a-x))]^2/4+log0*MyLi[3,x/a]-log0*MyLi[3,x/(x-a)]+MyLi[4,1-a/x]/2+MyLi[4,x/a]-(3*MyLi[4,-(x/(a-x))])/2+MyLi[4,1-x/a]-(log0*Pi^2*MyLog[a/(a-x)])/6-(log0*MyLog[a/(a-x)]^3)/6-MyLi[3,1-a/x]*MyLog[a/x]+MyLi[3,-(x/(a-x))]*MyLog[a/x]-(Pi^2*MyLog[a/x]^2)/12-(MyLog[-1+a/x]*MyLog[a/x]^3)/6+MyLog[a/x]^4/12+log0*MyLi[2,x/(x-a)]*MyLog[x]+MyLi[3,-(x/(a-x))]*MyLog[x]+(MyLi[2,-(x/(a-x))]*MyLog[x/(a-x)]^2)/4+(log0^2*MyLog[x]*MyLog[1-x/a])/2,
G[a_,a_,x_,0,x_] :> Pi^4/36+MyLi[2,a/(a-x)]^2/4+MyLi[2,1-x/a]^2/4+MyLi[4,1-a/x]-(5*MyLi[4,a/(a-x)])/2+MyLi[4,a/x]-(3*MyLi[4,1-x/a])/2+(MyLi[2,a/(a-x)]*MyLog[-(a/(a-x))]^2)/2+MyLi[3,a/(a-x)]*MyLog[x]-MyLi[3,a/(a-x)]*MyLog[-(x/(a-x))]+MyLi[3,1-x/a]*MyLog[-(x/(a-x))]-(MyLog[-(a/(a-x))]*MyLog[-(x/(a-x))]^3)/6+MyLog[-(x/(a-x))]^4/12-MyLi[3,1-a/x]*MyLog[1-x/a]-(3*MyLi[3,a/(a-x)]*MyLog[1-x/a])/2+(3*MyLi[3,a/x]*MyLog[1-x/a])/2-(3*MyLi[3,x/a]*MyLog[1-x/a])/2-(MyLi[3,1-x/a]*MyLog[1-x/a])/2+(MyLog[1-a/x]^3*MyLog[1-x/a])/6-(MyLog[a/x]^3*MyLog[1-x/a])/6+(MyLi[2,a/(a-x)]*MyLog[x]*MyLog[1-x/a])/2-(MyLi[2,x/(x-a)]*MyLog[x]*MyLog[1-x/a])/2-MyLi[2,a/(a-x)]*MyLog[x/a]*MyLog[1-x/a]-(MyLog[-(x/(a-x))]^3*MyLog[1-x/a])/12+(MyLi[2,1-a/x]*MyLog[1-x/a]^2)/2+(MyLi[2,a/x]*MyLog[1-x/a]^2)/2+MyLi[2,x/a]*MyLog[1-x/a]^2+(3*MyLi[2,1-x/a]*MyLog[1-x/a]^2)/2+(3*MyLog[x/a]*MyLog[1-x/a]^3)/4-Pi^2*(-MyLi[2,a/(a-x)]/2-MyLi[2,1-x/a]/4+MyLog[-(x/(a-x))]^2/12-(MyLog[1-a/x]*MyLog[1-x/a])/6+(MyLog[a/x]*MyLog[1-x/a])/6-(MyLog[x]*MyLog[1-x/a])/12+(MyLog[-(x/(a-x))]*MyLog[1-x/a])/12+MyLog[1-x/a]^2/6)+(MyLi[2,1-x/a]*MyLog[-1+x/a]^2)/4-MyLog[x]*Zeta[3]+MyLog[1-x/a]*Zeta[3],
G[a_,a_,b_,0,x_] :> Pi^4/180+MyLi[2,-(a/(b-a))]^2/4-MyLi[2,1-b/a]^2/4-(MyLi[2,-(a/(b-a))]*MyLi[2,(x-a)/(b-a)])/2+(MyLi[2,(x-a)/(b-a)]*MyLi[2,1-x/a])/2+MyLi[4,1-a/b]+MyLi[4,a/b]-(3*MyLi[4,-(a/(b-a))])/2+MyLi[4,1-b/a]/2+MyLi[4,(x-a)/(b-a)]-MyLi22[-(a/(b-a)),1-x/a]/2-MyLi22[(x-a)/(b-a),1-b/a]/2+MyLi22[(x-a)/(b-a),a/(a-x)]/2-MyLi22[1-x/a,-(a/(b-a))]/2+MyLi[3,-(a/(b-a))]*MyLog[b/a]-MyLi[3,1-b/a]*MyLog[b/a]+MyLog[b/a]^4/12+(MyLi[2,-(a/(b-a))]*MyLog[a/(b-a)]^2)/4-MyLi[3,(x-a)/(b-a)]*MyLog[b/(b-a)]+MyLi[3,1-x/a]*MyLog[b/(b-a)]-(MyLog[b/a]^3*MyLog[-1+b/a])/6+MyLi[3,a/(a-b)]*MyLog[x]-MyLi[3,(a-x)/(a-b)]*MyLog[x]-MyLi[3,-(a/(b-a))]*MyLog[x/a]+MyLi[3,(x-a)/(b-a)]*MyLog[x/a]-MyLi[3,1-a/b]*MyLog[1-x/a]-MyLi[3,a/(a-b)]*MyLog[1-x/a]+(MyLi[3,a/b]*MyLog[1-x/a])/2-(MyLi[3,b/a]*MyLog[1-x/a])/2-MyLi[3,-(a/(b-a))]*MyLog[1-x/a]+(MyLi[3,1-a/x]*MyLog[1-x/a])/2+(3*MyLi[3,1-b/x]*MyLog[1-x/a])/2-(MyLi[3,a/(a-x)]*MyLog[1-x/a])/2+(MyLi[3,b/(b-x)]*MyLog[1-x/a])/2+(MyLi[3,(a-x)/(b-x)]*MyLog[1-x/a])/2-(MyLi[3,(b*(a-x))/(a*(b-x))]*MyLog[1-x/a])/2-(MyLi[3,(b-x)/(a-x)]*MyLog[1-x/a])/2-(MyLi[3,(a*(b-x))/(b*(a-x))]*MyLog[1-x/a])/2+MyLi[3,a/x]*MyLog[1-x/a]-MyLi[3,(a*(b-x))/((b-a)*x)]*MyLog[1-x/a]-(MyLi[3,x/a]*MyLog[1-x/a])/2+(3*MyLi[3,x/b]*MyLog[1-x/a])/2-MyLi[3,(b*(x-a))/((b-a)*x)]*MyLog[1-x/a]+MyLi[3,1-x/a]*MyLog[1-x/a]+MyLi[3,1-x/b]*MyLog[1-x/a]-(MyLog[(a*(a-b))/(b*(a-x))]^3*MyLog[1-x/a])/6-(MyLog[-(b/(a-x))]^3*MyLog[1-x/a])/12+(MyLog[-(a/(b-x))]^3*MyLog[1-x/a])/12-MyLi[2,1-b/x]*MyLog[(b-x)/(b-a)]*MyLog[1-x/a]+MyLi[2,(a*(b-x))/(b*(a-x))]*MyLog[(b-x)/(b-a)]*MyLog[1-x/a]+MyLi[2,(a*(b-x))/((b-a)*x)]*MyLog[(b-x)/(b-a)]*MyLog[1-x/a]-MyLi[2,1-x/b]*MyLog[(b-x)/(b-a)]*MyLog[1-x/a]+(MyLog[a/x]^3*MyLog[1-x/a])/12-(MyLog[(b-x)/(b-a)]^2*MyLog[b/x]*MyLog[1-x/a])/2+(MyLog[b/x]^3*MyLog[1-x/a])/12+(MyLog[(b-a)/x]^3*MyLog[1-x/a])/6+MyLi[2,a/(a-b)]*MyLog[x]*MyLog[1-x/a]-MyLi[2,-(a/(b-a))]*MyLog[x/a]*MyLog[1-x/a]-(MyLog[(b-x)/(b-a)]^2*MyLog[x/b]*MyLog[1-x/a])/2+(MyLog[(b-x)/(b-a)]^2*MyLog[((a-b)*x)/(b*(a-x))]*MyLog[1-x/a])/2+(MyLog[(b-x)/(b-a)]^2*MyLog[(b*(x-a))/((b-a)*x)]*MyLog[1-x/a])/2+(MyLi[2,1-a/b]*MyLog[1-x/a]^2)/2+(MyLi[2,a/b]*MyLog[1-x/a]^2)/2-(MyLi[2,1-a/x]*MyLog[1-x/a]^2)/2-(MyLi[2,(a-x)/(b-x)]*MyLog[1-x/a]^2)/2+(MyLi[2,(b*(a-x))/(a*(b-x))]*MyLog[1-x/a]^2)/2-MyLi[2,(x-a)/(b-a)]*MyLog[1-x/a]^2+MyLi[2,(b*(x-a))/((b-a)*x)]*MyLog[1-x/a]^2-(MyLi[2,1-x/b]*MyLog[1-x/a]^2)/2-(MyLog[(b-x)/(b-a)]*MyLog[x/b]*MyLog[1-x/a]^2)/2-(MyLog[x]*MyLog[(x-b)/(a-b)]*MyLog[1-x/a]^2)/2-(MyLog[(b-a)/(b-x)]*MyLog[1-x/a]^3)/4-(MyLog[(b-x)/(b-a)]*MyLog[1-x/a]^3)/2-(MyLog[a/x]*MyLog[1-x/a]^3)/4+(MyLog[(a*(b-x))/((b-a)*x)]*MyLog[1-x/a]^3)/2+(MyLog[((b-a)*x)/(a*(b-x))]*MyLog[1-x/a]^3)/4-(MyLi[2,b/a]*MyLog[1-x/a]*MyLog[1-x/b])/2-(MyLi[2,1-b/x]*MyLog[1-x/a]*MyLog[1-x/b])/2+(MyLi[2,(b-x)/(a-x)]*MyLog[1-x/a]*MyLog[1-x/b])/2-(MyLi[2,(a*(b-x))/(b*(a-x))]*MyLog[1-x/a]*MyLog[1-x/b])/2+(MyLi[2,x/a]*MyLog[1-x/a]*MyLog[1-x/b])/2+(MyLog[x]*MyLog[1-x/a]^2*MyLog[1-x/b])/2+(MyLog[(a-b)/(a-x)]*MyLog[1-x/a]*MyLog[1-x/b]^2)/4-(MyLog[b/x]*MyLog[1-x/a]*MyLog[1-x/b]^2)/4-(MyLog[((a-b)*x)/(b*(a-x))]*MyLog[1-x/a]*MyLog[1-x/b]^2)/4-(MyLog[1-x/a]*MyLog[(a*b)/(-(a*x)+b*x)]^3)/6-Pi^2*(-MyLi[2,-(a/(b-a))]/4+MyLog[b/a]^2/12+(MyLog[(a*(a-b))/(b*(a-x))]*MyLog[1-x/a])/6+(MyLog[-(b/(a-x))]*MyLog[1-x/a])/12-(MyLog[-(a/(b-x))]*MyLog[1-x/a])/12-(MyLog[a/x]*MyLog[1-x/a])/12-(MyLog[b/x]*MyLog[1-x/a])/12-(MyLog[(b-a)/x]*MyLog[1-x/a])/6+(MyLog[1-x/a]*MyLog[(a*b)/(-(a*x)+b*x)])/6)+I*Pi*(-(MyLog[b/a]*MyLog[1-b/a]^2*MyT[1,1-x/a,1-b/a]*MyS[Im[b/a]])-MyLog[1-b/a]^2*MyLog[x]*MyT[1,1-x/a,1-b/a]*MyS[Im[b/a]]+MyLog[1-b/a]^2*MyLog[x/a]*MyT[1,1-x/a,1-b/a]*MyS[Im[b/a]]+MyLog[1-b/a]^2*MyLog[1-x/a]*MyT[1,1-x/a,1-b/a]*MyS[Im[b/a]]-MyLog[b/(b-a)]^2*MyLog[1-x/a]*MyT[1,(b-x)/(b-a),b/(b-a)]*MyS[Im[a/(b-a)]]+MyH1[a/(a-x),(a-b)/(a-x)]*MyLog[(b*(a-x))/(a*(b-a))]^2*MyLog[1-x/a]*MyS[Im[(a-b)/(a-x)]]-MyH1[1-b/a,(a-b)/(a-x)]*MyLog[-(x/(b-a))]^2*MyLog[1-x/a]*MyS[Im[(a-b)/(a-x)]]-MyLog[b/(b-a)]*MyLog[1-x/a]^2*MyT[1,(b-x)/(b-a),b/(b-a)]*MyS[Im[(a-b)/(a-x)]]-(MyH1[a/b,a/x]*MyLog[(b-x)/a]^2*MyLog[1-x/a]*MyS[Im[a/x]])/2+MyH1[b/x,a/x]*MyLog[(-a^(-1)+b^(-1))*x]^2*MyLog[1-x/a]*MyS[Im[a/x]]-2*MyLog[1-b/a]*MyLog[x]*MyLog[1-x/a]*MyT[1,1-x/a,1-b/a]*MyS[Im[a/x]]+(MyH1[b/a,b/x]*MyLog[(a-x)/b]^2*MyLog[1-x/a]*MyS[Im[b/x]])/2+MyLog[x/a]^2*MyLog[1-x/a]*MyT[1,(b-x)/(b-a),x/a]*MyS[Im[x/a]]+(MyLog[1-x/a]^3*MyT[1,1-x/b,1-x/a]*MyS[Im[x/a]])/2-(MyLog[1-x/a]*MyLog[1-x/b]^2*MyT[1,1-x/a,1-x/b]*MyS[Im[x/b]])/2),
G[x_,a_,a_,a_,x_] :> Pi^4/90-MyLi[4,a/(a-x)]+(Pi^2*MyLog[1-x/a]^2)/18+(MyLi[2,a/(a-x)]*MyLog[1-x/a]^2)/6+(MyLi[2,x/(x-a)]*MyLog[1-x/a]^2)/6+(log0*MyLog[1-x/a]^3)/6-MyLog[1-x/a]*Zeta[3],
G[a_,x_,x_,x_,x_] :> -MyLi[4,-(x/(a-x))],
G[a_,b_,b_,b_,x_] :> -MyLi[4,-(b/(a-b))]+MyLi[4,(x-b)/(a-b)]-MyLi[3,(x-b)/(a-b)]*MyLog[1-x/b]+(MyLi[2,(x-b)/(a-b)]*MyLog[1-x/b]^2)/2+(MyLog[(a-x)/(a-b)]*MyLog[1-x/b]^3)/6-(I/3)*Pi*MyLog[1-a/b]^3*MyT[1,1-x/b,1-a/b]*MyS[Im[a/b]],
G[x_,a_,x_,x_,x_] :> log0*MyLi[3,-(x/(a-x))]+3*MyLi[4,-(x/(a-x))],
G[a_,x_,a_,a_,x_] :> -Pi^4/30+3*MyLi[4,a/(a-x)]+MyLi[3,a/(a-x)]*MyLog[1-x/a]-(Pi^2*MyLog[1-x/a]^2)/12+2*MyLog[1-x/a]*Zeta[3],
G[a_,b_,a_,a_,x_] :> 3*MyLi[4,-(a/(b-a))]-3*MyLi[4,(x-a)/(b-a)]+MyLi[3,-(a/(b-a))]*MyLog[1-x/a]+2*MyLi[3,(x-a)/(b-a)]*MyLog[1-x/a]-(MyLi[2,(x-a)/(b-a)]*MyLog[1-x/a]^2)/2+I*Pi*MyLog[1-b/a]^3*MyT[1,1-x/a,1-b/a]*MyS[Im[b/a]]-I*Pi*MyLog[1-b/a]^2*MyLog[1-x/a]*MyT[1,1-x/a,1-b/a]*MyS[Im[b/a]],
G[x_,x_,a_,x_,x_] :> -(log0^2*MyLi[2,x/(x-a)])/2-2*log0*MyLi[3,-(x/(a-x))]-3*MyLi[4,-(x/(a-x))],
G[a_,a_,x_,a_,x_] :> Pi^4/30-3*MyLi[4,a/(a-x)]-2*MyLi[3,a/(a-x)]*MyLog[1-x/a]-(MyLi[2,a/(a-x)]*MyLog[1-x/a]^2)/2-MyLog[1-x/a]*Zeta[3],
G[a_,a_,b_,a_,x_] :> -3*MyLi[4,a/(a-b)]+3*MyLi[4,(a-x)/(a-b)]-2*MyLi[3,a/(a-b)]*MyLog[1-x/a]-MyLi[3,(a-x)/(a-b)]*MyLog[1-x/a]-(MyLi[2,a/(a-b)]*MyLog[1-x/a]^2)/2-I*Pi*MyLog[1-b/a]^3*MyT[1,1-x/a,1-b/a]*MyS[Im[b/a]]+(2*I)*Pi*MyLog[1-b/a]^2*MyLog[1-x/a]*MyT[1,1-x/a,1-b/a]*MyS[Im[b/a]]+I*Pi*MyLog[1-b/a]*MyLog[1-x/a]^2*MyT[1,1-x/a,1-b/a]*MyS[Im[a/x]],
G[x_,x_,x_,a_,x_] :> (log0^2*MyLi[2,x/(x-a)])/2+log0*MyLi[3,-(x/(a-x))]+MyLi[4,-(x/(a-x))]+(log0^3*MyLog[1-x/a])/6,
G[a_,a_,a_,x_,x_] :> -Pi^4/90+MyLi[4,a/(a-x)]+MyLi[3,a/(a-x)]*MyLog[1-x/a]+(Pi^2*MyLog[1-x/a]^2)/36+(MyLi[2,a/(a-x)]*MyLog[1-x/a]^2)/3-(MyLi[2,x/(x-a)]*MyLog[1-x/a]^2)/6,
G[a_,a_,a_,b_,x_] :> MyLi[4,a/(a-b)]-MyLi[4,(a-x)/(a-b)]+MyLi[3,a/(a-b)]*MyLog[1-x/a]+(MyLi[2,a/(a-b)]*MyLog[1-x/a]^2)/2-(MyLog[(x-b)/(a-b)]*MyLog[1-x/a]^3)/6+(MyLog[1-x/a]^3*MyLog[1-x/b])/6+(I/3)*Pi*MyLog[1-b/a]^3*MyT[1,1-x/a,1-b/a]*MyS[Im[b/a]]-I*Pi*MyLog[1-b/a]^2*MyLog[1-x/a]*MyT[1,1-x/a,1-b/a]*MyS[Im[b/a]]-I*Pi*MyLog[1-b/a]*MyLog[1-x/a]^2*MyT[1,1-x/a,1-b/a]*MyS[Im[a/x]],
G[x_,a_,x_,a_,x_] :> -Pi^4/45+MyLi[2,-(x/(a-x))]^2/2-2*log0*MyLi[3,a/(a-x)]+2*MyLi[4,x/a]+2*MyLi[4,-(x/(a-x))]+2*MyLi[4,1-x/a]-2*MyLi[3,-(x/(a-x))]*MyLog[a/(a-x)]-(Pi^2*MyLog[a/(a-x)]^2)/6+MyLog[a/(a-x)]^4/6-(MyLog[a/(a-x)]^3*MyLog[x/(a-x)])/3-(log0*Pi^2*MyLog[1-x/a])/6-log0*MyLi[2,a/(a-x)]*MyLog[1-x/a]-2*MyLi[3,-(x/(a-x))]*MyLog[1-x/a]+2*log0*Zeta[3]+2*MyLog[a/(a-x)]*Zeta[3],
G[a_,x_,a_,x_,x_] :> Pi^4/45+MyLi[2,-(x/(a-x))]^2/2-2*MyLi[4,x/a]-2*MyLi[4,-(x/(a-x))]-2*MyLi[4,1-x/a]+2*MyLi[3,-(x/(a-x))]*MyLog[a/(a-x)]+(Pi^2*MyLog[a/(a-x)]^2)/6-MyLog[a/(a-x)]^4/6+(MyLog[a/(a-x)]^3*MyLog[x/(a-x)])/3-2*MyLog[a/(a-x)]*Zeta[3],
G[a_,b_,a_,b_,x_] :> MyLi[2,-(b/(a-b))]^2/2-MyLi[2,-(b/(a-b))]*MyLi[2,(x-b)/(a-b)]+MyLi[2,(x-b)/(a-b)]^2/2-2*MyLi[4,b/a]-2*MyLi[4,-(b/(a-b))]-2*MyLi[4,1-b/a]+2*MyLi[4,(a-b)/(a-x)]+2*MyLi[4,(b-x)/(a-x)]+2*MyLi[4,(x-b)/(a-b)]+2*MyLi[3,-(b/(a-b))]*MyLog[a/(a-b)]-MyLog[a/(a-b)]^4/6+(MyLog[a/(a-b)]^3*MyLog[b/(a-b)])/3-2*MyLi[3,-(b/(a-b))]*MyLog[(a-x)/(a-b)]+MyLog[(a-x)/(a-b)]^4/6-Pi^2*(-MyLog[a/(a-b)]^2/6+MyLog[(a-x)/(a-b)]^2/6)-(MyLog[(a-x)/(a-b)]^3*MyLog[(b-x)/(a-b)])/3+2*MyLi[3,(a-x)/(a-b)]*MyLog[1-x/b]-MyLi[2,-(b/(a-b))]*MyLog[(a-x)/(a-b)]*MyLog[1-x/b]-2*MyLi[2,(a-x)/(a-b)]*MyLog[(a-x)/(a-b)]*MyLog[1-x/b]-MyLi[2,(x-b)/(a-b)]*MyLog[(a-x)/(a-b)]*MyLog[1-x/b]-MyLog[(a-x)/(a-b)]^2*MyLog[(x-b)/(a-b)]*MyLog[1-x/b]+((2*I)/3)*Pi^3*MyLog[1-a/b]*MyT[1,1-x/b,1-a/b]*MyS[Im[a/b]]-2*MyLog[a/(a-b)]*Zeta[3]+2*MyLog[(a-x)/(a-b)]*Zeta[3]-2*MyLog[1-x/b]*Zeta[3]+I*Pi*(4*MyLi[3,-(b/(a-b))]*MyT[1,1-x/b,1-a/b]*MyS[Im[a/b]]+2*MyLi[2,-(b/(a-b))]*MyLog[1-a/b]*MyT[1,1-x/b,1-a/b]*MyS[Im[a/b]]-2*MyLi[2,(x-b)/(a-b)]*MyLog[1-a/b]*MyT[1,1-x/b,1-a/b]*MyS[Im[a/b]]+2*MyLog[1-a/b]^2*MyLog[(a-x)/(a-b)]*MyT[1,1-x/b,1-a/b]*MyS[Im[a/b]]-2*MyLog[1-a/b]*MyLog[(a-x)/(a-b)]*MyLog[1-x/b]*MyT[1,1-x/b,1-a/b]*MyS[Im[a/b]]-4*MyT[1,1-x/b,1-a/b]*MyS[Im[a/b]]*Zeta[3]),
G[x_,x_,a_,a_,x_] :> Pi^4/90+log0*MyLi[3,a/(a-x)]-MyLi[4,x/a]-MyLi[4,-(x/(a-x))]-MyLi[4,1-x/a]+MyLi[3,-(x/(a-x))]*MyLog[a/(a-x)]+(Pi^2*MyLog[a/(a-x)]^2)/12-MyLog[a/(a-x)]^4/12+(MyLog[a/(a-x)]^3*MyLog[x/(a-x)])/6+(log0*Pi^2*MyLog[1-x/a])/12+(log0*MyLi[2,a/(a-x)]*MyLog[1-x/a])/2+(log0*MyLi[2,x/(x-a)]*MyLog[1-x/a])/2+MyLi[3,-(x/(a-x))]*MyLog[1-x/a]+(log0^2*MyLog[1-x/a]^2)/4-log0*Zeta[3]-MyLog[a/(a-x)]*Zeta[3],
G[a_,a_,x_,x_,x_] :> -Pi^4/90+MyLi[4,x/a]+MyLi[4,-(x/(a-x))]+MyLi[4,1-x/a]-MyLi[3,-(x/(a-x))]*MyLog[a/(a-x)]-(Pi^2*MyLog[a/(a-x)]^2)/12+MyLog[a/(a-x)]^4/12-(MyLog[a/(a-x)]^3*MyLog[x/(a-x)])/6+MyLog[a/(a-x)]*Zeta[3],
G[a_,a_,b_,b_,x_] :> MyLi[4,b/a]+MyLi[4,-(b/(a-b))]+MyLi[4,1-b/a]-MyLi[4,(a-b)/(a-x)]-MyLi[4,(b-x)/(a-x)]-MyLi[4,(x-b)/(a-b)]-MyLi[3,-(b/(a-b))]*MyLog[a/(a-b)]-(Pi^2*MyLog[a/(a-b)]^2)/12+MyLog[a/(a-b)]^4/12-(MyLog[a/(a-b)]^3*MyLog[b/(a-b)])/6+MyLi[3,-(b/(a-b))]*MyLog[(a-x)/(a-b)]+(Pi^2*MyLog[(a-x)/(a-b)]^2)/12-MyLog[(a-x)/(a-b)]^4/12+(MyLog[(a-x)/(a-b)]^3*MyLog[(b-x)/(a-b)])/6-MyLi[3,(a-x)/(a-b)]*MyLog[1-x/b]+MyLi[2,(a-x)/(a-b)]*MyLog[(a-x)/(a-b)]*MyLog[1-x/b]+MyLi[2,(x-b)/(a-b)]*MyLog[(a-x)/(a-b)]*MyLog[1-x/b]+(MyLog[(a-x)/(a-b)]^2*MyLog[(x-b)/(a-b)]*MyLog[1-x/b])/2+(MyLog[(a-x)/(a-b)]^2*MyLog[1-x/b]^2)/4-(2*I)*Pi*MyLi[3,-(b/(a-b))]*MyT[1,1-x/b,1-a/b]*MyS[Im[a/b]]-(I/3)*Pi^3*MyLog[1-a/b]*MyT[1,1-x/b,1-a/b]*MyS[Im[a/b]]-I*Pi*MyLi[2,-(b/(a-b))]*MyLog[1-a/b]*MyT[1,1-x/b,1-a/b]*MyS[Im[a/b]]+I*Pi*MyLi[2,(x-b)/(a-b)]*MyLog[1-a/b]*MyT[1,1-x/b,1-a/b]*MyS[Im[a/b]]-I*Pi*MyLog[1-a/b]^2*MyLog[(a-x)/(a-b)]*MyT[1,1-x/b,1-a/b]*MyS[Im[a/b]]+I*Pi*MyLog[1-a/b]*MyLog[(a-x)/(a-b)]*MyLog[1-x/b]*MyT[1,1-x/b,1-a/b]*MyS[Im[a/b]]-I*Pi*MyLi[2,-(b/(a-b))]*MyLog[1-a/b]*MyT[1,1-x/b,1-a/b]*MyS[Im[b/x]]+I*Pi*MyLi[2,(x-b)/(a-b)]*MyLog[1-a/b]*MyT[1,1-x/b,1-a/b]*MyS[Im[b/x]]+I*Pi*MyLog[1-a/b]*MyLog[(a-x)/(a-b)]*MyLog[1-x/b]*MyT[1,1-x/b,1-a/b]*MyS[Im[b/x]]-Pi^2*MyLog[1-a/b]^2*MyT[1,1-x/b,1-a/b]^2*MyS[Im[b/x]]^2+MyLog[a/(a-b)]*Zeta[3]-MyLog[(a-x)/(a-b)]*Zeta[3]+MyLog[1-x/b]*Zeta[3]+(2*I)*Pi*MyT[1,1-x/b,1-a/b]*MyS[Im[a/b]]*Zeta[3],
G[x_,a_,a_,x_,x_] :> -MyLi[2,-(x/(a-x))]^2/2+log0*MyLi[3,a/(a-x)]+(log0*Pi^2*MyLog[1-x/a])/12+(log0*MyLi[2,a/(a-x)]*MyLog[1-x/a])/2-(log0*MyLi[2,x/(x-a)]*MyLog[1-x/a])/2-log0*Zeta[3],
G[a_,x_,x_,a_,x_] :> -MyLi[2,-(x/(a-x))]^2/2+MyLi[3,-(x/(a-x))]*MyLog[1-x/a],
G[a_,b_,b_,a_,x_] :> -MyLi[2,-(b/(a-b))]^2/2+MyLi[2,-(b/(a-b))]*MyLi[2,(x-b)/(a-b)]-MyLi[2,(x-b)/(a-b)]^2/2+MyLi[3,-(b/(a-b))]*MyLog[1-x/a]-MyLi[3,(x-b)/(a-b)]*MyLog[1-x/a]+MyLi[2,-(b/(a-b))]*MyLog[(a-x)/(a-b)]*MyLog[1-x/b]-MyLi[2,(x-b)/(a-b)]*MyLog[(a-x)/(a-b)]*MyLog[1-x/b]+MyLi[2,(x-b)/(a-b)]*MyLog[1-x/a]*MyLog[1-x/b]-(MyLog[(a-x)/(a-b)]^2*MyLog[1-x/b]^2)/2+(MyLog[(a-x)/(a-b)]*MyLog[1-x/a]*MyLog[1-x/b]^2)/2-I*Pi*MyLog[1-a/b]^2*MyLog[1-x/a]*MyT[1,1-x/b,1-a/b]*MyS[Im[a/b]]+(2*I)*Pi*MyLi[2,-(b/(a-b))]*MyLog[1-a/b]*MyT[1,1-x/b,1-a/b]*MyS[Im[b/x]]-(2*I)*Pi*MyLi[2,(x-b)/(a-b)]*MyLog[1-a/b]*MyT[1,1-x/b,1-a/b]*MyS[Im[b/x]]-(2*I)*Pi*MyLog[1-a/b]*MyLog[(a-x)/(a-b)]*MyLog[1-x/b]*MyT[1,1-x/b,1-a/b]*MyS[Im[b/x]]+2*Pi^2*MyLog[1-a/b]^2*MyT[1,1-x/b,1-a/b]^2*MyS[Im[b/x]]^2,
G[x_,a_,b_,b_,x_] :> Pi^4/180+(MyLi[2,b/(b-a)]*MyLi[2,b/(b-x)])/2-MyLi[2,(b-a)/(b-x)]^2/4+(Pi^2*MyLi[2,(x-b)/(a-b)])/4-(MyLi[2,b/(b-a)]*MyLi[2,(x-b)/(a-b)])/2+MyLi[2,(x-b)/(a-b)]^2/4+log0*MyLi[3,b/(b-a)]-log0*MyLi[3,(x-b)/(a-b)]+MyLi[4,b/(b-a)]+MyLi[4,(a-b)/(a-x)]+MyLi[4,(b-a)/(b-x)]/2+MyLi[4,(b-x)/(a-x)]-(3*MyLi[4,(x-b)/(a-b)])/2-MyLi22[b/(b-a),(b-a)/(b-x)]/2+MyLi22[b/(b-a),1-x/b]/2-MyLi22[b/(b-x),(x-b)/(a-b)]/2-MyLi22[(x-b)/(a-b),b/(b-x)]/2-MyLi[3,b/(b-a)]*MyLog[(a-x)/(a-b)]+MyLi[3,b/(b-x)]*MyLog[(a-x)/(a-b)]-MyLi[3,b/(b-a)]*MyLog[b/(b-x)]+MyLi[3,1-b/x]*MyLog[b/(b-x)]+MyLi[3,a/(a-x)]*MyLog[b/(b-x)]-MyLi[3,(a-b)/(a-x)]*MyLog[b/(b-x)]+MyLi[3,b/(b-x)]*MyLog[b/(b-x)]-MyLi[3,(a*(b-x))/(b*(a-x))]*MyLog[b/(b-x)]+MyLi[3,a/x]*MyLog[b/(b-x)]-MyLi[3,(x-b)/(a-b)]*MyLog[b/(b-x)]-MyLi[3,(a*(x-b))/((a-b)*x)]*MyLog[b/(b-x)]-MyLi[2,a/(a-x)]*MyLog[a/(a-b)]*MyLog[b/(b-x)]+MyLi[2,(a*(b-x))/(b*(a-x))]*MyLog[a/(a-b)]*MyLog[b/(b-x)]-MyLi[2,a/x]*MyLog[a/(a-b)]*MyLog[b/(b-x)]+MyLi[2,(a*(x-b))/((a-b)*x)]*MyLog[a/(a-b)]*MyLog[b/(b-x)]-(MyLog[a/(a-b)]^2*MyLog[1-a/x]*MyLog[b/(b-x)])/2-(MyLi[2,a/(a-x)]*MyLog[b/(b-x)]^2)/2+(MyLi[2,(a-b)/(a-x)]*MyLog[b/(b-x)]^2)/2-MyLi[3,(b-a)/(b-x)]*MyLog[(a-x)/(b-x)]+MyLi[3,(x-b)/(a-b)]*MyLog[(a-x)/(b-x)]-(Pi^2*MyLog[(a-x)/(b-x)]^2)/12-(MyLog[(a-b)/(b-x)]*MyLog[(a-x)/(b-x)]^3)/6+MyLog[(a-x)/(b-x)]^4/12+(MyLi[2,(x-b)/(a-b)]*MyLog[(b-x)/(a-b)]^2)/4-(Pi^2*MyLog[b/(b-x)]*MyLog[-(((a-b)*(b-x))/(b*(a-x)))])/6-(MyLog[b/(b-x)]*MyLog[-(((a-b)*(b-x))/(b*(a-x)))]^3)/6+(Pi^2*MyLog[b/(b-x)]*MyLog[(b-a)/x])/6+(MyLog[b/(b-x)]*MyLog[(b-a)/x]^3)/6+(MyLog[a/(a-b)]^2*MyLog[b/(b-x)]*MyLog[(b*(a-x))/((a-b)*x)])/2+(MyLog[a/(a-b)]^2*MyLog[b/(b-x)]*MyLog[((a-b)*x)/(b*(a-x))])/2+MyLi[3,b/(b-a)]*MyLog[-(x/(b-x))]-MyLi[3,(x-b)/(a-b)]*MyLog[-(x/(b-x))]-MyLi[2,(x-b)/(a-b)]*MyLog[b/(b-x)]*MyLog[-(x/(b-x))]-(MyLog[a/(a-b)]^2*MyLog[b/(b-x)]*MyLog[x/(x-a)])/2-(MyLog[a/(a-b)]*MyLog[b/(b-x)]^2*MyLog[x/(x-a)])/2+log0*MyLi[2,(x-b)/(a-b)]*MyLog[1-x/b]+MyLi[3,a/(a-b)]*MyLog[1-x/b]+MyLi[3,a/b]*MyLog[1-x/b]-MyLi[3,(a-x)/(a-b)]*MyLog[1-x/b]-MyLi[3,(b-x)/(a-x)]*MyLog[1-x/b]-MyLi[3,(a*(b-x))/(b*(a-x))]*MyLog[1-x/b]-MyLi[3,-(x/(a-x))]*MyLog[1-x/b]+MyLi[3,-(x/(b-x))]*MyLog[1-x/b]-MyLi[3,(a*(x-b))/((a-b)*x)]*MyLog[1-x/b]+MyLi[3,1-x/b]*MyLog[1-x/b]-MyLi[2,a/(a-b)]*MyLog[a/(a-x)]*MyLog[1-x/b]-MyLi[2,a/b]*MyLog[a/(a-x)]*MyLog[1-x/b]+MyLi[2,(a*(b-x))/(b*(a-x))]*MyLog[a/(a-x)]*MyLog[1-x/b]+MyLi[2,(a*(x-b))/((a-b)*x)]*MyLog[a/(a-x)]*MyLog[1-x/b]-(MyLog[1-a/b]*MyLog[a/(a-x)]^2*MyLog[1-x/b])/2-(MyLog[b/(b-a)]*MyLog[a/(a-x)]^2*MyLog[1-x/b])/2-MyLi[2,(b-x)/(a-x)]*MyLog[b/(b-x)]*MyLog[1-x/b]+MyLi[2,-(x/(a-x))]*MyLog[b/(b-x)]*MyLog[1-x/b]+(MyLog[a/(a-x)]^2*MyLog[(b*(a-x))/((a-b)*x)]*MyLog[1-x/b])/2-(Pi^2*MyLog[((a-x)*(b-x))/((a-b)*x)]*MyLog[1-x/b])/6-(MyLog[((a-x)*(b-x))/((a-b)*x)]^3*MyLog[1-x/b])/6+(MyLog[a/(a-x)]^2*MyLog[((a-b)*x)/(b*(a-x))]*MyLog[1-x/b])/2+(Pi^2*MyLog[(x-a)/b]*MyLog[1-x/b])/6+(MyLog[(x-a)/b]^3*MyLog[1-x/b])/6+(MyLi[2,-(x/(a-x))]*MyLog[1-x/b]^2)/2+(log0*MyLog[(a-x)/(a-b)]*MyLog[1-x/b]^2)/2-I*Pi*MyH1[1-x/b,1-a/b]*MyLog[b/(b-x)]*MyLog[(b*(a-x))/((a-b)*(b-x))]^2*MyS[Im[a/b]]+I*Pi*MyH1[(b-a)/(b-x),1-a/b]*MyLog[b/(b-x)]*MyLog[x/(a-b)]^2*MyS[Im[a/b]]+I*Pi*MyLog[(a-x)/(a-b)]*MyLog[b/(b-x)]^2*MyT[1,a/(a-b),(a-x)/(a-b)]*MyS[Im[a/b]]-I*log0*Pi*MyLog[1-a/b]^2*MyT[1,1-x/b,1-a/b]*MyS[Im[a/b]]-I*Pi*MyLog[b/(b-x)]*MyLog[-(x/(b-x))]^2*MyT[1,a/(a-b),-(x/(b-x))]*MyS[Im[b/(b-x)]]-I*Pi*MyLog[(b-a)/(b-x)]^2*MyLog[(a-x)/(b-x)]*MyT[1,b/(b-x),(b-a)/(b-x)]*MyS[Im[(a-x)/(b-x)]]+I*Pi*MyLog[(b-a)/(b-x)]^2*MyLog[-(x/(b-x))]*MyT[1,b/(b-x),(b-a)/(b-x)]*MyS[Im[(a-x)/(b-x)]]+I*Pi*MyLog[(a-b)/(a-x)]^2*MyLog[1-x/b]*MyT[1,a/(a-x),(a-b)/(a-x)]*MyS[Im[(b-x)/(a-x)]]+I*Pi*MyH1[(a-x)/(b-x),1-a/x]*MyLog[b/(a-x)]^2*MyLog[1-x/b]*MyS[Im[a/x]]-I*Pi*MyH1[1-b/x,1-a/x]*MyLog[((a-b)*x)/((a-x)*(x-b))]^2*MyLog[1-x/b]*MyS[Im[a/x]]+I*Pi*MyLog[b/(b-x)]^2*MyLog[1-x/b]*MyT[1,a/(a-x),b/(b-x)]*MyS[Im[x/(b-x)]]+I*Pi*MyLog[(a-x)/(a-b)]^2*MyLog[b/(b-x)]*MyT[1,a/(a-b),(a-x)/(a-b)]*MyS[Im[(x-b)/(a-b)]],
G[x_,a_,b_,a_,x_] :> Pi^4/90-MyLi[2,a/(a-b)]*MyLi[2,a/(a-x)]+(Pi^2*MyLi[2,(a-b)/(a-x)])/2+MyLi[2,(a-b)/(a-x)]^2/2-MyLi[2,a/(a-b)]*MyLi[2,-(x/(a-x))]+MyLi[2,a/(a-x)]*MyLi[2,(x-a)/(b-a)]+MyLi[2,-(x/(a-x))]*MyLi[2,(x-a)/(b-a)]-2*log0*MyLi[3,a/(a-b)]+2*log0*MyLi[3,(x-a)/(b-a)]-3*MyLi[4,(a-b)/(a-x)]+MyLi22[a/(a-b),(a-b)/(a-x)]+MyLi[3,a/(a-b)]*MyLog[a/(a-x)]+MyLi[3,b/a]*MyLog[a/(a-x)]-MyLi[3,1-a/x]*MyLog[a/(a-x)]-MyLi[3,b/x]*MyLog[a/(a-x)]+MyLi[3,(x-a)/(b-a)]*MyLog[a/(a-x)]+MyLi[3,(b*(x-a))/((b-a)*x)]*MyLog[a/(a-x)]-MyLi[2,b/a]*MyLog[b/(b-a)]*MyLog[a/(a-x)]+MyLi[2,b/x]*MyLog[b/(b-a)]*MyLog[a/(a-x)]-MyLi[2,(b*(x-a))/((b-a)*x)]*MyLog[b/(b-a)]*MyLog[a/(a-x)]+(Pi^2*MyLog[1-b/a]*MyLog[a/(a-x)])/6-(MyLog[b/(b-a)]^2*MyLog[1-b/a]*MyLog[a/(a-x)])/2+(MyLog[1-b/a]^3*MyLog[a/(a-x)])/6+(MyLog[b/(b-a)]^2*MyLog[1-b/x]*MyLog[a/(a-x)])/2+(MyLi[2,(a-b)/(a-x)]*MyLog[(b-a)/(a-x)]^2)/2-(Pi^2*MyLog[a/(a-x)]*MyLog[(a-b)/x])/6-(MyLog[a/(a-x)]*MyLog[(a-b)/x]^3)/6-(MyLog[b/(b-a)]^2*MyLog[a/(a-x)]*MyLog[(a*(b-x))/((b-a)*x)])/2-2*MyLi[3,a/(a-b)]*MyLog[-(x/(a-x))]+2*MyLi[3,(x-a)/(b-a)]*MyLog[-(x/(a-x))]+2*MyLi[2,(x-a)/(b-a)]*MyLog[a/(a-x)]*MyLog[-(x/(a-x))]-log0*MyLi[2,a/(a-b)]*MyLog[1-x/a]-log0*MyLi[2,(x-a)/(b-a)]*MyLog[1-x/a]+MyLi[3,a/(a-b)]*MyLog[1-x/a]+MyLi[3,a/b]*MyLog[1-x/a]-MyLi[3,(b-x)/(a-x)]*MyLog[1-x/a]-MyLi[3,(a*(b-x))/(b*(a-x))]*MyLog[1-x/a]-MyLi[3,(a*(b-x))/((b-a)*x)]*MyLog[1-x/a]-MyLi[3,-(x/(a-x))]*MyLog[1-x/a]+MyLi[3,-(x/(b-x))]*MyLog[1-x/a]-MyLi[3,(x-a)/(b-a)]*MyLog[1-x/a]+MyLi[3,1-x/b]*MyLog[1-x/a]-MyLi[2,a/(a-b)]*MyLog[a/(a-x)]*MyLog[1-x/a]-MyLi[2,a/b]*MyLog[a/(a-x)]*MyLog[1-x/a]+MyLi[2,(a*(b-x))/(b*(a-x))]*MyLog[a/(a-x)]*MyLog[1-x/a]+MyLi[2,(a*(b-x))/((b-a)*x)]*MyLog[a/(a-x)]*MyLog[1-x/a]-(MyLog[1-a/b]*MyLog[a/(a-x)]^2*MyLog[1-x/a])/2-(MyLog[b/(b-a)]*MyLog[a/(a-x)]^2*MyLog[1-x/a])/2-MyLi[2,(b-x)/(a-x)]*MyLog[b/(b-x)]*MyLog[1-x/a]+MyLi[2,-(x/(a-x))]*MyLog[b/(b-x)]*MyLog[1-x/a]+MyLi[2,-(x/(a-x))]*MyLog[(b-x)/(b-a)]*MyLog[1-x/a]+(MyLog[a/(a-x)]^2*MyLog[((a-b)*x)/(b*(a-x))]*MyLog[1-x/a])/2+(Pi^2*MyLog[(x-a)/b]*MyLog[1-x/a])/6+(MyLog[(x-a)/b]^3*MyLog[1-x/a])/6+(MyLog[a/(a-x)]^2*MyLog[(b*(x-a))/((b-a)*x)]*MyLog[1-x/a])/2-(Pi^2*MyLog[((b-x)*(x-a))/((b-a)*x)]*MyLog[1-x/a])/6-(MyLog[((b-x)*(x-a))/((b-a)*x)]^3*MyLog[1-x/a])/6-I*Pi*MyH1[(a-b)/(a-x),1-b/a]*MyLog[a/(a-x)]*MyLog[x/(b-a)]^2*MyS[Im[b/a]]+(2*I)*log0*Pi*MyLog[1-b/a]^2*MyT[1,1-x/a,1-b/a]*MyS[Im[b/a]]+I*Pi*MyLog[a/(a-x)]*MyLog[-(x/(a-x))]^2*MyT[1,b/(b-a),-(x/(a-x))]*MyS[Im[a/(a-x)]]+(2*I)*Pi*MyLi[2,a/(a-x)]*MyLog[(a-b)/(a-x)]*MyT[1,a/(a-x),(a-b)/(a-x)]*MyS[Im[(b-x)/(a-x)]]-(2*I)*Pi*MyLi[2,(a-b)/(a-x)]*MyLog[(a-b)/(a-x)]*MyT[1,a/(a-x),(a-b)/(a-x)]*MyS[Im[(b-x)/(a-x)]]+(2*I)*Pi*MyLog[a/(a-x)]*MyLog[(a-b)/(a-x)]*MyLog[-(x/(a-x))]*MyT[1,a/(a-x),(a-b)/(a-x)]*MyS[Im[(b-x)/(a-x)]]-(2*I)*Pi*MyLog[(a-b)/(a-x)]^2*MyLog[-(x/(a-x))]*MyT[1,a/(a-x),(a-b)/(a-x)]*MyS[Im[(b-x)/(a-x)]]+I*Pi*MyLog[(a-b)/(a-x)]^2*MyLog[1-x/a]*MyT[1,a/(a-x),(a-b)/(a-x)]*MyS[Im[(b-x)/(a-x)]]+I*Pi*MyH1[(a-x)/(b-x),1-a/x]*MyLog[b/(a-x)]^2*MyLog[1-x/a]*MyS[Im[a/x]]-I*Pi*MyH1[1-b/x,1-a/x]*MyLog[((a-b)*x)/((b-x)*(x-a))]^2*MyLog[1-x/a]*MyS[Im[a/x]]+(2*I)*Pi*MyLi[2,-(x/(a-x))]*MyLog[1-b/a]*MyT[1,1-x/a,1-b/a]*MyS[Im[a/x]]+(2*I)*log0*Pi*MyLog[1-b/a]*MyLog[1-x/a]*MyT[1,1-x/a,1-b/a]*MyS[Im[a/x]]+I*Pi*MyLog[b/(b-x)]^2*MyLog[1-x/a]*MyT[1,a/(a-x),b/(b-x)]*MyS[Im[x/(b-x)]],
G[x_,a_,a_,b_,x_] :> Pi^4/180+(MyLi[2,a/(a-b)]*MyLi[2,a/(a-x)])/2-(Pi^2*MyLi[2,(a-b)/(a-x)])/4-MyLi[2,(a-b)/(a-x)]^2/4+MyLi[2,a/(a-b)]*MyLi[2,-(x/(a-x))]-MyLi[2,a/(a-x)]*MyLi[2,(x-a)/(b-a)]-MyLi[2,-(x/(a-x))]*MyLi[2,(x-a)/(b-a)]+MyLi[2,(x-a)/(b-a)]^2/4+log0*MyLi[3,a/(a-b)]-log0*MyLi[3,(x-a)/(b-a)]+(3*MyLi[4,(a-b)/(a-x)])/2-MyLi[4,(b-a)/(b-x)]-MyLi[4,(a-x)/(b-x)]-MyLi[4,(x-a)/(b-a)]/2-MyLi22[a/(a-b),(a-b)/(a-x)]/2+MyLi22[a/(a-x),(x-a)/(b-a)]/2-(MyLi[2,(a-b)/(a-x)]*MyLog[(b-a)/(a-x)]^2)/4-MyLi[3,a/(a-x)]*MyLog[b/(b-x)]+MyLi[2,a/(a-x)]*MyLog[a/(a-x)]*MyLog[b/(b-x)]-MyLi[3,a/(a-x)]*MyLog[(b-x)/(b-a)]+MyLi[3,(x-a)/(b-a)]*MyLog[(b-x)/(b-a)]+MyLi[2,a/(a-x)]*MyLog[a/(a-x)]*MyLog[(b-x)/(b-a)]+(Pi^2*MyLog[(b-x)/(b-a)]^2)/12+(MyLog[(a-x)/(b-a)]*MyLog[(b-x)/(b-a)]^3)/6-MyLog[(b-x)/(b-a)]^4/12+MyLi[3,a/(a-b)]*MyLog[-(x/(a-x))]-MyLi[3,(x-a)/(b-a)]*MyLog[-(x/(a-x))]-MyLi[2,(x-a)/(b-a)]*MyLog[a/(a-x)]*MyLog[-(x/(a-x))]+(MyLog[a/(a-x)]^2*MyLog[b/(b-x)]*MyLog[-(x/(a-x))])/2+(MyLog[a/(a-x)]^2*MyLog[(b-x)/(b-a)]*MyLog[-(x/(a-x))])/2+log0*MyLi[2,a/(a-b)]*MyLog[1-x/a]-MyLi[2,-(x/(a-x))]*MyLog[(b-x)/(b-a)]*MyLog[1-x/a]-(log0*MyLog[(b-x)/(b-a)]*MyLog[1-x/a]^2)/2+MyLi[2,-(x/(a-x))]*MyLog[1-x/a]*MyLog[1-x/b]+(log0*MyLog[1-x/a]^2*MyLog[1-x/b])/2-I*log0*Pi*MyLog[1-b/a]^2*MyT[1,1-x/a,1-b/a]*MyS[Im[b/a]]-(2*I)*Pi*MyLi[3,a/(a-x)]*MyT[1,a/(a-x),(a-b)/(a-x)]*MyS[Im[(b-x)/(a-x)]]+(2*I)*Pi*MyLi[3,(a-b)/(a-x)]*MyT[1,a/(a-x),(a-b)/(a-x)]*MyS[Im[(b-x)/(a-x)]]+(2*I)*Pi*MyLi[2,a/(a-x)]*MyLog[a/(a-x)]*MyT[1,a/(a-x),(a-b)/(a-x)]*MyS[Im[(b-x)/(a-x)]]-(2*I)*Pi*MyLi[2,a/(a-x)]*MyLog[(a-b)/(a-x)]*MyT[1,a/(a-x),(a-b)/(a-x)]*MyS[Im[(b-x)/(a-x)]]+I*Pi*MyLog[a/(a-x)]^2*MyLog[-(x/(a-x))]*MyT[1,a/(a-x),(a-b)/(a-x)]*MyS[Im[(b-x)/(a-x)]]-(2*I)*Pi*MyLog[a/(a-x)]*MyLog[(a-b)/(a-x)]*MyLog[-(x/(a-x))]*MyT[1,a/(a-x),(a-b)/(a-x)]*MyS[Im[(b-x)/(a-x)]]+I*Pi*MyLog[(a-b)/(a-x)]^2*MyLog[-(x/(a-x))]*MyT[1,a/(a-x),(a-b)/(a-x)]*MyS[Im[(b-x)/(a-x)]]+2*Pi^2*MyLog[(a-b)/(a-x)]^2*MyT[1,a/(a-x),(a-b)/(a-x)]*MyT[MyP[(b-x)/(a-x),a/(a-x)],a/(a-x),1]*MyS[Im[(b-x)/(a-x)]]^2-(2*I)*Pi*MyLi[2,-(x/(a-x))]*MyLog[1-b/a]*MyT[1,1-x/a,1-b/a]*MyS[Im[a/x]]-(2*I)*log0*Pi*MyLog[1-b/a]*MyLog[1-x/a]*MyT[1,1-x/a,1-b/a]*MyS[Im[a/x]]+MyLog[b/(b-x)]*Zeta[3],
G[a_,x_,b_,b_,x_] :> -Pi^4/45-(Pi^2*MyLi[2,(b-a)/(b-x)])/4-(Pi^2*MyLi[2,(x-b)/(a-b)])/4+(MyLi[2,b/(b-a)]*MyLi[2,(x-b)/(a-b)])/2-MyLi[2,(x-b)/(a-b)]^2/2-MyLi[4,b/(b-a)]+MyLi[4,(b-a)/(b-x)]+2*MyLi[4,(x-b)/(a-b)]-MyLi22[b/(b-a),1-x/b]/2+MyLi22[(x-b)/(a-b),b/(b-x)]/2+MyLi[3,b/(b-a)]*MyLog[(a-x)/(a-b)]-MyLi[3,(x-b)/(a-b)]*MyLog[(a-x)/(a-b)]-(Pi^2*MyLog[(a-x)/(a-b)]^2)/12+MyLog[(a-x)/(a-b)]^4/12-(MyLi[2,(b-a)/(b-x)]*MyLog[(a-b)/(b-x)]^2)/4-MyLi[3,a/(a-b)]*MyLog[b/(b-x)]-MyLi[3,a/b]*MyLog[b/(b-x)]-MyLi[3,b/(b-a)]*MyLog[b/(b-x)]-MyLi[3,a/(a-x)]*MyLog[b/(b-x)]+MyLi[3,(a-b)/(a-x)]*MyLog[b/(b-x)]+MyLi[3,(a-x)/(a-b)]*MyLog[b/(b-x)]-MyLi[3,b/(b-x)]*MyLog[b/(b-x)]+MyLi[3,(a*(b-x))/(b*(a-x))]*MyLog[b/(b-x)]-MyLi[3,a/x]*MyLog[b/(b-x)]-MyLi[3,b/x]*MyLog[b/(b-x)]+MyLi[3,(b*(a-x))/((a-b)*x)]*MyLog[b/(b-x)]-MyLi[3,-(x/(a-x))]*MyLog[b/(b-x)]-MyLi[3,-(x/(b-x))]*MyLog[b/(b-x)]+MyLi[3,(x-b)/(a-b)]*MyLog[b/(b-x)]+MyLi[3,(a*(x-b))/((a-b)*x)]*MyLog[b/(b-x)]-(Pi^2*MyLog[1-a/b]*MyLog[b/(b-x)])/6-(MyLog[1-a/b]^3*MyLog[b/(b-x)])/6+MyLi[2,a/b]*MyLog[a/(a-b)]*MyLog[b/(b-x)]+MyLi[2,a/(a-x)]*MyLog[a/(a-b)]*MyLog[b/(b-x)]-MyLi[2,(a*(b-x))/(b*(a-x))]*MyLog[a/(a-b)]*MyLog[b/(b-x)]+(MyLog[1-a/b]*MyLog[a/(a-b)]^2*MyLog[b/(b-x)])/2-(Pi^2*MyLog[1-a/x]*MyLog[b/(b-x)])/6-(MyLog[1-a/x]^3*MyLog[b/(b-x)])/6-(Pi^2*MyLog[1-b/x]*MyLog[b/(b-x)])/6-(MyLog[1-b/x]^3*MyLog[b/(b-x)])/6+MyLi[2,a/(a-b)]*MyLog[a/(a-x)]*MyLog[b/(b-x)]+MyLi[2,a/x]*MyLog[a/(a-x)]*MyLog[b/(b-x)]-MyLi[2,(a*(x-b))/((a-b)*x)]*MyLog[a/(a-x)]*MyLog[b/(b-x)]+(MyLog[b/(b-a)]*MyLog[a/(a-x)]^2*MyLog[b/(b-x)])/2+(MyLog[1-a/x]*MyLog[a/(a-x)]^2*MyLog[b/(b-x)])/2-MyLi[2,b/(b-x)]*MyLog[(a-x)/(a-b)]*MyLog[b/(b-x)]+MyLi[2,b/(b-a)]*MyLog[b/(b-x)]^2+(MyLi[2,a/(a-x)]*MyLog[b/(b-x)]^2)/2-(MyLi[2,(a-b)/(a-x)]*MyLog[b/(b-x)]^2)/2+MyLi[2,b/x]*MyLog[b/(b-x)]^2-MyLi[2,(b*(a-x))/((a-b)*x)]*MyLog[b/(b-x)]^2-(MyLi[2,-(x/(a-x))]*MyLog[b/(b-x)]^2)/2+(MyLog[a/(a-b)]*MyLog[b/(b-x)]^3)/2+(MyLog[1-b/x]*MyLog[b/(b-x)]^3)/2+MyLi[3,(b-a)/(b-x)]*MyLog[(a-x)/(b-x)]-MyLi[3,(x-b)/(a-b)]*MyLog[(a-x)/(b-x)]+(Pi^2*MyLog[(a-x)/(b-x)]^2)/12+(MyLog[(a-b)/(b-x)]*MyLog[(a-x)/(b-x)]^3)/6-MyLog[(a-x)/(b-x)]^4/12-(MyLog[(a-x)/(a-b)]^3*MyLog[(b-x)/(a-b)])/6-(MyLi[2,(x-b)/(a-b)]*MyLog[(b-x)/(a-b)]^2)/4+(Pi^2*MyLog[b/(b-x)]*MyLog[-(((a-b)*(b-x))/(b*(a-x)))])/6+(MyLog[b/(b-x)]*MyLog[-(((a-b)*(b-x))/(b*(a-x)))]^3)/6-(MyLog[a/(a-x)]^2*MyLog[b/(b-x)]*MyLog[(b*(a-x))/((a-b)*x)])/2+(Pi^2*MyLog[b/(b-x)]*MyLog[((a-x)*(b-x))/((a-b)*x)])/6+(MyLog[b/(b-x)]*MyLog[((a-x)*(b-x))/((a-b)*x)]^3)/6-(MyLog[a/(a-b)]^2*MyLog[b/(b-x)]*MyLog[((a-b)*x)/(b*(a-x))])/2-(MyLog[(a-x)/(a-b)]*MyLog[b/(b-x)]^2*MyLog[-(x/(b-x))])/2+(MyLog[a/(a-b)]^2*MyLog[b/(b-x)]*MyLog[x/(x-a)])/2+(MyLog[a/(a-b)]*MyLog[b/(b-x)]^2*MyLog[x/(x-a)])/2-(MyLog[b/(b-x)]^3*MyLog[(a*(x-b))/((a-b)*x)])/2+(Pi^2*MyLog[b/(b-x)]*MyLog[((a-x)*(x-b))/((a-b)*x)])/6+(MyLog[b/(b-x)]*MyLog[((a-x)*(x-b))/((a-b)*x)]^3)/6+I*Pi*MyH1[1-x/b,1-a/b]*MyLog[b/(b-x)]*MyLog[(b*(a-x))/((a-b)*(b-x))]^2*MyS[Im[a/b]]-I*Pi*MyLog[(a-x)/(a-b)]*MyLog[b/(b-x)]^2*MyT[1,a/(a-b),(a-x)/(a-b)]*MyS[Im[a/b]]+(2*I)*Pi*MyLi[3,b/(b-x)]*MyT[1,b/(b-x),(b-a)/(b-x)]*MyS[Im[(a-x)/(b-x)]]-(2*I)*Pi*MyLi[3,(b-a)/(b-x)]*MyT[1,b/(b-x),(b-a)/(b-x)]*MyS[Im[(a-x)/(b-x)]]-(2*I)*Pi*MyLi[2,b/(b-x)]*MyLog[b/(b-x)]*MyT[1,b/(b-x),(b-a)/(b-x)]*MyS[Im[(a-x)/(b-x)]]+(2*I)*Pi*MyLi[2,(b-a)/(b-x)]*MyLog[(b-a)/(b-x)]*MyT[1,b/(b-x),(b-a)/(b-x)]*MyS[Im[(a-x)/(b-x)]]-I*Pi*MyLog[b/(b-x)]*MyLog[(b-a)/(b-x)]^2*MyT[1,b/(b-x),(b-a)/(b-x)]*MyS[Im[(a-x)/(b-x)]]+I*Pi*MyLog[(b-a)/(b-x)]^2*MyLog[(a-x)/(b-x)]*MyT[1,b/(b-x),(b-a)/(b-x)]*MyS[Im[(a-x)/(b-x)]]-I*Pi*MyLog[b/(b-x)]^2*MyLog[-(x/(b-x))]*MyT[1,b/(b-x),(b-a)/(b-x)]*MyS[Im[(a-x)/(b-x)]]-2*Pi^2*MyLog[(b-a)/(b-x)]^2*MyT[1,b/(b-x),(b-a)/(b-x)]*MyT[MyP[(a-x)/(b-x),b/(b-x)],b/(b-x),1]*MyS[Im[(a-x)/(b-x)]]^2-I*Pi*MyLog[(a-b)/(a-x)]^2*MyLog[b/(b-x)]*MyT[1,a/(a-x),(a-b)/(a-x)]*MyS[Im[(b-x)/(a-x)]]+I*Pi*MyH1[1-b/x,1-a/x]*MyLog[b/(b-x)]*MyLog[((a-b)*x)/((a-x)*(x-b))]^2*MyS[Im[a/x]]+I*Pi*MyH1[1-a/x,1-b/x]*MyLog[b/(b-x)]*MyLog[((b-a)*x)/((a-x)*(x-b))]^2*MyS[Im[b/x]]-I*Pi*MyLog[(a-x)/(a-b)]^2*MyLog[b/(b-x)]*MyT[1,a/(a-b),(a-x)/(a-b)]*MyS[Im[(x-b)/(a-b)]],
G[a_,x_,b_,a_,x_] :> -Pi^4/45-(Pi^2*MyLi[2,(a-b)/(a-x)])/2-MyLi[2,b/(b-a)]*MyLi[2,-(x/(a-x))]+MyLi[2,(b-x)/(b-a)]*MyLi[2,-(x/(a-x))]-(Pi^2*MyLi[2,(x-a)/(b-a)])/2+MyLi[2,a/(a-b)]*MyLi[2,(x-a)/(b-a)]-MyLi[2,a/(a-x)]*MyLi[2,(x-a)/(b-a)]-MyLi[2,(x-a)/(b-a)]^2/2-2*MyLi[4,a/(a-b)]+2*MyLi[4,(a-b)/(a-x)]-2*MyLi[4,(b-a)/(b-x)]-2*MyLi[4,(a-x)/(b-x)]+3*MyLi[4,(x-a)/(b-a)]-MyLi22[a/(a-b),1-x/a]+MyLi22[a/(a-x),(x-a)/(b-a)]+MyLi22[(x-a)/(b-a),a/(a-x)]-MyLi[3,b/a]*MyLog[a/(a-x)]-MyLi[3,b/(b-a)]*MyLog[a/(a-x)]-MyLi[3,1-a/x]*MyLog[a/(a-x)]-2*MyLi[3,a/(a-x)]*MyLog[a/(a-x)]-2*MyLi[3,b/(b-x)]*MyLog[a/(a-x)]+2*MyLi[3,(b-a)/(b-x)]*MyLog[a/(a-x)]+2*MyLi[3,(b*(a-x))/(a*(b-x))]*MyLog[a/(a-x)]+MyLi[3,(b-x)/(b-a)]*MyLog[a/(a-x)]-MyLi[3,a/x]*MyLog[a/(a-x)]-2*MyLi[3,b/x]*MyLog[a/(a-x)]+MyLi[3,(a*(b-x))/((b-a)*x)]*MyLog[a/(a-x)]-MyLi[3,-(x/(a-x))]*MyLog[a/(a-x)]-MyLi[3,-(x/(b-x))]*MyLog[a/(a-x)]+2*MyLi[3,(x-a)/(b-a)]*MyLog[a/(a-x)]+2*MyLi[3,(b*(x-a))/((b-a)*x)]*MyLog[a/(a-x)]+MyLi[2,b/a]*MyLog[b/(b-a)]*MyLog[a/(a-x)]+2*MyLi[2,b/(b-x)]*MyLog[b/(b-a)]*MyLog[a/(a-x)]-2*MyLi[2,(b*(a-x))/(a*(b-x))]*MyLog[b/(b-a)]*MyLog[a/(a-x)]+MyLi[2,b/x]*MyLog[b/(b-a)]*MyLog[a/(a-x)]-MyLi[2,(b*(x-a))/((b-a)*x)]*MyLog[b/(b-a)]*MyLog[a/(a-x)]-(Pi^2*MyLog[1-b/a]*MyLog[a/(a-x)])/6+(MyLog[b/(b-a)]^2*MyLog[1-b/a]*MyLog[a/(a-x)])/2-(MyLog[1-b/a]^3*MyLog[a/(a-x)])/6-(Pi^2*MyLog[1-a/x]*MyLog[a/(a-x)])/6-(MyLog[1-a/x]^3*MyLog[a/(a-x)])/6-(Pi^2*MyLog[1-b/x]*MyLog[a/(a-x)])/6+(MyLog[b/(b-a)]^2*MyLog[1-b/x]*MyLog[a/(a-x)])/2-(MyLog[1-b/x]^3*MyLog[a/(a-x)])/6+MyLi[2,a/(a-b)]*MyLog[a/(a-x)]^2+MyLi[2,b/(b-x)]*MyLog[a/(a-x)]^2-MyLi[2,(b-a)/(b-x)]*MyLog[a/(a-x)]^2+MyLi[2,a/x]*MyLog[a/(a-x)]^2-MyLi[2,(a*(b-x))/((b-a)*x)]*MyLog[a/(a-x)]^2+(MyLog[b/(b-a)]*MyLog[a/(a-x)]^3)/2+(MyLog[1-a/x]*MyLog[a/(a-x)]^3)/2-(MyLi[2,(a-b)/(a-x)]*MyLog[(b-a)/(a-x)]^2)/2-(MyLi[2,(x-a)/(b-a)]*MyLog[(a-x)/(b-a)]^2)/2-MyLi[2,-(x/(a-x))]*MyLog[a/(a-b)]*MyLog[b/(b-x)]+MyLi[2,b/(b-a)]*MyLog[a/(a-x)]*MyLog[b/(b-x)]+MyLi[2,b/x]*MyLog[a/(a-x)]*MyLog[b/(b-x)]-MyLi[2,(b*(x-a))/((b-a)*x)]*MyLog[a/(a-x)]*MyLog[b/(b-x)]+(MyLog[a/(a-b)]*MyLog[a/(a-x)]*MyLog[b/(b-x)]^2)/2+(MyLog[1-b/x]*MyLog[a/(a-x)]*MyLog[b/(b-x)]^2)/2+(Pi^2*MyLog[a/(a-x)]*MyLog[-(((b-a)*(a-x))/(a*(b-x)))])/3+(MyLog[a/(a-x)]*MyLog[-(((b-a)*(a-x))/(a*(b-x)))]^3)/3+2*MyLi[3,a/(a-b)]*MyLog[(b-x)/(b-a)]-2*MyLi[3,a/(a-x)]*MyLog[(b-x)/(b-a)]+2*MyLi[3,(a-b)/(a-x)]*MyLog[(b-x)/(a-x)]-2*MyLi[3,(x-a)/(b-a)]*MyLog[(b-x)/(a-x)]+(Pi^2*MyLog[(b-x)/(a-x)]^2)/6+(MyLog[(b-a)/(a-x)]*MyLog[(b-x)/(a-x)]^3)/3-MyLog[(b-x)/(a-x)]^4/6-(Pi^2*MyLog[a/(a-x)]*MyLog[(a-b)/x])/6-(MyLog[a/(a-x)]*MyLog[(a-b)/x]^3)/6-(MyLog[b/(b-a)]^2*MyLog[a/(a-x)]*MyLog[(a*(b-x))/((b-a)*x)])/2-(MyLog[a/(a-x)]*MyLog[b/(b-x)]^2*MyLog[(a*(b-x))/((b-a)*x)])/2+(Pi^2*MyLog[a/(a-x)]*MyLog[((a-x)*(b-x))/((b-a)*x)])/6+(MyLog[a/(a-x)]*MyLog[((a-x)*(b-x))/((b-a)*x)]^3)/6-MyLog[b/(b-a)]^2*MyLog[a/(a-x)]*MyLog[((b-a)*x)/(a*(b-x))]-(MyLog[a/(a-x)]^3*MyLog[(b*(x-a))/((b-a)*x)])/2+(Pi^2*MyLog[a/(a-x)]*MyLog[((b-x)*(x-a))/((b-a)*x)])/6+(MyLog[a/(a-x)]*MyLog[((b-x)*(x-a))/((b-a)*x)]^3)/6+MyLog[b/(b-a)]^2*MyLog[a/(a-x)]*MyLog[x/(x-b)]+MyLog[b/(b-a)]*MyLog[a/(a-x)]^2*MyLog[x/(x-b)]+(2*I)*Pi*MyH1[1-x/a,1-b/a]*MyLog[a/(a-x)]*MyLog[(a*(b-x))/((b-a)*(a-x))]^2*MyS[Im[b/a]]-I*Pi*MyH1[(a-b)/(a-x),1-b/a]*MyLog[a/(a-x)]*MyLog[x/(b-a)]^2*MyS[Im[b/a]]-(2*I)*Pi*MyLog[a/(a-x)]^2*MyLog[(b-x)/(b-a)]*MyT[1,b/(b-a),(b-x)/(b-a)]*MyS[Im[b/a]]+I*Pi*MyLog[a/(a-x)]*MyLog[-(x/(a-x))]^2*MyT[1,b/(b-a),-(x/(a-x))]*MyS[Im[a/(a-x)]]-I*Pi*MyLog[a/(a-x)]*MyLog[(b-a)/(b-x)]^2*MyT[1,b/(b-x),(b-a)/(b-x)]*MyS[Im[(a-x)/(b-x)]]-(2*I)*Pi*MyLi[2,a/(a-x)]*MyLog[(a-b)/(a-x)]*MyT[1,a/(a-x),(a-b)/(a-x)]*MyS[Im[(b-x)/(a-x)]]+(2*I)*Pi*MyLi[2,(a-b)/(a-x)]*MyLog[(a-b)/(a-x)]*MyT[1,a/(a-x),(a-b)/(a-x)]*MyS[Im[(b-x)/(a-x)]]-I*Pi*MyLog[a/(a-x)]*MyLog[(a-b)/(a-x)]^2*MyT[1,a/(a-x),(a-b)/(a-x)]*MyS[Im[(b-x)/(a-x)]]+(2*I)*Pi*MyLog[(a-b)/(a-x)]^2*MyLog[(b-x)/(a-x)]*MyT[1,a/(a-x),(a-b)/(a-x)]*MyS[Im[(b-x)/(a-x)]]-(2*I)*Pi*MyLog[a/(a-x)]*MyLog[(a-b)/(a-x)]*MyLog[-(x/(a-x))]*MyT[1,a/(a-x),(a-b)/(a-x)]*MyS[Im[(b-x)/(a-x)]]+I*Pi*MyH1[1-b/x,1-a/x]*MyLog[a/(a-x)]*MyLog[((a-b)*x)/((b-x)*(x-a))]^2*MyS[Im[a/x]]+I*Pi*MyH1[1-a/x,1-b/x]*MyLog[a/(a-x)]*MyLog[((b-a)*x)/((b-x)*(x-a))]^2*MyS[Im[b/x]]+(2*I)*Pi*MyLi[2,-(x/(a-x))]*MyLog[(b-a)/(b-x)]*MyT[1,b/(b-x),(b-a)/(b-x)]*MyS[Im[b/x]]-(2*I)*Pi*MyLog[a/(a-x)]*MyLog[(b-x)/(b-a)]^2*MyT[1,b/(b-a),(b-x)/(b-a)]*MyS[Im[(x-a)/(b-a)]],
G[a_,x_,a_,b_,x_] :> -Pi^4/45-MyLi[2,a/(a-b)]*MyLi[2,-(x/(a-x))]+MyLi[2,a/(a-x)]*MyLi[2,(x-a)/(b-a)]+MyLi[2,-(x/(a-x))]*MyLi[2,(x-a)/(b-a)]-MyLi[2,(x-a)/(b-a)]^2/2+2*MyLi[4,(b-a)/(b-x)]+2*MyLi[4,(a-x)/(b-x)]+MyLi[4,(x-a)/(b-a)]-MyLi22[a/(a-x),(x-a)/(b-a)]-MyLi[3,a/(a-b)]*MyLog[a/(a-x)]-MyLi[3,b/a]*MyLog[a/(a-x)]+MyLi[3,1-a/x]*MyLog[a/(a-x)]+MyLi[3,b/x]*MyLog[a/(a-x)]-MyLi[3,(x-a)/(b-a)]*MyLog[a/(a-x)]-MyLi[3,(b*(x-a))/((b-a)*x)]*MyLog[a/(a-x)]+MyLi[2,b/a]*MyLog[b/(b-a)]*MyLog[a/(a-x)]-MyLi[2,b/x]*MyLog[b/(b-a)]*MyLog[a/(a-x)]-MyLi[2,-(x/(a-x))]*MyLog[b/(b-a)]*MyLog[a/(a-x)]+MyLi[2,(b*(x-a))/((b-a)*x)]*MyLog[b/(b-a)]*MyLog[a/(a-x)]-(Pi^2*MyLog[1-b/a]*MyLog[a/(a-x)])/6+(MyLog[b/(b-a)]^2*MyLog[1-b/a]*MyLog[a/(a-x)])/2-(MyLog[1-b/a]^3*MyLog[a/(a-x)])/6-(MyLog[b/(b-a)]^2*MyLog[1-b/x]*MyLog[a/(a-x)])/2+2*MyLi[3,a/(a-x)]*MyLog[b/(b-x)]-2*MyLi[2,a/(a-x)]*MyLog[a/(a-x)]*MyLog[b/(b-x)]+2*MyLi[3,a/(a-x)]*MyLog[(b-x)/(b-a)]-2*MyLi[3,(x-a)/(b-a)]*MyLog[(b-x)/(b-a)]-2*MyLi[2,a/(a-x)]*MyLog[a/(a-x)]*MyLog[(b-x)/(b-a)]-(Pi^2*MyLog[(b-x)/(b-a)]^2)/6-(MyLog[(a-x)/(b-a)]*MyLog[(b-x)/(b-a)]^3)/3+MyLog[(b-x)/(b-a)]^4/6+(Pi^2*MyLog[a/(a-x)]*MyLog[(a-b)/x])/6+(MyLog[a/(a-x)]*MyLog[(a-b)/x]^3)/6+(MyLog[b/(b-a)]^2*MyLog[a/(a-x)]*MyLog[(a*(b-x))/((b-a)*x)])/2-MyLog[a/(a-x)]^2*MyLog[b/(b-x)]*MyLog[-(x/(a-x))]-MyLog[a/(a-x)]^2*MyLog[(b-x)/(b-a)]*MyLog[-(x/(a-x))]+I*Pi*MyH1[(a-b)/(a-x),1-b/a]*MyLog[a/(a-x)]*MyLog[x/(b-a)]^2*MyS[Im[b/a]]-I*Pi*MyLog[a/(a-x)]*MyLog[-(x/(a-x))]^2*MyT[1,b/(b-a),-(x/(a-x))]*MyS[Im[a/(a-x)]]+(4*I)*Pi*MyLi[3,a/(a-x)]*MyT[1,a/(a-x),(a-b)/(a-x)]*MyS[Im[(b-x)/(a-x)]]-(4*I)*Pi*MyLi[3,(a-b)/(a-x)]*MyT[1,a/(a-x),(a-b)/(a-x)]*MyS[Im[(b-x)/(a-x)]]-(4*I)*Pi*MyLi[2,a/(a-x)]*MyLog[a/(a-x)]*MyT[1,a/(a-x),(a-b)/(a-x)]*MyS[Im[(b-x)/(a-x)]]+(2*I)*Pi*MyLi[2,a/(a-x)]*MyLog[(a-b)/(a-x)]*MyT[1,a/(a-x),(a-b)/(a-x)]*MyS[Im[(b-x)/(a-x)]]+(2*I)*Pi*MyLi[2,(a-b)/(a-x)]*MyLog[(a-b)/(a-x)]*MyT[1,a/(a-x),(a-b)/(a-x)]*MyS[Im[(b-x)/(a-x)]]-(2*I)*Pi*MyLog[a/(a-x)]^2*MyLog[-(x/(a-x))]*MyT[1,a/(a-x),(a-b)/(a-x)]*MyS[Im[(b-x)/(a-x)]]+(2*I)*Pi*MyLog[a/(a-x)]*MyLog[(a-b)/(a-x)]*MyLog[-(x/(a-x))]*MyT[1,a/(a-x),(a-b)/(a-x)]*MyS[Im[(b-x)/(a-x)]]-4*Pi^2*MyLog[(a-b)/(a-x)]^2*MyT[1,a/(a-x),(a-b)/(a-x)]*MyT[MyP[(b-x)/(a-x),a/(a-x)],a/(a-x),1]*MyS[Im[(b-x)/(a-x)]]^2+(2*I)*Pi*MyLi[2,-(x/(a-x))]*MyLog[(a-b)/(a-x)]*MyT[1,a/(a-x),(a-b)/(a-x)]*MyS[Im[a/x]]-2*MyLog[b/(b-x)]*Zeta[3],
G[a_,b_,x_,b_,x_] :> Pi^4/45-MyLi[2,b/(b-x)]*MyLi[2,(x-b)/(a-b)]+MyLi[2,(x-b)/(a-b)]^2/2-2*MyLi[4,(a-b)/(a-x)]-2*MyLi[4,(b-x)/(a-x)]-MyLi[4,(x-b)/(a-b)]+MyLi22[b/(b-x),(x-b)/(a-b)]-2*MyLi[3,b/(b-x)]*MyLog[(a-x)/(a-b)]+2*MyLi[3,(x-b)/(a-b)]*MyLog[(a-x)/(a-b)]+(Pi^2*MyLog[(a-x)/(a-b)]^2)/6-MyLog[(a-x)/(a-b)]^4/6+MyLi[3,a/(a-b)]*MyLog[b/(b-x)]+MyLi[3,a/b]*MyLog[b/(b-x)]+MyLi[3,b/(b-a)]*MyLog[b/(b-x)]-MyLi[3,1-b/x]*MyLog[b/(b-x)]-MyLi[3,(a-x)/(a-b)]*MyLog[b/(b-x)]+MyLi[3,-(x/(b-x))]*MyLog[b/(b-x)]+MyLi[3,(x-b)/(a-b)]*MyLog[b/(b-x)]+(Pi^2*MyLog[1-a/b]*MyLog[b/(b-x)])/6+(MyLog[1-a/b]^3*MyLog[b/(b-x)])/6-MyLi[2,a/b]*MyLog[a/(a-b)]*MyLog[b/(b-x)]+MyLi[2,a/x]*MyLog[a/(a-b)]*MyLog[b/(b-x)]-MyLi[2,(a*(x-b))/((a-b)*x)]*MyLog[a/(a-b)]*MyLog[b/(b-x)]-(MyLog[1-a/b]*MyLog[a/(a-b)]^2*MyLog[b/(b-x)])/2+(Pi^2*MyLog[1-a/x]*MyLog[b/(b-x)])/6+(MyLog[a/(a-b)]^2*MyLog[1-a/x]*MyLog[b/(b-x)])/2+(MyLog[1-a/x]^3*MyLog[b/(b-x)])/6-MyLi[2,a/(a-b)]*MyLog[a/(a-x)]*MyLog[b/(b-x)]-MyLi[2,a/x]*MyLog[a/(a-x)]*MyLog[b/(b-x)]+MyLi[2,(a*(x-b))/((a-b)*x)]*MyLog[a/(a-x)]*MyLog[b/(b-x)]-(MyLog[b/(b-a)]*MyLog[a/(a-x)]^2*MyLog[b/(b-x)])/2-(MyLog[1-a/x]*MyLog[a/(a-x)]^2*MyLog[b/(b-x)])/2+2*MyLi[2,b/(b-x)]*MyLog[(a-x)/(a-b)]*MyLog[b/(b-x)]+(MyLog[(a-x)/(a-b)]^3*MyLog[(b-x)/(a-b)])/3-(Pi^2*MyLog[b/(b-x)]*MyLog[(b-a)/x])/6-(MyLog[b/(b-x)]*MyLog[(b-a)/x]^3)/6-(MyLog[a/(a-b)]^2*MyLog[b/(b-x)]*MyLog[(b*(a-x))/((a-b)*x)])/2+(MyLog[a/(a-x)]^2*MyLog[b/(b-x)]*MyLog[(b*(a-x))/((a-b)*x)])/2-(Pi^2*MyLog[b/(b-x)]*MyLog[((a-x)*(b-x))/((a-b)*x)])/6-(MyLog[b/(b-x)]*MyLog[((a-x)*(b-x))/((a-b)*x)]^3)/6+MyLog[(a-x)/(a-b)]*MyLog[b/(b-x)]^2*MyLog[-(x/(b-x))]-I*Pi*MyH1[(b-a)/(b-x),1-a/b]*MyLog[b/(b-x)]*MyLog[x/(a-b)]^2*MyS[Im[a/b]]+I*Pi*MyLog[b/(b-x)]*MyLog[-(x/(b-x))]^2*MyT[1,a/(a-b),-(x/(b-x))]*MyS[Im[b/(b-x)]]-(4*I)*Pi*MyLi[3,b/(b-x)]*MyT[1,b/(b-x),(b-a)/(b-x)]*MyS[Im[(a-x)/(b-x)]]+(4*I)*Pi*MyLi[3,(b-a)/(b-x)]*MyT[1,b/(b-x),(b-a)/(b-x)]*MyS[Im[(a-x)/(b-x)]]+(4*I)*Pi*MyLi[2,b/(b-x)]*MyLog[b/(b-x)]*MyT[1,b/(b-x),(b-a)/(b-x)]*MyS[Im[(a-x)/(b-x)]]-(2*I)*Pi*MyLi[2,b/(b-x)]*MyLog[(b-a)/(b-x)]*MyT[1,b/(b-x),(b-a)/(b-x)]*MyS[Im[(a-x)/(b-x)]]-(2*I)*Pi*MyLi[2,(b-a)/(b-x)]*MyLog[(b-a)/(b-x)]*MyT[1,b/(b-x),(b-a)/(b-x)]*MyS[Im[(a-x)/(b-x)]]+(2*I)*Pi*MyLog[b/(b-x)]^2*MyLog[-(x/(b-x))]*MyT[1,b/(b-x),(b-a)/(b-x)]*MyS[Im[(a-x)/(b-x)]]-(2*I)*Pi*MyLog[b/(b-x)]*MyLog[(b-a)/(b-x)]*MyLog[-(x/(b-x))]*MyT[1,b/(b-x),(b-a)/(b-x)]*MyS[Im[(a-x)/(b-x)]]+4*Pi^2*MyLog[(b-a)/(b-x)]^2*MyT[1,b/(b-x),(b-a)/(b-x)]*MyT[MyP[(a-x)/(b-x),b/(b-x)],b/(b-x),1]*MyS[Im[(a-x)/(b-x)]]^2+I*Pi*MyLog[(a-b)/(a-x)]^2*MyLog[b/(b-x)]*MyT[1,a/(a-x),(a-b)/(a-x)]*MyS[Im[(b-x)/(a-x)]]-I*Pi*MyH1[1-b/x,1-a/x]*MyLog[b/(b-x)]*MyLog[((a-b)*x)/((a-x)*(x-b))]^2*MyS[Im[a/x]],
G[a_,b_,x_,a_,x_] :> Pi^4/45+(Pi^2*MyLi[2,(a-b)/(a-x)])/2+(Pi^2*MyLi[2,(x-a)/(b-a)])/2-MyLi[2,a/(a-b)]*MyLi[2,(x-a)/(b-a)]+MyLi[2,a/(a-x)]*MyLi[2,(x-a)/(b-a)]+MyLi[2,(x-a)/(b-a)]^2/2+2*MyLi[4,a/(a-b)]-2*MyLi[4,(a-b)/(a-x)]+2*MyLi[4,(b-a)/(b-x)]+2*MyLi[4,(a-x)/(b-x)]-3*MyLi[4,(x-a)/(b-a)]+MyLi22[a/(a-b),1-x/a]-MyLi22[a/(a-x),(x-a)/(b-a)]-MyLi22[(x-a)/(b-a),a/(a-x)]+MyLi[3,b/a]*MyLog[a/(a-x)]+MyLi[3,1-a/x]*MyLog[a/(a-x)]+2*MyLi[3,a/(a-x)]*MyLog[a/(a-x)]+2*MyLi[3,b/(b-x)]*MyLog[a/(a-x)]-2*MyLi[3,(b-a)/(b-x)]*MyLog[a/(a-x)]-2*MyLi[3,(b*(a-x))/(a*(b-x))]*MyLog[a/(a-x)]+MyLi[3,a/x]*MyLog[a/(a-x)]+MyLi[3,b/x]*MyLog[a/(a-x)]-MyLi[3,(a*(b-x))/((b-a)*x)]*MyLog[a/(a-x)]+MyLi[3,-(x/(b-x))]*MyLog[a/(a-x)]-2*MyLi[3,(x-a)/(b-a)]*MyLog[a/(a-x)]-MyLi[3,(b*(x-a))/((b-a)*x)]*MyLog[a/(a-x)]-MyLi[2,b/a]*MyLog[b/(b-a)]*MyLog[a/(a-x)]-2*MyLi[2,b/(b-x)]*MyLog[b/(b-a)]*MyLog[a/(a-x)]+2*MyLi[2,(b*(a-x))/(a*(b-x))]*MyLog[b/(b-a)]*MyLog[a/(a-x)]-MyLi[2,b/x]*MyLog[b/(b-a)]*MyLog[a/(a-x)]+MyLi[2,(b*(x-a))/((b-a)*x)]*MyLog[b/(b-a)]*MyLog[a/(a-x)]+(Pi^2*MyLog[1-b/a]*MyLog[a/(a-x)])/6-(MyLog[b/(b-a)]^2*MyLog[1-b/a]*MyLog[a/(a-x)])/2+(MyLog[1-b/a]^3*MyLog[a/(a-x)])/6+(Pi^2*MyLog[1-a/x]*MyLog[a/(a-x)])/6+(MyLog[1-a/x]^3*MyLog[a/(a-x)])/6-(MyLog[b/(b-a)]^2*MyLog[1-b/x]*MyLog[a/(a-x)])/2-MyLi[2,a/(a-b)]*MyLog[a/(a-x)]^2-MyLi[2,b/(b-x)]*MyLog[a/(a-x)]^2+MyLi[2,(b-a)/(b-x)]*MyLog[a/(a-x)]^2-MyLi[2,a/x]*MyLog[a/(a-x)]^2+MyLi[2,(a*(b-x))/((b-a)*x)]*MyLog[a/(a-x)]^2-(MyLog[b/(b-a)]*MyLog[a/(a-x)]^3)/2-(MyLog[1-a/x]*MyLog[a/(a-x)]^3)/2+(MyLi[2,(a-b)/(a-x)]*MyLog[(b-a)/(a-x)]^2)/2+(MyLi[2,(x-a)/(b-a)]*MyLog[(a-x)/(b-a)]^2)/2-(Pi^2*MyLog[a/(a-x)]*MyLog[-(((b-a)*(a-x))/(a*(b-x)))])/3-(MyLog[a/(a-x)]*MyLog[-(((b-a)*(a-x))/(a*(b-x)))]^3)/3-2*MyLi[3,a/(a-b)]*MyLog[(b-x)/(b-a)]+2*MyLi[3,a/(a-x)]*MyLog[(b-x)/(b-a)]-2*MyLi[3,(a-b)/(a-x)]*MyLog[(b-x)/(a-x)]+2*MyLi[3,(x-a)/(b-a)]*MyLog[(b-x)/(a-x)]-(Pi^2*MyLog[(b-x)/(a-x)]^2)/6-(MyLog[(b-a)/(a-x)]*MyLog[(b-x)/(a-x)]^3)/3+MyLog[(b-x)/(a-x)]^4/6+(Pi^2*MyLog[a/(a-x)]*MyLog[(a-b)/x])/6+(MyLog[a/(a-x)]*MyLog[(a-b)/x]^3)/6+(MyLog[b/(b-a)]^2*MyLog[a/(a-x)]*MyLog[(a*(b-x))/((b-a)*x)])/2+MyLog[b/(b-a)]^2*MyLog[a/(a-x)]*MyLog[((b-a)*x)/(a*(b-x))]+(MyLog[a/(a-x)]^3*MyLog[(b*(x-a))/((b-a)*x)])/2-(Pi^2*MyLog[a/(a-x)]*MyLog[((b-x)*(x-a))/((b-a)*x)])/6-(MyLog[a/(a-x)]*MyLog[((b-x)*(x-a))/((b-a)*x)]^3)/6-MyLog[b/(b-a)]^2*MyLog[a/(a-x)]*MyLog[x/(x-b)]-MyLog[b/(b-a)]*MyLog[a/(a-x)]^2*MyLog[x/(x-b)]-(2*I)*Pi*MyH1[1-x/a,1-b/a]*MyLog[a/(a-x)]*MyLog[(a*(b-x))/((b-a)*(a-x))]^2*MyS[Im[b/a]]+I*Pi*MyH1[(a-b)/(a-x),1-b/a]*MyLog[a/(a-x)]*MyLog[x/(b-a)]^2*MyS[Im[b/a]]+(2*I)*Pi*MyLog[a/(a-x)]^2*MyLog[(b-x)/(b-a)]*MyT[1,b/(b-a),(b-x)/(b-a)]*MyS[Im[b/a]]-I*Pi*MyLog[a/(a-x)]*MyLog[-(x/(a-x))]^2*MyT[1,b/(b-a),-(x/(a-x))]*MyS[Im[a/(a-x)]]+(2*I)*Pi*MyLi[2,a/(a-x)]*MyLog[(a-b)/(a-x)]*MyT[1,a/(a-x),(a-b)/(a-x)]*MyS[Im[(b-x)/(a-x)]]-(2*I)*Pi*MyLi[2,(a-b)/(a-x)]*MyLog[(a-b)/(a-x)]*MyT[1,a/(a-x),(a-b)/(a-x)]*MyS[Im[(b-x)/(a-x)]]+I*Pi*MyLog[a/(a-x)]*MyLog[(a-b)/(a-x)]^2*MyT[1,a/(a-x),(a-b)/(a-x)]*MyS[Im[(b-x)/(a-x)]]-(2*I)*Pi*MyLog[(a-b)/(a-x)]^2*MyLog[(b-x)/(a-x)]*MyT[1,a/(a-x),(a-b)/(a-x)]*MyS[Im[(b-x)/(a-x)]]+(2*I)*Pi*MyLog[a/(a-x)]*MyLog[(a-b)/(a-x)]*MyLog[-(x/(a-x))]*MyT[1,a/(a-x),(a-b)/(a-x)]*MyS[Im[(b-x)/(a-x)]]-I*Pi*MyH1[1-b/x,1-a/x]*MyLog[a/(a-x)]*MyLog[((a-b)*x)/((b-x)*(x-a))]^2*MyS[Im[a/x]]+(2*I)*Pi*MyLog[a/(a-x)]*MyLog[(b-x)/(b-a)]^2*MyT[1,b/(b-a),(b-x)/(b-a)]*MyS[Im[(x-a)/(b-a)]],
G[a_,a_,x_,b_,x_] :> Pi^4/45+(Pi^2*MyLi[2,(a-b)/(a-x)])/4+(Pi^2*MyLi[2,(x-a)/(b-a)])/4-(MyLi[2,a/(a-b)]*MyLi[2,(x-a)/(b-a)])/2+MyLi[2,(x-a)/(b-a)]^2/2+MyLi[4,a/(a-b)]-MyLi[4,(a-b)/(a-x)]-2*MyLi[4,(x-a)/(b-a)]+MyLi22[a/(a-b),1-x/a]/2-MyLi22[(x-a)/(b-a),a/(a-x)]/2+MyLi[3,b/a]*MyLog[a/(a-x)]+MyLi[3,a/(a-x)]*MyLog[a/(a-x)]+MyLi[3,b/(b-x)]*MyLog[a/(a-x)]-MyLi[3,(b-a)/(b-x)]*MyLog[a/(a-x)]-MyLi[3,(b*(a-x))/(a*(b-x))]*MyLog[a/(a-x)]-MyLi[2,b/a]*MyLog[b/(b-a)]*MyLog[a/(a-x)]-MyLi[2,b/(b-x)]*MyLog[b/(b-a)]*MyLog[a/(a-x)]+MyLi[2,(b*(a-x))/(a*(b-x))]*MyLog[b/(b-a)]*MyLog[a/(a-x)]+(Pi^2*MyLog[1-b/a]*MyLog[a/(a-x)])/6-(MyLog[b/(b-a)]^2*MyLog[1-b/a]*MyLog[a/(a-x)])/2+(MyLog[1-b/a]^3*MyLog[a/(a-x)])/6-(MyLi[2,b/(b-x)]*MyLog[a/(a-x)]^2)/2+(MyLi[2,(b-a)/(b-x)]*MyLog[a/(a-x)]^2)/2+(MyLi[2,(a-b)/(a-x)]*MyLog[(b-a)/(a-x)]^2)/4+(MyLi[2,(x-a)/(b-a)]*MyLog[(a-x)/(b-a)]^2)/4-MyLi[3,a/(a-x)]*MyLog[b/(b-x)]+MyLi[2,a/(a-x)]*MyLog[a/(a-x)]*MyLog[b/(b-x)]-(Pi^2*MyLog[a/(a-x)]*MyLog[-(((b-a)*(a-x))/(a*(b-x)))])/6-(MyLog[a/(a-x)]*MyLog[-(((b-a)*(a-x))/(a*(b-x)))]^3)/6-MyLi[3,a/(a-b)]*MyLog[(b-x)/(b-a)]+MyLi[3,(x-a)/(b-a)]*MyLog[(b-x)/(b-a)]+MyLi[2,a/(a-x)]*MyLog[a/(a-x)]*MyLog[(b-x)/(b-a)]+(Pi^2*MyLog[(b-x)/(b-a)]^2)/12+(MyLog[(a-x)/(b-a)]*MyLog[(b-x)/(b-a)]^3)/6-MyLog[(b-x)/(b-a)]^4/12-MyLi[3,(a-b)/(a-x)]*MyLog[(b-x)/(a-x)]+MyLi[3,(x-a)/(b-a)]*MyLog[(b-x)/(a-x)]-(Pi^2*MyLog[(b-x)/(a-x)]^2)/12-(MyLog[(b-a)/(a-x)]*MyLog[(b-x)/(a-x)]^3)/6+MyLog[(b-x)/(a-x)]^4/12+(MyLog[a/(a-x)]^2*MyLog[b/(b-x)]*MyLog[-(x/(a-x))])/2+(MyLog[a/(a-x)]^2*MyLog[(b-x)/(b-a)]*MyLog[-(x/(a-x))])/2+(MyLog[b/(b-a)]^2*MyLog[a/(a-x)]*MyLog[((b-a)*x)/(a*(b-x))])/2-(MyLog[b/(b-a)]^2*MyLog[a/(a-x)]*MyLog[x/(x-b)])/2-(MyLog[b/(b-a)]*MyLog[a/(a-x)]^2*MyLog[x/(x-b)])/2-I*Pi*MyH1[1-x/a,1-b/a]*MyLog[a/(a-x)]*MyLog[(a*(b-x))/((b-a)*(a-x))]^2*MyS[Im[b/a]]+I*Pi*MyLog[a/(a-x)]^2*MyLog[(b-x)/(b-a)]*MyT[1,b/(b-a),(b-x)/(b-a)]*MyS[Im[b/a]]-(2*I)*Pi*MyLi[3,a/(a-x)]*MyT[1,a/(a-x),(a-b)/(a-x)]*MyS[Im[(b-x)/(a-x)]]+(2*I)*Pi*MyLi[3,(a-b)/(a-x)]*MyT[1,a/(a-x),(a-b)/(a-x)]*MyS[Im[(b-x)/(a-x)]]+(2*I)*Pi*MyLi[2,a/(a-x)]*MyLog[a/(a-x)]*MyT[1,a/(a-x),(a-b)/(a-x)]*MyS[Im[(b-x)/(a-x)]]-(2*I)*Pi*MyLi[2,(a-b)/(a-x)]*MyLog[(a-b)/(a-x)]*MyT[1,a/(a-x),(a-b)/(a-x)]*MyS[Im[(b-x)/(a-x)]]-I*Pi*MyLog[(a-b)/(a-x)]^2*MyLog[(b-x)/(a-x)]*MyT[1,a/(a-x),(a-b)/(a-x)]*MyS[Im[(b-x)/(a-x)]]+I*Pi*MyLog[a/(a-x)]^2*MyLog[-(x/(a-x))]*MyT[1,a/(a-x),(a-b)/(a-x)]*MyS[Im[(b-x)/(a-x)]]+2*Pi^2*MyLog[(a-b)/(a-x)]^2*MyT[1,a/(a-x),(a-b)/(a-x)]*MyT[MyP[(b-x)/(a-x),a/(a-x)],a/(a-x),1]*MyS[Im[(b-x)/(a-x)]]^2+I*Pi*MyLog[a/(a-x)]*MyLog[(b-x)/(b-a)]^2*MyT[1,b/(b-a),(b-x)/(b-a)]*MyS[Im[(x-a)/(b-a)]]+MyLog[b/(b-x)]*Zeta[3],
G[a_,b_,b_,x_,x_] :> -Pi^4/180-(MyLi[2,b/(b-a)]*MyLi[2,b/(b-x)])/2+(Pi^2*MyLi[2,(b-a)/(b-x)])/4+MyLi[2,(b-a)/(b-x)]^2/4+MyLi[2,b/(b-x)]*MyLi[2,(x-b)/(a-b)]-MyLi[2,(x-b)/(a-b)]^2/4+MyLi[4,(a-b)/(a-x)]-(3*MyLi[4,(b-a)/(b-x)])/2+MyLi[4,(b-x)/(a-x)]+MyLi[4,(x-b)/(a-b)]/2+MyLi22[b/(b-a),(b-a)/(b-x)]/2-MyLi22[b/(b-x),(x-b)/(a-b)]/2+MyLi[3,b/(b-x)]*MyLog[(a-x)/(a-b)]-MyLi[3,(x-b)/(a-b)]*MyLog[(a-x)/(a-b)]-(Pi^2*MyLog[(a-x)/(a-b)]^2)/12+MyLog[(a-x)/(a-b)]^4/12+(MyLi[2,(b-a)/(b-x)]*MyLog[(a-b)/(b-x)]^2)/4-MyLi[2,b/(b-x)]*MyLog[(a-x)/(a-b)]*MyLog[b/(b-x)]-(MyLog[(a-x)/(a-b)]^3*MyLog[(b-x)/(a-b)])/6-MyLi[3,b/(b-a)]*MyLog[-(x/(b-x))]+MyLi[3,(x-b)/(a-b)]*MyLog[-(x/(b-x))]+MyLi[2,(x-b)/(a-b)]*MyLog[b/(b-x)]*MyLog[-(x/(b-x))]-(MyLog[(a-x)/(a-b)]*MyLog[b/(b-x)]^2*MyLog[-(x/(b-x))])/2+(2*I)*Pi*MyLi[3,b/(b-x)]*MyT[1,b/(b-x),(b-a)/(b-x)]*MyS[Im[(a-x)/(b-x)]]-(2*I)*Pi*MyLi[3,(b-a)/(b-x)]*MyT[1,b/(b-x),(b-a)/(b-x)]*MyS[Im[(a-x)/(b-x)]]-(2*I)*Pi*MyLi[2,b/(b-x)]*MyLog[b/(b-x)]*MyT[1,b/(b-x),(b-a)/(b-x)]*MyS[Im[(a-x)/(b-x)]]+(2*I)*Pi*MyLi[2,b/(b-x)]*MyLog[(b-a)/(b-x)]*MyT[1,b/(b-x),(b-a)/(b-x)]*MyS[Im[(a-x)/(b-x)]]-I*Pi*MyLog[b/(b-x)]^2*MyLog[-(x/(b-x))]*MyT[1,b/(b-x),(b-a)/(b-x)]*MyS[Im[(a-x)/(b-x)]]+(2*I)*Pi*MyLog[b/(b-x)]*MyLog[(b-a)/(b-x)]*MyLog[-(x/(b-x))]*MyT[1,b/(b-x),(b-a)/(b-x)]*MyS[Im[(a-x)/(b-x)]]-I*Pi*MyLog[(b-a)/(b-x)]^2*MyLog[-(x/(b-x))]*MyT[1,b/(b-x),(b-a)/(b-x)]*MyS[Im[(a-x)/(b-x)]]-2*Pi^2*MyLog[(b-a)/(b-x)]^2*MyT[1,b/(b-x),(b-a)/(b-x)]*MyT[MyP[(a-x)/(b-x),b/(b-x)],b/(b-x),1]*MyS[Im[(a-x)/(b-x)]]^2,
G[a_,b_,a_,x_,x_] :> -Pi^4/90+MyLi[2,a/(a-b)]*MyLi[2,a/(a-x)]-(Pi^2*MyLi[2,(a-b)/(a-x)])/2-MyLi[2,(a-b)/(a-x)]^2/2-MyLi[2,a/(a-x)]*MyLi[2,(x-a)/(b-a)]+3*MyLi[4,(a-b)/(a-x)]-MyLi22[a/(a-b),(a-b)/(a-x)]-MyLi[3,a/(a-b)]*MyLog[a/(a-x)]-MyLi[3,b/a]*MyLog[a/(a-x)]+MyLi[3,1-a/x]*MyLog[a/(a-x)]+MyLi[3,b/x]*MyLog[a/(a-x)]-MyLi[3,(x-a)/(b-a)]*MyLog[a/(a-x)]-MyLi[3,(b*(x-a))/((b-a)*x)]*MyLog[a/(a-x)]+MyLi[2,b/a]*MyLog[b/(b-a)]*MyLog[a/(a-x)]-MyLi[2,b/x]*MyLog[b/(b-a)]*MyLog[a/(a-x)]+MyLi[2,(b*(x-a))/((b-a)*x)]*MyLog[b/(b-a)]*MyLog[a/(a-x)]-(Pi^2*MyLog[1-b/a]*MyLog[a/(a-x)])/6+(MyLog[b/(b-a)]^2*MyLog[1-b/a]*MyLog[a/(a-x)])/2-(MyLog[1-b/a]^3*MyLog[a/(a-x)])/6-(MyLog[b/(b-a)]^2*MyLog[1-b/x]*MyLog[a/(a-x)])/2-(MyLi[2,(a-b)/(a-x)]*MyLog[(b-a)/(a-x)]^2)/2+(Pi^2*MyLog[a/(a-x)]*MyLog[(a-b)/x])/6+(MyLog[a/(a-x)]*MyLog[(a-b)/x]^3)/6+(MyLog[b/(b-a)]^2*MyLog[a/(a-x)]*MyLog[(a*(b-x))/((b-a)*x)])/2+2*MyLi[3,a/(a-b)]*MyLog[-(x/(a-x))]-2*MyLi[3,(x-a)/(b-a)]*MyLog[-(x/(a-x))]-2*MyLi[2,(x-a)/(b-a)]*MyLog[a/(a-x)]*MyLog[-(x/(a-x))]+I*Pi*MyH1[(a-b)/(a-x),1-b/a]*MyLog[a/(a-x)]*MyLog[x/(b-a)]^2*MyS[Im[b/a]]-I*Pi*MyLog[a/(a-x)]*MyLog[-(x/(a-x))]^2*MyT[1,b/(b-a),-(x/(a-x))]*MyS[Im[a/(a-x)]]-(2*I)*Pi*MyLi[2,a/(a-x)]*MyLog[(a-b)/(a-x)]*MyT[1,a/(a-x),(a-b)/(a-x)]*MyS[Im[(b-x)/(a-x)]]+(2*I)*Pi*MyLi[2,(a-b)/(a-x)]*MyLog[(a-b)/(a-x)]*MyT[1,a/(a-x),(a-b)/(a-x)]*MyS[Im[(b-x)/(a-x)]]-(2*I)*Pi*MyLog[a/(a-x)]*MyLog[(a-b)/(a-x)]*MyLog[-(x/(a-x))]*MyT[1,a/(a-x),(a-b)/(a-x)]*MyS[Im[(b-x)/(a-x)]]+(2*I)*Pi*MyLog[(a-b)/(a-x)]^2*MyLog[-(x/(a-x))]*MyT[1,a/(a-x),(a-b)/(a-x)]*MyS[Im[(b-x)/(a-x)]],
G[a_,a_,b_,x_,x_] :> -Pi^4/180-(MyLi[2,a/(a-b)]*MyLi[2,a/(a-x)])/2+MyLi[2,(a-b)/(a-x)]^2/4-(Pi^2*MyLi[2,(x-a)/(b-a)])/4+(MyLi[2,a/(a-b)]*MyLi[2,(x-a)/(b-a)])/2-MyLi[2,(x-a)/(b-a)]^2/4-MyLi[4,a/(a-b)]-MyLi[4,(a-b)/(a-x)]/2-MyLi[4,(b-a)/(b-x)]-MyLi[4,(a-x)/(b-x)]+(3*MyLi[4,(x-a)/(b-a)])/2+MyLi22[a/(a-b),(a-b)/(a-x)]/2-MyLi22[a/(a-b),1-x/a]/2+MyLi22[a/(a-x),(x-a)/(b-a)]/2+MyLi22[(x-a)/(b-a),a/(a-x)]/2+MyLi[3,a/(a-b)]*MyLog[a/(a-x)]-MyLi[3,1-a/x]*MyLog[a/(a-x)]-MyLi[3,a/(a-x)]*MyLog[a/(a-x)]-MyLi[3,b/(b-x)]*MyLog[a/(a-x)]+MyLi[3,(b-a)/(b-x)]*MyLog[a/(a-x)]+MyLi[3,(b*(a-x))/(a*(b-x))]*MyLog[a/(a-x)]-MyLi[3,b/x]*MyLog[a/(a-x)]+MyLi[3,(x-a)/(b-a)]*MyLog[a/(a-x)]+MyLi[3,(b*(x-a))/((b-a)*x)]*MyLog[a/(a-x)]+MyLi[2,b/(b-x)]*MyLog[b/(b-a)]*MyLog[a/(a-x)]-MyLi[2,(b*(a-x))/(a*(b-x))]*MyLog[b/(b-a)]*MyLog[a/(a-x)]+MyLi[2,b/x]*MyLog[b/(b-a)]*MyLog[a/(a-x)]-MyLi[2,(b*(x-a))/((b-a)*x)]*MyLog[b/(b-a)]*MyLog[a/(a-x)]+(MyLog[b/(b-a)]^2*MyLog[1-b/x]*MyLog[a/(a-x)])/2+(MyLi[2,b/(b-x)]*MyLog[a/(a-x)]^2)/2-(MyLi[2,(b-a)/(b-x)]*MyLog[a/(a-x)]^2)/2-(MyLi[2,(x-a)/(b-a)]*MyLog[(a-x)/(b-a)]^2)/4+(Pi^2*MyLog[a/(a-x)]*MyLog[-(((b-a)*(a-x))/(a*(b-x)))])/6+(MyLog[a/(a-x)]*MyLog[-(((b-a)*(a-x))/(a*(b-x)))]^3)/6+MyLi[3,a/(a-b)]*MyLog[(b-x)/(b-a)]-MyLi[3,a/(a-x)]*MyLog[(b-x)/(b-a)]+MyLi[3,(a-b)/(a-x)]*MyLog[(b-x)/(a-x)]-MyLi[3,(x-a)/(b-a)]*MyLog[(b-x)/(a-x)]+(Pi^2*MyLog[(b-x)/(a-x)]^2)/12+(MyLog[(b-a)/(a-x)]*MyLog[(b-x)/(a-x)]^3)/6-MyLog[(b-x)/(a-x)]^4/12-(Pi^2*MyLog[a/(a-x)]*MyLog[(a-b)/x])/6-(MyLog[a/(a-x)]*MyLog[(a-b)/x]^3)/6-(MyLog[b/(b-a)]^2*MyLog[a/(a-x)]*MyLog[(a*(b-x))/((b-a)*x)])/2-MyLi[3,a/(a-b)]*MyLog[-(x/(a-x))]+MyLi[3,(x-a)/(b-a)]*MyLog[-(x/(a-x))]+MyLi[2,(x-a)/(b-a)]*MyLog[a/(a-x)]*MyLog[-(x/(a-x))]-(MyLog[b/(b-a)]^2*MyLog[a/(a-x)]*MyLog[((b-a)*x)/(a*(b-x))])/2+(MyLog[b/(b-a)]^2*MyLog[a/(a-x)]*MyLog[x/(x-b)])/2+(MyLog[b/(b-a)]*MyLog[a/(a-x)]^2*MyLog[x/(x-b)])/2+I*Pi*MyH1[1-x/a,1-b/a]*MyLog[a/(a-x)]*MyLog[(a*(b-x))/((b-a)*(a-x))]^2*MyS[Im[b/a]]-I*Pi*MyH1[(a-b)/(a-x),1-b/a]*MyLog[a/(a-x)]*MyLog[x/(b-a)]^2*MyS[Im[b/a]]-I*Pi*MyLog[a/(a-x)]^2*MyLog[(b-x)/(b-a)]*MyT[1,b/(b-a),(b-x)/(b-a)]*MyS[Im[b/a]]+I*Pi*MyLog[a/(a-x)]*MyLog[-(x/(a-x))]^2*MyT[1,b/(b-a),-(x/(a-x))]*MyS[Im[a/(a-x)]]+I*Pi*MyLog[(a-b)/(a-x)]^2*MyLog[(b-x)/(a-x)]*MyT[1,a/(a-x),(a-b)/(a-x)]*MyS[Im[(b-x)/(a-x)]]-I*Pi*MyLog[(a-b)/(a-x)]^2*MyLog[-(x/(a-x))]*MyT[1,a/(a-x),(a-b)/(a-x)]*MyS[Im[(b-x)/(a-x)]]-I*Pi*MyLog[a/(a-x)]*MyLog[(b-x)/(b-a)]^2*MyT[1,b/(b-a),(b-x)/(b-a)]*MyS[Im[(x-a)/(b-a)]],
G[a_,b_,x_,x_,x_] :> -(MyLi[2,(a-x)/(b-x)]*MyLi[2,-(x/(b-x))])/2+(MyLi[2,-(x/(a-x))]*MyLi[2,-(x/(b-x))])/2+MyLi[4,-(x/(b-x))]-MyLi22[(a-x)/(b-x),-(x/(a-x))]/2-MyLi22[-(x/(a-x)),(a-x)/(b-x)]/2+MyLi22[-(x/(b-x)),1-a/x]/2-MyLi22[-(x/(b-x)),(b-x)/(a-x)]/2+MyLi[3,-(x/(a-x))]*MyLog[(b-a)/(b-x)]-MyLi[3,-(x/(b-x))]*MyLog[(b-a)/(b-x)],
G[a_,b_,c_,c_,x_] :> -(MyLi[2,(a-c)/(b-c)]*MyLi[2,-(c/(b-c))])/2+(MyLi[2,-(c/(a-c))]*MyLi[2,-(c/(b-c))])/2+(MyLi[2,(a-c)/(b-c)]*MyLi[2,(x-c)/(b-c)])/2-(MyLi[2,(x-c)/(a-c)]*MyLi[2,(x-c)/(b-c)])/2+MyLi[4,-(c/(b-c))]-MyLi[4,(x-c)/(b-c)]-MyLi22[(a-c)/(b-c),-(c/(a-c))]/2+MyLi22[(a-c)/(b-c),(x-c)/(a-c)]/2-MyLi22[-(c/(a-c)),(a-c)/(b-c)]/2+MyLi22[-(c/(b-c)),1-a/c]/2-MyLi22[-(c/(b-c)),(b-c)/(a-c)]/2+MyLi22[(x-c)/(a-c),(a-c)/(b-c)]/2+MyLi22[(x-c)/(b-c),(b-c)/(a-c)]/2-MyLi22[(x-c)/(b-c),(c-a)/(c-x)]/2+MyLi[3,-(c/(a-c))]*MyLog[(b-a)/(b-c)]-MyLi[3,-(c/(b-c))]*MyLog[(b-a)/(b-c)]-MyLi[3,(x-c)/(a-c)]*MyLog[(b-a)/(b-c)]+MyLi[3,(x-c)/(b-c)]*MyLog[(b-a)/(b-c)]+MyLi[3,-(c/(b-c))]*MyLog[(a-x)/(a-c)]-MyLi[3,(x-c)/(b-c)]*MyLog[(a-x)/(a-c)]+MyLi[3,(a-c)/(b-c)]*MyLog[1-x/c]+MyLi[3,(c-b)/(a-b)]*MyLog[1-x/c]-MyLi[3,(a-c)/(a-x)]*MyLog[1-x/c]-MyLi[3,(b-x)/(a-x)]*MyLog[1-x/c]+MyLi[3,((a-c)*(b-x))/((b-c)*(a-x))]*MyLog[1-x/c]+MyLi[3,((a-c)*(b-x))/((a-b)*(c-x))]*MyLog[1-x/c]-MyLi[3,(x-b)/(a-b)]*MyLog[1-x/c]-MyLi[3,(x-c)/(a-c)]*MyLog[1-x/c]+MyLi[3,(x-c)/(b-c)]*MyLog[1-x/c]-(MyLog[(c-b)/(a-x)]^3*MyLog[1-x/c])/6+MyLi[2,(a-c)/(b-c)]*MyLog[(a-x)/(a-c)]*MyLog[1-x/c]+MyLi[2,(b-x)/(a-x)]*MyLog[(b-x)/(b-c)]*MyLog[1-x/c]-MyLi[2,((a-c)*(b-x))/((b-c)*(a-x))]*MyLog[(b-x)/(b-c)]*MyLog[1-x/c]-MyLi[2,((a-c)*(b-x))/((a-b)*(c-x))]*MyLog[(b-x)/(b-c)]*MyLog[1-x/c]+MyLi[2,(x-b)/(a-b)]*MyLog[(b-x)/(b-c)]*MyLog[1-x/c]+(MyLog[(a-b)/(a-x)]*MyLog[(b-x)/(b-c)]^2*MyLog[1-x/c])/2+(MyLog[(a-x)/(a-b)]*MyLog[(b-x)/(b-c)]^2*MyLog[1-x/c])/2+(MyLog[((a-c)*(c-b))/((a-b)*(c-x))]^3*MyLog[1-x/c])/6-(MyLog[(b-x)/(b-c)]^2*MyLog[-(((b-c)*(a-x))/((a-b)*(c-x)))]*MyLog[1-x/c])/2-(MyLog[(b-x)/(b-c)]^2*MyLog[((b-a)*(c-x))/((b-c)*(a-x))]*MyLog[1-x/c])/2-(MyLi[2,(c-b)/(a-b)]*MyLog[1-x/c]^2)/2+(MyLi[2,(x-b)/(a-b)]*MyLog[1-x/c]^2)/2+(MyLog[(a-x)/(a-b)]*MyLog[(b-x)/(b-c)]*MyLog[1-x/c]^2)/2-Pi^2*((MyLog[(c-b)/(a-x)]*MyLog[1-x/c])/6-(MyLog[((a-c)*(c-b))/((a-b)*(c-x))]*MyLog[1-x/c])/6+2*MyLog[1-b/c]^2*MyT[1,1-x/c,1-b/c]*MyT[MyP[b/c,1-x/c],1-x/c,1-a/c]*MyS[Im[a/c]]*MyS[Im[b/c]])+I*Pi*(-(MyLog[(b-a)/(b-c)]^2*MyLog[1-x/c]*MyT[1,(b-x)/(b-c),(b-a)/(b-c)]*MyS[Im[(a-c)/(b-c)]])+2*MyLi[3,(a-c)/(b-c)]*MyT[1,1-x/c,1-a/c]*MyS[Im[a/c]]-2*MyLi[3,-(c/(b-c))]*MyT[1,1-x/c,1-a/c]*MyS[Im[a/c]]-2*MyLi[2,(a-c)/(b-c)]*MyLog[1-a/c]*MyT[1,1-x/c,1-a/c]*MyS[Im[a/c]]-MyLog[1-a/c]^2*MyLog[(b-a)/(b-c)]*MyT[1,1-x/c,1-a/c]*MyS[Im[a/c]]+MyLog[1-b/c]^2*MyLog[(a-b)/(a-c)]*MyT[1,1-x/c,1-b/c]*MyS[Im[b/c]]-MyLog[1-b/c]^2*MyLog[(a-x)/(a-c)]*MyT[1,1-x/c,1-b/c]*MyS[Im[b/c]]+MyH1[(b-c)/(a-c),(c-b)/(c-x)]*MyLog[(a-x)/(b-c)]^2*MyLog[1-x/c]*MyS[Im[(c-b)/(c-x)]]-MyH1[(c-a)/(c-x),(c-b)/(c-x)]*MyLog[-(((a-b)*(c-x))/((a-c)*(c-b)))]^2*MyLog[1-x/c]*MyS[Im[(c-b)/(c-x)]]+MyLog[(b-a)/(b-c)]*MyLog[1-x/c]^2*MyT[1,(b-x)/(b-c),(b-a)/(b-c)]*MyS[Im[(c-b)/(c-x)]]+MyLog[(a-x)/(a-c)]^2*MyLog[1-x/c]*MyT[1,(b-x)/(b-c),(a-x)/(a-c)]*MyS[Im[(x-c)/(a-c)]]),
G[a_,x_,b_,x_,x_] :> MyLi22[-(x/(b-x)),(b-x)/(a-x)],
G[a_,b_,c_,b_,x_] :> -(MyLi[2,b/(b-c)]*MyLi[2,(x-b)/(a-b)])+MyLi[2,(b-x)/(b-c)]*MyLi[2,(x-b)/(a-b)]+MyLi22[b/(b-c),(c-b)/(a-b)]-MyLi22[(b-x)/(b-c),(c-b)/(a-b)]-2*MyLi[3,b/(b-c)]*MyLog[(a-x)/(a-b)]+2*MyLi[3,(b-x)/(b-c)]*MyLog[(a-x)/(a-b)]-MyLi[3,(b-a)/(b-c)]*MyLog[1-x/b]+MyLi[3,(a-b)/(a-x)]*MyLog[1-x/b]-MyLi[3,(b-x)/(b-c)]*MyLog[1-x/b]+MyLi[3,(c-x)/(a-x)]*MyLog[1-x/b]-MyLi[3,-(((a-b)*(c-x))/((b-c)*(a-x)))]*MyLog[1-x/b]-MyLi[3,(c-x)/(b-x)]*MyLog[1-x/b]+(MyLog[(b-c)/(a-x)]^3*MyLog[1-x/b])/6-MyLi[2,b/(b-c)]*MyLog[(a-x)/(a-b)]*MyLog[1-x/b]-MyLi[2,(b-a)/(b-c)]*MyLog[(a-x)/(a-b)]*MyLog[1-x/b]-(MyLog[(b-c)/(b-x)]^3*MyLog[1-x/b])/6-MyLi[2,(c-x)/(a-x)]*MyLog[(x-c)/(b-c)]*MyLog[1-x/b]+MyLi[2,-(((a-b)*(c-x))/((b-c)*(a-x)))]*MyLog[(x-c)/(b-c)]*MyLog[1-x/b]+MyLi[2,(c-x)/(b-x)]*MyLog[(x-c)/(b-c)]*MyLog[1-x/b]-(MyLog[(a-c)/(a-x)]*MyLog[(x-c)/(b-c)]^2*MyLog[1-x/b])/2+(MyLog[(b-c)/(b-x)]*MyLog[(x-c)/(b-c)]^2*MyLog[1-x/b])/2+(MyLog[((a-c)*(b-x))/((b-c)*(a-x))]*MyLog[(x-c)/(b-c)]^2*MyLog[1-x/b])/2-Pi^2*(-(MyLog[(b-c)/(a-x)]*MyLog[1-x/b])/6+(MyLog[(b-c)/(b-x)]*MyLog[1-x/b])/6+4*MyLog[1-a/b]*MyLog[1-c/b]*MyT[1,1-x/b,1-c/b]*MyT[MyP[c/b,1-x/b],1-x/b,1-a/b]*MyS[Im[a/b]]*MyS[Im[c/b]]-4*MyLog[1-c/b]^2*MyT[1,1-x/b,1-c/b]*MyT[MyP[c/b,1-x/b],1-x/b,1-a/b]*MyS[Im[a/b]]*MyS[Im[c/b]])+I*Pi*(4*MyLi[3,b/(b-c)]*MyT[1,1-x/b,1-a/b]*MyS[Im[a/b]]-4*MyLi[3,(b-a)/(b-c)]*MyT[1,1-x/b,1-a/b]*MyS[Im[a/b]]+2*MyLi[2,b/(b-c)]*MyLog[1-a/b]*MyT[1,1-x/b,1-a/b]*MyS[Im[a/b]]+2*MyLi[2,(b-a)/(b-c)]*MyLog[1-a/b]*MyT[1,1-x/b,1-a/b]*MyS[Im[a/b]]+2*MyLi[2,(c-b)/(a-b)]*MyLog[1-c/b]*MyT[1,1-x/b,1-c/b]*MyS[Im[c/b]]-2*MyLi[2,(x-b)/(a-b)]*MyLog[1-c/b]*MyT[1,1-x/b,1-c/b]*MyS[Im[c/b]]+2*MyLog[1-c/b]^2*MyLog[(a-x)/(a-b)]*MyT[1,1-x/b,1-c/b]*MyS[Im[c/b]]-2*MyLog[1-c/b]*MyLog[(a-x)/(a-b)]*MyLog[1-x/b]*MyT[1,1-x/b,1-c/b]*MyS[Im[c/b]]-MyH1[(c-b)/(a-b),(b-c)/(b-x)]*MyLog[(x-a)/(b-c)]^2*MyLog[1-x/b]*MyS[Im[(b-c)/(b-x)]]-MyLog[(a-x)/(a-b)]^2*MyLog[1-x/b]*MyT[1,(x-c)/(b-c),(a-x)/(a-b)]*MyS[Im[(x-b)/(a-b)]]),
G[x_,a_,b_,x_,x_] :> MyLi[2,(a-x)/(b-x)]*MyLi[2,-(x/(b-x))]-MyLi[2,-(x/(a-x))]*MyLi[2,-(x/(b-x))]+log0*MyLi[3,b/a]+log0*MyLi[3,b/(b-a)]-log0*MyLi[3,(a-x)/(b-x)]-log0*MyLi[3,(b*(a-x))/(a*(b-x))]-log0*MyLi[3,(b*(a-x))/((a-b)*x)]+log0*MyLi[3,-(x/(a-x))]-log0*MyLi[3,-(x/(b-x))]-log0*MyLi[3,(x-b)/(a-b)]+log0*MyLi[3,1-x/a]-2*MyLi[4,-(x/(b-x))]+MyLi22[(a-x)/(b-x),-(x/(a-x))]+MyLi22[-(x/(a-x)),(a-x)/(b-x)]-MyLi22[-(x/(b-x)),1-a/x]-log0*MyLi[2,(a-x)/(b-x)]*MyLog[a/(a-x)]+log0*MyLi[2,-(x/(b-x))]*MyLog[a/(a-x)]-log0*MyLi[2,b/a]*MyLog[b/(b-x)]-log0*MyLi[2,b/(b-a)]*MyLog[b/(b-x)]+log0*MyLi[2,(b*(a-x))/(a*(b-x))]*MyLog[b/(b-x)]+log0*MyLi[2,(b*(a-x))/((a-b)*x)]*MyLog[b/(b-x)]-(log0*MyLog[a/(a-b)]*MyLog[b/(b-x)]^2)/2-(log0*MyLog[1-b/a]*MyLog[b/(b-x)]^2)/2-2*MyLi[3,-(x/(a-x))]*MyLog[(b-a)/(b-x)]+2*MyLi[3,-(x/(b-x))]*MyLog[(b-a)/(b-x)]+(log0*MyLog[b/(b-x)]^2*MyLog[((b-a)*x)/(a*(b-x))])/2+(log0*MyLog[(x-b)/a]^3)/6+(log0*MyLog[b/(b-x)]^2*MyLog[(a*(x-b))/((a-b)*x)])/2-(log0*MyLog[((a-x)*(x-b))/((a-b)*x)]^3)/6-Pi^2*(-(log0*MyLog[(x-b)/a])/6+(log0*MyLog[((a-x)*(x-b))/((a-b)*x)])/6)+I*Pi*(log0*MyLog[(b-a)/(b-x)]^2*MyT[1,b/(b-x),(b-a)/(b-x)]*MyS[Im[(a-x)/(b-x)]]+log0*MyH1[(b-x)/(a-x),1-b/x]*MyLog[a/(b-x)]^2*MyS[Im[b/x]]-log0*MyH1[1-a/x,1-b/x]*MyLog[((b-a)*x)/((a-x)*(x-b))]^2*MyS[Im[b/x]]+log0*MyLog[a/(a-x)]^2*MyT[1,b/(b-x),a/(a-x)]*MyS[Im[x/(a-x)]]),
G[a_,b_,c_,a_,x_] :> -(MyLi[2,a/(a-b)]*MyLi[2,a/(a-c)])+MyLi[2,a/(a-c)]*MyLi[2,(a-b)/(a-c)]+MyLi[2,a/(a-c)]*MyLi[2,(a-x)/(a-b)]-MyLi[2,(a-b)/(a-c)]*MyLi[2,(a-x)/(a-c)]-2*MyLi[4,a/(a-c)]+2*MyLi[4,(a-x)/(a-c)]+MyLi22[a/(a-b),(a-b)/(a-c)]-MyLi22[a/(a-c),1-b/a]+MyLi22[(a-b)/(a-c),a/(a-b)]-MyLi22[(a-b)/(a-c),(a-x)/(a-b)]-MyLi22[(a-x)/(a-b),(a-b)/(a-c)]+MyLi22[(a-x)/(a-c),(a-b)/(a-x)]-2*MyLi[3,a/(a-b)]*MyLog[(b-c)/(a-c)]+2*MyLi[3,a/(a-c)]*MyLog[(b-c)/(a-c)]+2*MyLi[3,(a-x)/(a-b)]*MyLog[(b-c)/(a-c)]-2*MyLi[3,(a-x)/(a-c)]*MyLog[(b-c)/(a-c)]+MyLi[3,1-a/b]*MyLog[1-x/a]+MyLi[3,a/(a-b)]*MyLog[1-x/a]-MyLi[3,a/(a-c)]*MyLog[1-x/a]-MyLi[3,(a-b)/(a-c)]*MyLog[1-x/a]-2*MyLi[3,(a-c)/(b-c)]*MyLog[1-x/a]+MyLi[3,c/b]*MyLog[1-x/a]-MyLi[3,((b-a)*c)/(a*(b-c))]*MyLog[1-x/a]-MyLi[3,((b-a)*c)/(b*(c-a))]*MyLog[1-x/a]+MyLi[3,c/(c-b)]*MyLog[1-x/a]+MyLi[3,(a-x)/(a-b)]*MyLog[1-x/a]+MyLi[3,(c-x)/(a-x)]*MyLog[1-x/a]-MyLi[3,((b-a)*(c-x))/((b-c)*(a-x))]*MyLog[1-x/a]+MyLi[3,(x-c)/(b-c)]*MyLog[1-x/a]+MyLi[2,a/(a-c)]*MyLog[b/(b-a)]*MyLog[1-x/a]-MyLi[2,(a-b)/(a-c)]*MyLog[b/(b-a)]*MyLog[1-x/a]+(MyLog[(a-c)/b]^3*MyLog[1-x/a])/6-(MyLog[((b-a)*(a-c))/(a*(b-c))]^3*MyLog[1-x/a])/6-MyLi[2,c/b]*MyLog[c/(c-a)]*MyLog[1-x/a]+MyLi[2,((b-a)*c)/(a*(b-c))]*MyLog[c/(c-a)]*MyLog[1-x/a]+MyLi[2,((b-a)*c)/(b*(c-a))]*MyLog[c/(c-a)]*MyLog[1-x/a]-MyLi[2,c/(c-b)]*MyLog[c/(c-a)]*MyLog[1-x/a]-(MyLog[b/(b-c)]*MyLog[c/(c-a)]^2*MyLog[1-x/a])/2+(MyLog[(b*(a-c))/(a*(b-c))]*MyLog[c/(c-a)]^2*MyLog[1-x/a])/2+(MyLog[(a*(b-c))/(b*(a-c))]*MyLog[c/(c-a)]^2*MyLog[1-x/a])/2-(MyLog[c/(c-a)]^2*MyLog[1-c/b]*MyLog[1-x/a])/2+(MyLog[(a-c)/(a-x)]^3*MyLog[1-x/a])/6-(MyLog[((b-a)*(a-c))/((b-c)*(a-x))]^3*MyLog[1-x/a])/6-MyLi[2,(c-x)/(a-x)]*MyLog[(x-c)/(a-c)]*MyLog[1-x/a]+MyLi[2,((b-a)*(c-x))/((b-c)*(a-x))]*MyLog[(x-c)/(a-c)]*MyLog[1-x/a]-MyLi[2,(x-c)/(b-c)]*MyLog[(x-c)/(a-c)]*MyLog[1-x/a]-(MyLog[(a-c)/(a-x)]*MyLog[(x-c)/(a-c)]^2*MyLog[1-x/a])/2-(MyLog[((b-c)*(a-x))/((a-c)*(b-x))]*MyLog[(x-c)/(a-c)]^2*MyLog[1-x/a])/2+(MyLog[((c-b)*(a-x))/((c-a)*(b-x))]*MyLog[(x-c)/(a-c)]^2*MyLog[1-x/a])/2-(MyLog[(b-x)/(b-c)]*MyLog[(x-c)/(a-c)]^2*MyLog[1-x/a])/2+(MyLog[((a-c)*(b-x))/((b-c)*(a-x))]*MyLog[(x-c)/(a-c)]^2*MyLog[1-x/a])/2-Pi^2*(-(MyLog[(a-c)/b]*MyLog[1-x/a])/6+(MyLog[((b-a)*(a-c))/(a*(b-c))]*MyLog[1-x/a])/6-(MyLog[(a-c)/(a-x)]*MyLog[1-x/a])/6+(MyLog[((b-a)*(a-c))/((b-c)*(a-x))]*MyLog[1-x/a])/6+4*MyLog[1-c/a]*MyLog[1-x/a]*MyT[1,1-x/a,1-c/a]*MyT[MyP[c/a,1-x/a],1-x/a,1-b/a]-4*MyLog[1-b/a]*MyLog[1-c/a]*MyT[1,1-x/a,1-c/a]*MyT[MyP[c/a,1-x/a],1-x/a,1-b/a]*MyS[Im[b/a]]*MyS[Im[c/a]])+I*Pi*(-2*MyLi[2,a/(a-c)]*MyLog[1-b/a]*MyT[1,1-x/a,1-b/a]*MyS[Im[b/a]]+2*MyLi[2,(a-b)/(a-c)]*MyLog[1-b/a]*MyT[1,1-x/a,1-b/a]*MyS[Im[b/a]]+2*MyLog[1-b/a]^2*MyLog[(b-c)/(a-c)]*MyT[1,1-x/a,1-b/a]*MyS[Im[b/a]]+2*MyLi[2,a/(a-c)]*MyLog[1-x/a]*MyT[1,1-x/a,1-b/a]*MyS[Im[b/a]]-2*MyLi[2,(a-b)/(a-c)]*MyLog[1-x/a]*MyT[1,1-x/a,1-b/a]*MyS[Im[b/a]]-2*MyLog[1-b/a]*MyLog[(b-c)/(a-c)]*MyLog[1-x/a]*MyT[1,1-x/a,1-b/a]*MyS[Im[b/a]]+MyLog[b/(b-a)]^2*MyLog[1-x/a]*MyT[1,c/(c-a),b/(b-a)]*MyS[Im[a/(b-a)]]+MyLog[(b-c)/(a-c)]^2*MyLog[1-x/a]*MyT[1,c/(c-a),(b-c)/(a-c)]*MyS[Im[(a-b)/(a-c)]]+MyLog[(b-c)/(a-c)]^2*MyLog[1-x/a]*MyT[1,(x-c)/(a-c),(b-c)/(a-c)]*MyS[Im[(a-b)/(a-c)]]-MyH1[1-b/a,1-c/a]*MyLog[(a*(b-c))/((a-b)*(a-c))]^2*MyLog[1-x/a]*MyS[Im[c/a]]+MyH1[(a-c)/(a-b),1-c/a]*MyLog[b/(c-a)]^2*MyLog[1-x/a]*MyS[Im[c/a]]-2*MyLi[2,(a-c)/(a-b)]*MyLog[1-c/a]*MyT[1,1-x/a,1-c/a]*MyS[Im[c/a]]+2*MyLi[2,(a-x)/(a-b)]*MyLog[1-c/a]*MyT[1,1-x/a,1-c/a]*MyS[Im[c/a]]-2*MyLog[(c-b)/(a-b)]*MyLog[1-c/a]^2*MyT[1,1-x/a,1-c/a]*MyS[Im[c/a]]+2*MyLog[(c-b)/(a-b)]*MyLog[1-c/a]*MyLog[1-x/a]*MyT[1,1-x/a,1-c/a]*MyS[Im[c/a]]+MyH1[(a-b)/(a-x),(a-c)/(a-x)]*MyLog[((b-c)*(a-x))/((a-b)*(a-c))]^2*MyLog[1-x/a]*MyS[Im[(a-c)/(a-x)]]),
G[a_,x_,x_,b_,x_] :> (MyLi[2,(b-x)/(a-x)]*MyLi[2,-(x/(a-x))])/2+(MyLi[2,(a-x)/(b-x)]*MyLi[2,-(x/(b-x))])/2-MyLi[2,-(x/(a-x))]*MyLi[2,-(x/(b-x))]-MyLi[4,-(x/(a-x))]-MyLi[4,-(x/(b-x))]+MyLi22[(a-x)/(b-x),-(x/(a-x))]/2+MyLi22[(b-x)/(a-x),-(x/(b-x))]/2-MyLi22[-(x/(a-x)),1-b/x]/2+MyLi22[-(x/(a-x)),(a-x)/(b-x)]-MyLi22[-(x/(b-x)),1-a/x]/2+MyLi[3,-(x/(a-x))]*MyLog[(a-b)/(a-x)]-MyLi[3,-(x/(b-x))]*MyLog[(a-b)/(a-x)]-MyLi[3,-(x/(a-x))]*MyLog[(b-a)/(b-x)]+MyLi[3,-(x/(b-x))]*MyLog[(b-a)/(b-x)]+MyLi[3,-(x/(a-x))]*MyLog[1-x/b],
G[a_,b_,b_,c_,x_] :> -(MyLi[2,-(b/(a-b))]*MyLi[2,b/(b-c)])+(MyLi[2,b/(b-c)]*MyLi[2,(b-a)/(b-c)])/2+(MyLi[2,-(b/(a-b))]*MyLi[2,(c-b)/(a-b)])/2-(MyLi[2,(b-a)/(b-c)]*MyLi[2,(b-x)/(b-c)])/2+MyLi[2,b/(b-c)]*MyLi[2,(x-b)/(a-b)]-(MyLi[2,(c-b)/(a-b)]*MyLi[2,(x-b)/(a-b)])/2-MyLi[4,-(b/(a-b))]-MyLi[4,b/(b-c)]+MyLi[4,(b-x)/(b-c)]+MyLi[4,(x-b)/(a-b)]+MyLi22[-(b/(a-b)),(b-a)/(b-c)]-MyLi22[-(b/(a-b)),1-c/b]/2-MyLi22[b/(b-c),1-a/b]/2+MyLi22[(b-a)/(b-c),-(b/(a-b))]/2-MyLi22[(b-a)/(b-c),(x-b)/(a-b)]/2+MyLi22[(c-b)/(a-b),b/(b-c)]/2-MyLi22[(c-b)/(a-b),(b-x)/(b-c)]/2+MyLi22[(b-x)/(b-c),(b-a)/(b-x)]/2-MyLi22[(x-b)/(a-b),(b-a)/(b-c)]+MyLi22[(x-b)/(a-b),(b-c)/(b-x)]/2+MyLi[3,-(b/(a-b))]*MyLog[(a-c)/(a-b)]-MyLi[3,b/(b-c)]*MyLog[(a-c)/(a-b)]+MyLi[3,(b-x)/(b-c)]*MyLog[(a-c)/(a-b)]-MyLi[3,(x-b)/(a-b)]*MyLog[(a-c)/(a-b)]-MyLi[3,-(b/(a-b))]*MyLog[(a-c)/(b-c)]+MyLi[3,b/(b-c)]*MyLog[(a-c)/(b-c)]-MyLi[3,(b-x)/(b-c)]*MyLog[(a-c)/(b-c)]+MyLi[3,(x-b)/(a-b)]*MyLog[(a-c)/(b-c)]+MyLi[3,b/(b-c)]*MyLog[(a-x)/(a-b)]-MyLi[3,(b-x)/(b-c)]*MyLog[(a-x)/(a-b)]-MyLi[3,-(b/(a-b))]*MyLog[(x-c)/(b-c)]+MyLi[3,(x-b)/(a-b)]*MyLog[(x-c)/(b-c)]-MyLi[3,(a-b)/(a-c)]*MyLog[1-x/b]-MyLi[3,(b-c)/(a-c)]*MyLog[1-x/b]-MyLi[3,(c-b)/(a-b)]*MyLog[1-x/b]+MyLi[3,(a-x)/(a-c)]*MyLog[1-x/b]-MyLi[3,((c-b)*(a-x))/((c-a)*(b-x))]*MyLog[1-x/b]+MyLi[3,(b-x)/(b-c)]*MyLog[1-x/b]+MyLi[3,(c-b)/(c-x)]*MyLog[1-x/b]+MyLi[3,(a-x)/(c-x)]*MyLog[1-x/b]-MyLi[3,((c-b)*(a-x))/((a-b)*(c-x))]*MyLog[1-x/b]+MyLi[3,-(((a-b)*(c-x))/((b-c)*(a-x)))]*MyLog[1-x/b]-MyLi[3,((a-b)*(c-x))/((c-b)*(a-x))]*MyLog[1-x/b]+MyLi[3,(c-x)/(b-x)]*MyLog[1-x/b]-MyLi[3,((a-b)*(c-x))/((a-c)*(b-x))]*MyLog[1-x/b]+MyLi[3,(x-c)/(a-c)]*MyLog[1-x/b]+MyLi[2,b/(b-c)]*MyLog[(a-x)/(a-b)]*MyLog[1-x/b]-MyLi[2,(a-x)/(a-c)]*MyLog[(a-x)/(a-b)]*MyLog[1-x/b]+MyLi[2,((c-b)*(a-x))/((c-a)*(b-x))]*MyLog[(a-x)/(a-b)]*MyLog[1-x/b]-MyLi[2,(a-x)/(c-x)]*MyLog[(a-x)/(a-b)]*MyLog[1-x/b]+MyLi[2,((c-b)*(a-x))/((a-b)*(c-x))]*MyLog[(a-x)/(a-b)]*MyLog[1-x/b]+(MyLog[(b-c)/(b-x)]^3*MyLog[1-x/b])/6-(MyLog[((a-b)*(b-c))/((a-c)*(b-x))]^3*MyLog[1-x/b])/6-(MyLog[((b-a)*(c-b))/((c-a)*(b-x))]^3*MyLog[1-x/b])/6+(MyLog[(b-a)/(c-x)]^3*MyLog[1-x/b])/6-(MyLog[(a-x)/(a-b)]^2*MyLog[(c-a)/(c-x)]*MyLog[1-x/b])/2+(MyLog[(a-x)/(a-b)]^2*MyLog[((a-c)*(b-x))/((a-b)*(c-x))]*MyLog[1-x/b])/2+(MyLog[(a-x)/(a-b)]^2*MyLog[((a-b)*(c-x))/((a-c)*(b-x))]*MyLog[1-x/b])/2-(MyLog[(a-x)/(a-b)]^2*MyLog[(x-c)/(a-c)]*MyLog[1-x/b])/2-MyLi[2,(c-b)/(a-b)]*MyLog[(x-c)/(b-c)]*MyLog[1-x/b]-MyLi[2,-(((a-b)*(c-x))/((b-c)*(a-x)))]*MyLog[(x-c)/(b-c)]*MyLog[1-x/b]+MyLi[2,((a-b)*(c-x))/((c-b)*(a-x))]*MyLog[(x-c)/(b-c)]*MyLog[1-x/b]-MyLi[2,(c-x)/(b-x)]*MyLog[(x-c)/(b-c)]*MyLog[1-x/b]+MyLi[2,((a-b)*(c-x))/((a-c)*(b-x))]*MyLog[(x-c)/(b-c)]*MyLog[1-x/b]-MyLi[2,(x-c)/(a-c)]*MyLog[(x-c)/(b-c)]*MyLog[1-x/b]-(MyLog[(a-x)/(a-c)]*MyLog[(x-c)/(b-c)]^2*MyLog[1-x/b])/2-(MyLog[(b-c)/(b-x)]*MyLog[(x-c)/(b-c)]^2*MyLog[1-x/b])/2+(MyLog[((b-c)*(a-x))/((a-c)*(b-x))]*MyLog[(x-c)/(b-c)]^2*MyLog[1-x/b])/2+(MyLi[2,(a-b)/(a-c)]*MyLog[1-x/b]^2)/2+(MyLi[2,(b-c)/(a-c)]*MyLog[1-x/b]^2)/2-(MyLi[2,(a-x)/(a-c)]*MyLog[1-x/b]^2)/2-(MyLi[2,(x-c)/(a-c)]*MyLog[1-x/b]^2)/2-(MyLog[(a-x)/(a-b)]*MyLog[(x-c)/(a-c)]*MyLog[1-x/b]^2)/2-(MyLog[(a-x)/(a-c)]*MyLog[(x-c)/(b-c)]*MyLog[1-x/b]^2)/2+MyLi[3,-(b/(a-b))]*MyLog[1-x/c]-MyLi[3,(x-b)/(a-b)]*MyLog[1-x/c]+MyLi[2,(x-b)/(a-b)]*MyLog[1-x/b]*MyLog[1-x/c]+(MyLog[(a-x)/(a-b)]*MyLog[1-x/b]^2*MyLog[1-x/c])/2-Pi^2*(-(MyLog[(b-c)/(b-x)]*MyLog[1-x/b])/6+(MyLog[((a-b)*(b-c))/((a-c)*(b-x))]*MyLog[1-x/b])/6+(MyLog[((b-a)*(c-b))/((c-a)*(b-x))]*MyLog[1-x/b])/6-(MyLog[(b-a)/(c-x)]*MyLog[1-x/b])/6-2*MyLog[1-a/b]^2*MyT[1,1-x/b,1-a/b]*MyT[MyP[a/b,1-x/b],1-x/b,1-c/b]*MyS[Im[a/b]]*MyS[Im[c/b]]-4*MyLog[1-a/b]*MyLog[1-c/b]*MyT[1,1-x/b,1-c/b]*MyT[MyP[c/b,1-x/b],1-x/b,1-a/b]*MyS[Im[a/b]]*MyS[Im[c/b]]+2*MyLog[1-c/b]^2*MyT[1,1-x/b,1-c/b]*MyT[MyP[c/b,1-x/b],1-x/b,1-a/b]*MyS[Im[a/b]]*MyS[Im[c/b]])+I*Pi*(-2*MyLi[3,b/(b-c)]*MyT[1,1-x/b,1-a/b]*MyS[Im[a/b]]+2*MyLi[3,(b-a)/(b-c)]*MyT[1,1-x/b,1-a/b]*MyS[Im[a/b]]-2*MyLi[2,b/(b-c)]*MyLog[1-a/b]*MyT[1,1-x/b,1-a/b]*MyS[Im[a/b]]+MyLog[1-a/b]^2*MyLog[(x-c)/(b-c)]*MyT[1,1-x/b,1-a/b]*MyS[Im[a/b]]-MyLog[1-a/b]^2*MyLog[1-x/c]*MyT[1,1-x/b,1-a/b]*MyS[Im[a/b]]+MyLog[(a-c)/(b-c)]^2*MyLog[1-x/b]*MyT[1,(x-c)/(b-c),(a-c)/(b-c)]*MyS[Im[(b-a)/(b-c)]]+2*MyLi[3,-(b/(a-b))]*MyT[1,1-x/b,1-c/b]*MyS[Im[c/b]]-2*MyLi[3,(c-b)/(a-b)]*MyT[1,1-x/b,1-c/b]*MyS[Im[c/b]]+2*MyLi[2,(x-b)/(a-b)]*MyLog[1-c/b]*MyT[1,1-x/b,1-c/b]*MyS[Im[c/b]]-MyLog[1-c/b]^2*MyLog[(a-x)/(a-b)]*MyT[1,1-x/b,1-c/b]*MyS[Im[c/b]]+2*MyLog[1-c/b]*MyLog[(a-x)/(a-b)]*MyLog[1-x/b]*MyT[1,1-x/b,1-c/b]*MyS[Im[c/b]]+MyLog[(a-c)/(a-b)]^2*MyLog[1-x/b]*MyT[1,(a-x)/(a-b),(a-c)/(a-b)]*MyS[Im[(c-b)/(a-b)]]+MyH1[(b-c)/(b-x),(b-a)/(b-x)]*MyLog[((a-c)*(b-x))/((a-b)*(b-c))]^2*MyLog[1-x/b]*MyS[Im[(b-a)/(b-x)]]-MyH1[(b-a)/(b-c),(b-a)/(b-x)]*MyLog[(c-x)/(a-b)]^2*MyLog[1-x/b]*MyS[Im[(b-a)/(b-x)]]-MyLog[(a-c)/(a-b)]*MyLog[1-x/b]^2*MyT[1,(a-x)/(a-b),(a-c)/(a-b)]*MyS[Im[(b-a)/(b-x)]]+MyH1[(b-a)/(b-x),(b-c)/(b-x)]*MyLog[-(((a-c)*(b-x))/((a-b)*(b-c)))]^2*MyLog[1-x/b]*MyS[Im[(b-c)/(b-x)]]-MyLog[(a-c)/(b-c)]*MyLog[1-x/b]^2*MyT[1,(x-c)/(b-c),(a-c)/(b-c)]*MyS[Im[(b-c)/(b-x)]]-MyLog[(x-c)/(b-c)]^2*MyLog[1-x/b]*MyT[1,(a-x)/(a-b),(x-c)/(b-c)]*MyS[Im[(b-x)/(b-c)]]),
G[x_,a_,x_,b_,x_] :> -(MyLi[2,(b-x)/(a-x)]*MyLi[2,-(x/(a-x))])-MyLi[2,(a-x)/(b-x)]*MyLi[2,-(x/(b-x))]+2*MyLi[2,-(x/(a-x))]*MyLi[2,-(x/(b-x))]+log0*MyLi[3,-(b/(a-b))]+log0*MyLi[3,1-b/a]-log0*MyLi[3,(a-b)/(a-x)]-log0*MyLi[3,b/(b-x)]+log0*MyLi[3,x/a]-log0*MyLi[3,((a-b)*x)/(b*(a-x))]-log0*MyLi[3,((b-a)*x)/(a*(b-x))]+log0*MyLi[3,x/(x-a)]-log0*MyLi[3,(x-b)/(a-b)]+2*MyLi[4,-(x/(a-x))]+2*MyLi[4,-(x/(b-x))]-MyLi22[(a-x)/(b-x),-(x/(a-x))]-MyLi22[(b-x)/(a-x),-(x/(b-x))]+MyLi22[-(x/(a-x)),1-b/x]-2*MyLi22[-(x/(a-x)),(a-x)/(b-x)]+MyLi22[-(x/(b-x)),1-a/x]-MyLi22[-(x/(b-x)),(b-x)/(a-x)]+log0*MyLi[2,b/(b-x)]*MyLog[a/(a-b)]-log0*MyLi[2,(b-a)/(b-x)]*MyLog[a/(a-b)]-2*MyLi[3,-(x/(a-x))]*MyLog[(a-b)/(a-x)]+2*MyLi[3,-(x/(b-x))]*MyLog[(a-b)/(a-x)]+(log0*MyLog[(a-b)/(a-x)]^3)/6-log0*MyLi[2,b/(b-x)]*MyLog[(a-x)/(a-b)]+log0*MyLi[2,(b-a)/(b-x)]*MyLog[(a-x)/(a-b)]+2*MyLi[3,-(x/(a-x))]*MyLog[(b-a)/(b-x)]-2*MyLi[3,-(x/(b-x))]*MyLog[(b-a)/(b-x)]+(log0*MyLog[(b-x)/a]^3)/6-(log0*MyLog[(b-x)/(a-x)]^3)/6-(log0*MyLog[((a-b)*(b-x))/(b*(a-x))]^3)/6-Pi^2*(-(log0*MyLog[(a-b)/(a-x)])/6-(log0*MyLog[(b-x)/a])/6+(log0*MyLog[(b-x)/(a-x)])/6+(log0*MyLog[((a-b)*(b-x))/(b*(a-x))])/6)-log0*MyLi[2,x/a]*MyLog[-(x/(b-x))]+log0*MyLi[2,((a-b)*x)/(b*(a-x))]*MyLog[-(x/(b-x))]+log0*MyLi[2,((b-a)*x)/(a*(b-x))]*MyLog[-(x/(b-x))]-log0*MyLi[2,x/(x-a)]*MyLog[-(x/(b-x))]-(log0*MyLog[a/(a-x)]*MyLog[-(x/(b-x))]^2)/2+(log0*MyLog[(b*(a-x))/(a*(b-x))]*MyLog[-(x/(b-x))]^2)/2+(log0*MyLog[(a*(b-x))/(b*(a-x))]*MyLog[-(x/(b-x))]^2)/2-(log0*MyLog[-(x/(b-x))]^2*MyLog[1-x/a])/2-log0*MyLi[2,(b-x)/(a-x)]*MyLog[1-x/b]-2*MyLi[3,-(x/(a-x))]*MyLog[1-x/b]+I*Pi*(2*log0*MyLi[2,b/(b-x)]*MyT[1,1-x/b,1-a/b]*MyS[Im[a/b]]-2*log0*MyLi[2,(b-a)/(b-x)]*MyT[1,1-x/b,1-a/b]*MyS[Im[a/b]]-2*log0*MyLog[1-a/b]*MyLog[(a-x)/(b-x)]*MyT[1,1-x/b,1-a/b]*MyS[Im[a/b]]+log0*MyLog[a/(a-b)]^2*MyT[1,-(x/(b-x)),a/(a-b)]*MyS[Im[b/(a-b)]]+log0*MyLog[(a-x)/(b-x)]^2*MyT[1,-(x/(b-x)),(a-x)/(b-x)]*MyS[Im[(b-a)/(b-x)]]+log0*MyH1[(x-b)/(a-b),1-x/b]*MyLog[-(a/(b-x))]^2*MyS[Im[x/b]]-log0*MyH1[1-a/b,1-x/b]*MyLog[(b*(x-a))/((a-b)*(b-x))]^2*MyS[Im[x/b]])+log0*Zeta[3],
G[a_,b_,a_,c_,x_] :> 2*MyLi[2,a/(a-b)]*MyLi[2,a/(a-c)]-MyLi[2,a/(a-c)]*MyLi[2,(a-b)/(a-c)]-MyLi[2,a/(a-b)]*MyLi[2,(a-c)/(a-b)]-MyLi[2,a/(a-c)]*MyLi[2,(a-x)/(a-b)]+MyLi[2,(a-c)/(a-b)]*MyLi[2,(a-x)/(a-b)]+MyLi[2,(a-b)/(a-c)]*MyLi[2,(a-x)/(a-c)]-MyLi[2,(a-x)/(a-b)]*MyLi[2,(a-x)/(a-c)]+2*MyLi[4,a/(a-b)]+2*MyLi[4,a/(a-c)]-2*MyLi[4,(a-x)/(a-b)]-2*MyLi[4,(a-x)/(a-c)]-2*MyLi22[a/(a-b),(a-b)/(a-c)]+MyLi22[a/(a-b),1-c/a]+MyLi22[a/(a-c),1-b/a]-MyLi22[a/(a-c),(a-c)/(a-b)]-MyLi22[(a-b)/(a-c),a/(a-b)]+MyLi22[(a-b)/(a-c),(a-x)/(a-b)]-MyLi22[(a-c)/(a-b),a/(a-c)]+MyLi22[(a-c)/(a-b),(a-x)/(a-c)]+2*MyLi22[(a-x)/(a-b),(a-b)/(a-c)]-MyLi22[(a-x)/(a-b),(a-c)/(a-x)]+MyLi22[(a-x)/(a-c),(a-c)/(a-b)]-MyLi22[(a-x)/(a-c),(a-b)/(a-x)]+2*MyLi[3,a/(a-b)]*MyLog[(b-c)/(a-c)]-2*MyLi[3,a/(a-c)]*MyLog[(b-c)/(a-c)]-2*MyLi[3,(a-x)/(a-b)]*MyLog[(b-c)/(a-c)]+2*MyLi[3,(a-x)/(a-c)]*MyLog[(b-c)/(a-c)]-2*MyLi[3,a/(a-b)]*MyLog[(c-b)/(a-b)]+2*MyLi[3,a/(a-c)]*MyLog[(c-b)/(a-b)]+2*MyLi[3,(a-x)/(a-b)]*MyLog[(c-b)/(a-b)]-2*MyLi[3,(a-x)/(a-c)]*MyLog[(c-b)/(a-b)]+2*MyLi[3,a/(a-b)]*MyLog[(x-c)/(a-c)]-2*MyLi[3,(a-x)/(a-b)]*MyLog[(x-c)/(a-c)]-MyLi[3,1-a/b]*MyLog[1-x/a]-MyLi[3,1-a/c]*MyLog[1-x/a]+MyLi[3,(a-b)/(a-c)]*MyLog[1-x/a]+2*MyLi[3,(a-c)/(a-b)]*MyLog[1-x/a]-MyLi[3,b/(b-c)]*MyLog[1-x/a]+2*MyLi[3,(b-a)/(b-c)]*MyLog[1-x/a]+2*MyLi[3,(a-c)/(b-c)]*MyLog[1-x/a]+MyLi[3,(b*(a-c))/(a*(b-c))]*MyLog[1-x/a]-MyLi[3,b/c]*MyLog[1-x/a]+MyLi[3,(b*(a-c))/((a-b)*c)]*MyLog[1-x/a]-MyLi[3,c/b]*MyLog[1-x/a]+MyLi[3,((b-a)*c)/(a*(b-c))]*MyLog[1-x/a]+MyLi[3,((b-a)*c)/(b*(c-a))]*MyLog[1-x/a]-MyLi[3,c/(c-b)]*MyLog[1-x/a]-MyLi[3,(a-x)/(a-c)]*MyLog[1-x/a]-MyLi[3,(b-x)/(b-c)]*MyLog[1-x/a]+MyLi[3,((a-c)*(b-x))/((b-c)*(a-x))]*MyLog[1-x/a]-MyLi[3,(c-a)/(c-x)]*MyLog[1-x/a]-MyLi[3,(b-x)/(c-x)]*MyLog[1-x/a]+MyLi[3,((a-c)*(b-x))/((a-b)*(c-x))]*MyLog[1-x/a]-MyLi[3,(c-x)/(a-x)]*MyLog[1-x/a]+MyLi[3,((b-a)*(c-x))/((b-c)*(a-x))]*MyLog[1-x/a]-MyLi[3,(x-c)/(b-c)]*MyLog[1-x/a]-MyLi[2,a/(a-c)]*MyLog[b/(b-a)]*MyLog[1-x/a]+MyLi[2,(a-b)/(a-c)]*MyLog[b/(b-a)]*MyLog[1-x/a]+MyLi[2,b/(b-c)]*MyLog[b/(b-a)]*MyLog[1-x/a]-MyLi[2,(b*(a-c))/(a*(b-c))]*MyLog[b/(b-a)]*MyLog[1-x/a]+MyLi[2,b/c]*MyLog[b/(b-a)]*MyLog[1-x/a]-MyLi[2,(b*(a-c))/((a-b)*c)]*MyLog[b/(b-a)]*MyLog[1-x/a]+(MyLog[b/(b-a)]^2*MyLog[1-b/c]*MyLog[1-x/a])/2-(MyLog[(a-c)/b]^3*MyLog[1-x/a])/6+(MyLog[((a-b)*(a-c))/(a*(b-c))]^3*MyLog[1-x/a])/6+(MyLog[((b-a)*(a-c))/(a*(b-c))]^3*MyLog[1-x/a])/6-(MyLog[(a-b)/c]^3*MyLog[1-x/a])/6-MyLi[2,a/(a-b)]*MyLog[c/(c-a)]*MyLog[1-x/a]+MyLi[2,(a-c)/(a-b)]*MyLog[c/(c-a)]*MyLog[1-x/a]+MyLi[2,c/b]*MyLog[c/(c-a)]*MyLog[1-x/a]-MyLi[2,((b-a)*c)/(a*(b-c))]*MyLog[c/(c-a)]*MyLog[1-x/a]-MyLi[2,((b-a)*c)/(b*(c-a))]*MyLog[c/(c-a)]*MyLog[1-x/a]+MyLi[2,c/(c-b)]*MyLog[c/(c-a)]*MyLog[1-x/a]+(MyLog[b/(b-c)]*MyLog[c/(c-a)]^2*MyLog[1-x/a])/2-(MyLog[(b*(a-c))/(a*(b-c))]*MyLog[c/(c-a)]^2*MyLog[1-x/a])/2-(MyLog[(a*(b-c))/(b*(a-c))]*MyLog[c/(c-a)]^2*MyLog[1-x/a])/2+(MyLog[b/(b-a)]^2*MyLog[c/(c-b)]*MyLog[1-x/a])/2-(MyLog[b/(b-a)]^2*MyLog[((a-b)*c)/(a*(c-b))]*MyLog[1-x/a])/2-(MyLog[b/(b-a)]^2*MyLog[(a*(c-b))/((a-b)*c)]*MyLog[1-x/a])/2+(MyLog[c/(c-a)]^2*MyLog[1-c/b]*MyLog[1-x/a])/2-(MyLog[(a-c)/(a-x)]^3*MyLog[1-x/a])/6+(MyLog[((a-b)*(a-c))/((b-c)*(a-x))]^3*MyLog[1-x/a])/6+(MyLog[((b-a)*(a-c))/((b-c)*(a-x))]^3*MyLog[1-x/a])/6-(MyLog[(a-b)/(c-x)]^3*MyLog[1-x/a])/6+MyLi[2,(b-x)/(b-c)]*MyLog[(x-b)/(a-b)]*MyLog[1-x/a]-MyLi[2,((a-c)*(b-x))/((b-c)*(a-x))]*MyLog[(x-b)/(a-b)]*MyLog[1-x/a]+MyLi[2,(b-x)/(c-x)]*MyLog[(x-b)/(a-b)]*MyLog[1-x/a]-MyLi[2,((a-c)*(b-x))/((a-b)*(c-x))]*MyLog[(x-b)/(a-b)]*MyLog[1-x/a]+(MyLog[(c-b)/(c-x)]*MyLog[(x-b)/(a-b)]^2*MyLog[1-x/a])/2-(MyLog[((b-c)*(a-x))/((b-a)*(c-x))]*MyLog[(x-b)/(a-b)]^2*MyLog[1-x/a])/2-(MyLog[((a-b)*(c-x))/((c-b)*(a-x))]*MyLog[(x-b)/(a-b)]^2*MyLog[1-x/a])/2+MyLi[2,a/(a-b)]*MyLog[(x-c)/(a-c)]*MyLog[1-x/a]+MyLi[2,(a-c)/(a-b)]*MyLog[(x-c)/(a-c)]*MyLog[1-x/a]+MyLi[2,(c-x)/(a-x)]*MyLog[(x-c)/(a-c)]*MyLog[1-x/a]-MyLi[2,((b-a)*(c-x))/((b-c)*(a-x))]*MyLog[(x-c)/(a-c)]*MyLog[1-x/a]+MyLi[2,(x-c)/(b-c)]*MyLog[(x-c)/(a-c)]*MyLog[1-x/a]+(MyLog[(a-c)/(a-x)]*MyLog[(x-c)/(a-c)]^2*MyLog[1-x/a])/2+(MyLog[((b-c)*(a-x))/((a-c)*(b-x))]*MyLog[(x-c)/(a-c)]^2*MyLog[1-x/a])/2-(MyLog[((c-b)*(a-x))/((c-a)*(b-x))]*MyLog[(x-c)/(a-c)]^2*MyLog[1-x/a])/2+(MyLog[(b-x)/(b-c)]*MyLog[(x-c)/(a-c)]^2*MyLog[1-x/a])/2-(MyLog[((a-c)*(b-x))/((b-c)*(a-x))]*MyLog[(x-c)/(a-c)]^2*MyLog[1-x/a])/2+(MyLog[(x-b)/(a-b)]^2*MyLog[(x-c)/(b-c)]*MyLog[1-x/a])/2-2*MyLi[3,a/(a-b)]*MyLog[1-x/c]+2*MyLi[3,(a-x)/(a-b)]*MyLog[1-x/c]-MyLi[2,a/(a-b)]*MyLog[1-x/a]*MyLog[1-x/c]-MyLi[2,(a-x)/(a-b)]*MyLog[1-x/a]*MyLog[1-x/c]-Pi^2*((MyLog[(a-c)/b]*MyLog[1-x/a])/6-(MyLog[((a-b)*(a-c))/(a*(b-c))]*MyLog[1-x/a])/6-(MyLog[((b-a)*(a-c))/(a*(b-c))]*MyLog[1-x/a])/6+(MyLog[(a-b)/c]*MyLog[1-x/a])/6+(MyLog[(a-c)/(a-x)]*MyLog[1-x/a])/6-(MyLog[((a-b)*(a-c))/((b-c)*(a-x))]*MyLog[1-x/a])/6-(MyLog[((b-a)*(a-c))/((b-c)*(a-x))]*MyLog[1-x/a])/6+(MyLog[(a-b)/(c-x)]*MyLog[1-x/a])/6-4*MyLog[1-b/a]*MyLog[1-x/a]*MyT[1,1-x/a,1-b/a]*MyT[MyP[b/a,1-x/a],1-x/a,1-c/a]-4*MyLog[1-c/a]*MyLog[1-x/a]*MyT[1,1-x/a,1-c/a]*MyT[MyP[c/a,1-x/a],1-x/a,1-b/a]+4*MyLog[1-b/a]^2*MyT[1,1-x/a,1-b/a]*MyT[MyP[b/a,1-x/a],1-x/a,1-c/a]*MyS[Im[b/a]]*MyS[Im[c/a]]+4*MyLog[1-b/a]*MyLog[1-c/a]*MyT[1,1-x/a,1-c/a]*MyT[MyP[c/a,1-x/a],1-x/a,1-b/a]*MyS[Im[b/a]]*MyS[Im[c/a]])+I*Pi*(-(MyH1[(a-b)/(a-c),1-b/a]*MyLog[c/(b-a)]^2*MyLog[1-x/a]*MyS[Im[b/a]])+MyH1[1-c/a,1-b/a]*MyLog[(a*(c-b))/((a-b)*(a-c))]^2*MyLog[1-x/a]*MyS[Im[b/a]]+2*MyLi[2,a/(a-c)]*MyLog[1-b/a]*MyT[1,1-x/a,1-b/a]*MyS[Im[b/a]]-2*MyLi[2,(a-b)/(a-c)]*MyLog[1-b/a]*MyT[1,1-x/a,1-b/a]*MyS[Im[b/a]]-2*MyLog[1-b/a]^2*MyLog[(x-c)/(a-c)]*MyT[1,1-x/a,1-b/a]*MyS[Im[b/a]]-2*MyLi[2,a/(a-c)]*MyLog[1-x/a]*MyT[1,1-x/a,1-b/a]*MyS[Im[b/a]]+2*MyLi[2,(a-b)/(a-c)]*MyLog[1-x/a]*MyT[1,1-x/a,1-b/a]*MyS[Im[b/a]]+2*MyLog[1-b/a]*MyLog[(x-c)/(a-c)]*MyLog[1-x/a]*MyT[1,1-x/a,1-b/a]*MyS[Im[b/a]]+2*MyLog[1-b/a]^2*MyLog[1-x/c]*MyT[1,1-x/a,1-b/a]*MyS[Im[b/a]]-MyLog[b/(b-a)]^2*MyLog[1-x/a]*MyT[1,c/(c-a),b/(b-a)]*MyS[Im[a/(b-a)]]-MyLog[(b-c)/(a-c)]^2*MyLog[1-x/a]*MyT[1,c/(c-a),(b-c)/(a-c)]*MyS[Im[(a-b)/(a-c)]]-MyLog[(b-c)/(a-c)]^2*MyLog[1-x/a]*MyT[1,(x-c)/(a-c),(b-c)/(a-c)]*MyS[Im[(a-b)/(a-c)]]-MyLog[(c-b)/(a-b)]^2*MyLog[1-x/a]*MyT[1,b/(b-a),(c-b)/(a-b)]*MyS[Im[(a-c)/(a-b)]]-MyLog[(c-b)/(a-b)]^2*MyLog[1-x/a]*MyT[1,(x-b)/(a-b),(c-b)/(a-b)]*MyS[Im[(a-c)/(a-b)]]+MyH1[1-b/a,1-c/a]*MyLog[(a*(b-c))/((a-b)*(a-c))]^2*MyLog[1-x/a]*MyS[Im[c/a]]-MyH1[(a-c)/(a-b),1-c/a]*MyLog[b/(c-a)]^2*MyLog[1-x/a]*MyS[Im[c/a]]-4*MyLi[3,a/(a-b)]*MyT[1,1-x/a,1-c/a]*MyS[Im[c/a]]+4*MyLi[3,(a-c)/(a-b)]*MyT[1,1-x/a,1-c/a]*MyS[Im[c/a]]-2*MyLi[2,(a-c)/(a-b)]*MyLog[1-c/a]*MyT[1,1-x/a,1-c/a]*MyS[Im[c/a]]-2*MyLi[2,(a-x)/(a-b)]*MyLog[1-c/a]*MyT[1,1-x/a,1-c/a]*MyS[Im[c/a]]-2*MyLi[2,a/(a-b)]*MyLog[1-x/a]*MyT[1,1-x/a,1-c/a]*MyS[Im[c/a]]+2*MyLi[2,(a-c)/(a-b)]*MyLog[1-x/a]*MyT[1,1-x/a,1-c/a]*MyS[Im[c/a]]-MyLog[c/(c-a)]^2*MyLog[1-x/a]*MyT[1,b/(b-a),c/(c-a)]*MyS[Im[a/(c-a)]]-MyH1[(a-c)/(a-x),(a-b)/(a-x)]*MyLog[((c-b)*(a-x))/((a-b)*(a-c))]^2*MyLog[1-x/a]*MyS[Im[(a-b)/(a-x)]]+MyH1[(a-b)/(a-c),(a-b)/(a-x)]*MyLog[(x-c)/(a-b)]^2*MyLog[1-x/a]*MyS[Im[(a-b)/(a-x)]]-MyH1[(a-b)/(a-x),(a-c)/(a-x)]*MyLog[((b-c)*(a-x))/((a-b)*(a-c))]^2*MyLog[1-x/a]*MyS[Im[(a-c)/(a-x)]]+MyLog[(x-c)/(a-c)]^2*MyLog[1-x/a]*MyT[1,(x-b)/(a-b),(x-c)/(a-c)]*MyS[Im[(a-x)/(a-c)]]+2*MyLog[1-b/a]*MyLog[1-x/a]*MyLog[1-x/c]*MyT[1,1-x/a,1-b/a]*MyS[Im[a/x]]),
G[x_,x_,a_,b_,x_] :> -(log0^2*MyLi[2,b/(b-a)])/2+(MyLi[2,(b-x)/(a-x)]*MyLi[2,-(x/(a-x))])/2-(MyLi[2,-(x/(a-x))]*MyLi[2,-(x/(b-x))])/2+(log0^2*MyLi[2,(x-b)/(a-b)])/2-log0*MyLi[3,b/a]-log0*MyLi[3,-(b/(a-b))]-log0*MyLi[3,b/(b-a)]-log0*MyLi[3,1-b/a]+log0*MyLi[3,(a-b)/(a-x)]+log0*MyLi[3,b/(b-x)]+log0*MyLi[3,(a-x)/(b-x)]+log0*MyLi[3,(b*(a-x))/(a*(b-x))]+log0*MyLi[3,(b*(a-x))/((a-b)*x)]-log0*MyLi[3,x/a]-log0*MyLi[3,-(x/(a-x))]+log0*MyLi[3,((a-b)*x)/(b*(a-x))]+log0*MyLi[3,-(x/(b-x))]+log0*MyLi[3,((b-a)*x)/(a*(b-x))]-log0*MyLi[3,x/(x-a)]+2*log0*MyLi[3,(x-b)/(a-b)]-log0*MyLi[3,1-x/a]-MyLi[4,-(x/(a-x))]+MyLi22[(b-x)/(a-x),-(x/(b-x))]/2-MyLi22[-(x/(a-x)),1-b/x]/2+MyLi22[-(x/(a-x)),(a-x)/(b-x)]/2+MyLi22[-(x/(b-x)),(b-x)/(a-x)]/2-log0*MyLi[2,b/(b-x)]*MyLog[a/(a-b)]+log0*MyLi[2,(b-a)/(b-x)]*MyLog[a/(a-b)]+log0*MyLi[2,(a-x)/(b-x)]*MyLog[a/(a-x)]-log0*MyLi[2,-(x/(b-x))]*MyLog[a/(a-x)]+MyLi[3,-(x/(a-x))]*MyLog[(a-b)/(a-x)]-MyLi[3,-(x/(b-x))]*MyLog[(a-b)/(a-x)]-(log0*MyLog[(a-b)/(a-x)]^3)/6+log0*MyLi[2,b/(b-x)]*MyLog[(a-x)/(a-b)]-log0*MyLi[2,(b-a)/(b-x)]*MyLog[(a-x)/(a-b)]+log0*MyLi[2,b/a]*MyLog[b/(b-x)]+log0*MyLi[2,b/(b-a)]*MyLog[b/(b-x)]-log0*MyLi[2,(b*(a-x))/(a*(b-x))]*MyLog[b/(b-x)]-log0*MyLi[2,(b*(a-x))/((a-b)*x)]*MyLog[b/(b-x)]+(log0*MyLog[a/(a-b)]*MyLog[b/(b-x)]^2)/2+(log0*MyLog[1-b/a]*MyLog[b/(b-x)]^2)/2-(log0*MyLog[(b-x)/a]^3)/6+(log0*MyLog[(b-x)/(a-x)]^3)/6+(log0*MyLog[((a-b)*(b-x))/(b*(a-x))]^3)/6+log0*MyLi[2,x/a]*MyLog[-(x/(b-x))]-log0*MyLi[2,((a-b)*x)/(b*(a-x))]*MyLog[-(x/(b-x))]-log0*MyLi[2,((b-a)*x)/(a*(b-x))]*MyLog[-(x/(b-x))]+log0*MyLi[2,x/(x-a)]*MyLog[-(x/(b-x))]+(log0*MyLog[a/(a-x)]*MyLog[-(x/(b-x))]^2)/2-(log0*MyLog[(b*(a-x))/(a*(b-x))]*MyLog[-(x/(b-x))]^2)/2-(log0*MyLog[(a*(b-x))/(b*(a-x))]*MyLog[-(x/(b-x))]^2)/2-(log0*MyLog[b/(b-x)]^2*MyLog[((b-a)*x)/(a*(b-x))])/2-(log0*MyLog[(x-b)/a]^3)/6-(log0*MyLog[b/(b-x)]^2*MyLog[(a*(x-b))/((a-b)*x)])/2+(log0*MyLog[((a-x)*(x-b))/((a-b)*x)]^3)/6-Pi^2*((log0*MyLog[(a-b)/(a-x)])/6+(log0*MyLog[(b-x)/a])/6-(log0*MyLog[(b-x)/(a-x)])/6-(log0*MyLog[((a-b)*(b-x))/(b*(a-x))])/6+(log0*MyLog[(x-b)/a])/6-(log0*MyLog[((a-x)*(x-b))/((a-b)*x)])/6)+(log0*MyLog[-(x/(b-x))]^2*MyLog[1-x/a])/2+log0*MyLi[2,(b-x)/(a-x)]*MyLog[1-x/b]+MyLi[3,-(x/(a-x))]*MyLog[1-x/b]+(log0^2*MyLog[(a-x)/(a-b)]*MyLog[1-x/b])/2+I*Pi*(-2*log0*MyLi[2,b/(b-x)]*MyT[1,1-x/b,1-a/b]*MyS[Im[a/b]]+2*log0*MyLi[2,(b-a)/(b-x)]*MyT[1,1-x/b,1-a/b]*MyS[Im[a/b]]+2*log0*MyLog[1-a/b]*MyLog[(a-x)/(b-x)]*MyT[1,1-x/b,1-a/b]*MyS[Im[a/b]]-log0*MyLog[a/(a-b)]^2*MyT[1,-(x/(b-x)),a/(a-b)]*MyS[Im[b/(a-b)]]-log0*MyLog[(a-x)/(b-x)]^2*MyT[1,-(x/(b-x)),(a-x)/(b-x)]*MyS[Im[(b-a)/(b-x)]]-log0*MyLog[(b-a)/(b-x)]^2*MyT[1,b/(b-x),(b-a)/(b-x)]*MyS[Im[(a-x)/(b-x)]]-log0*MyH1[(b-x)/(a-x),1-b/x]*MyLog[a/(b-x)]^2*MyS[Im[b/x]]+log0*MyH1[1-a/x,1-b/x]*MyLog[((b-a)*x)/((a-x)*(x-b))]^2*MyS[Im[b/x]]+log0^2*MyLog[1-a/b]*MyT[1,1-x/b,1-a/b]*MyS[Im[b/x]]-log0*MyH1[(x-b)/(a-b),1-x/b]*MyLog[-(a/(b-x))]^2*MyS[Im[x/b]]+log0*MyH1[1-a/b,1-x/b]*MyLog[(b*(x-a))/((a-b)*(b-x))]^2*MyS[Im[x/b]]-log0*MyLog[a/(a-x)]^2*MyT[1,b/(b-x),a/(a-x)]*MyS[Im[x/(a-x)]])-log0*Zeta[3],
G[a_,a_,b_,c_,x_] :> -(MyLi[2,a/(a-b)]*MyLi[2,a/(a-c)])/2+(MyLi[2,a/(a-b)]*MyLi[2,(a-c)/(a-b)])/2-(MyLi[2,(a-c)/(a-b)]*MyLi[2,(a-x)/(a-b)])/2+(MyLi[2,(a-x)/(a-b)]*MyLi[2,(a-x)/(a-c)])/2-MyLi[4,a/(a-b)]+MyLi[4,(a-x)/(a-b)]+MyLi22[a/(a-b),(a-b)/(a-c)]/2-MyLi22[a/(a-b),1-c/a]/2+MyLi22[a/(a-c),(a-c)/(a-b)]/2+MyLi22[(a-c)/(a-b),a/(a-c)]/2-MyLi22[(a-c)/(a-b),(a-x)/(a-c)]/2-MyLi22[(a-x)/(a-b),(a-b)/(a-c)]/2+MyLi22[(a-x)/(a-b),(a-c)/(a-x)]/2-MyLi22[(a-x)/(a-c),(a-c)/(a-b)]/2+MyLi[3,a/(a-b)]*MyLog[(c-b)/(a-b)]-MyLi[3,a/(a-c)]*MyLog[(c-b)/(a-b)]-MyLi[3,(a-x)/(a-b)]*MyLog[(c-b)/(a-b)]+MyLi[3,(a-x)/(a-c)]*MyLog[(c-b)/(a-b)]-MyLi[3,a/(a-b)]*MyLog[(x-c)/(a-c)]+MyLi[3,(a-x)/(a-b)]*MyLog[(x-c)/(a-c)]-(MyLi[3,a/(a-b)]*MyLog[1-x/a])/2+(MyLi[3,b/a]*MyLog[1-x/a])/2+(MyLi[3,b/(b-a)]*MyLog[1-x/a])/2+(MyLi[3,1-a/c]*MyLog[1-x/a])/2+(MyLi[3,a/(a-c)]*MyLog[1-x/a])/2-MyLi[3,(a-c)/(a-b)]*MyLog[1-x/a]+(MyLi[3,b/(b-c)]*MyLog[1-x/a])/2-MyLi[3,(b-a)/(b-c)]*MyLog[1-x/a]-MyLi[3,(b*(a-c))/(a*(b-c))]*MyLog[1-x/a]+(MyLi[3,b/c]*MyLog[1-x/a])/2-MyLi[3,(b*(a-c))/((a-b)*c)]*MyLog[1-x/a]+(MyLi[3,-(c/(a-c))]*MyLog[1-x/a])/2-(MyLi[3,-(c/(b-c))]*MyLog[1-x/a])/2+(MyLi[3,1-c/a]*MyLog[1-x/a])/2-(MyLi[3,(a-c)/(a-x)]*MyLog[1-x/a])/2-(MyLi[3,(a-x)/(a-b)]*MyLog[1-x/a])/2+(MyLi[3,(a-x)/(a-c)]*MyLog[1-x/a])/2+(MyLi[3,(b-x)/(b-c)]*MyLog[1-x/a])/2-(MyLi[3,(b-x)/(a-x)]*MyLog[1-x/a])/2+(MyLi[3,(c-a)/(c-x)]*MyLog[1-x/a])/2+(MyLi[3,(b-x)/(c-x)]*MyLog[1-x/a])/2-(MyLi[3,(x-b)/(a-b)]*MyLog[1-x/a])/2-(MyLi[3,(x-c)/(a-c)]*MyLog[1-x/a])/2+(MyLi[3,(x-c)/(b-c)]*MyLog[1-x/a])/2-(MyLi[2,b/(b-c)]*MyLog[b/(b-a)]*MyLog[1-x/a])/2+(MyLi[2,(b*(a-c))/(a*(b-c))]*MyLog[b/(b-a)]*MyLog[1-x/a])/2-(MyLi[2,b/c]*MyLog[b/(b-a)]*MyLog[1-x/a])/2+(MyLi[2,(b*(a-c))/((a-b)*c)]*MyLog[b/(b-a)]*MyLog[1-x/a])/2-(MyLog[b/(b-a)]^2*MyLog[1-b/c]*MyLog[1-x/a])/4-(MyLi[2,(a-c)/(b-c)]*MyLog[a/(a-c)]*MyLog[1-x/a])/2+(MyLi[2,-(c/(b-c))]*MyLog[a/(a-c)]*MyLog[1-x/a])/2-(MyLi[2,b/a]*MyLog[b/(b-c)]*MyLog[1-x/a])/2-(MyLi[2,b/(b-a)]*MyLog[b/(b-c)]*MyLog[1-x/a])/2+(MyLi[2,(b*(a-c))/(a*(b-c))]*MyLog[b/(b-c)]*MyLog[1-x/a])/2+(MyLi[2,(b*(a-c))/((a-b)*c)]*MyLog[b/(b-c)]*MyLog[1-x/a])/2-(MyLog[a/(a-b)]*MyLog[b/(b-c)]^2*MyLog[1-x/a])/4-(MyLog[1-b/a]*MyLog[b/(b-c)]^2*MyLog[1-x/a])/4-(MyLog[((a-b)*(a-c))/(a*(b-c))]^3*MyLog[1-x/a])/12+(MyLog[(a-b)/c]^3*MyLog[1-x/a])/12+(MyLog[b/(b-c)]^2*MyLog[((b-a)*c)/(a*(b-c))]*MyLog[1-x/a])/4+(MyLi[2,a/(a-b)]*MyLog[c/(c-a)]*MyLog[1-x/a])/2-(MyLi[2,(a-c)/(a-b)]*MyLog[c/(c-a)]*MyLog[1-x/a])/2-(MyLog[b/(b-a)]^2*MyLog[c/(c-b)]*MyLog[1-x/a])/4+(MyLog[b/(b-a)]^2*MyLog[((a-b)*c)/(a*(c-b))]*MyLog[1-x/a])/4+(MyLog[(c-b)/a]^3*MyLog[1-x/a])/12+(MyLog[b/(b-a)]^2*MyLog[(a*(c-b))/((a-b)*c)]*MyLog[1-x/a])/4+(MyLog[b/(b-c)]^2*MyLog[(a*(c-b))/((a-b)*c)]*MyLog[1-x/a])/4-(MyLog[((a-c)*(c-b))/((a-b)*c)]^3*MyLog[1-x/a])/12-(MyLog[((a-b)*(a-c))/((b-c)*(a-x))]^3*MyLog[1-x/a])/12-(MyLog[(c-b)/(a-x)]^3*MyLog[1-x/a])/12+(MyLi[2,(a-c)/(b-c)]*MyLog[(a-x)/(a-c)]*MyLog[1-x/a])/2-(MyLi[2,-(c/(b-c))]*MyLog[(a-x)/(a-c)]*MyLog[1-x/a])/2+(MyLi[2,(b-x)/(a-x)]*MyLog[(b-x)/(b-c)]*MyLog[1-x/a])/2-(MyLi[2,((a-c)*(b-x))/((b-c)*(a-x))]*MyLog[(b-x)/(b-c)]*MyLog[1-x/a])/2-(MyLi[2,((a-c)*(b-x))/((a-b)*(c-x))]*MyLog[(b-x)/(b-c)]*MyLog[1-x/a])/2+(MyLi[2,(x-b)/(a-b)]*MyLog[(b-x)/(b-c)]*MyLog[1-x/a])/2+(MyLog[(a-b)/(a-x)]*MyLog[(b-x)/(b-c)]^2*MyLog[1-x/a])/4+(MyLog[(a-x)/(a-b)]*MyLog[(b-x)/(b-c)]^2*MyLog[1-x/a])/4+(MyLog[(a-b)/(c-x)]^3*MyLog[1-x/a])/12+(MyLog[((a-c)*(c-b))/((a-b)*(c-x))]^3*MyLog[1-x/a])/12-(MyLog[(b-x)/(b-c)]^2*MyLog[-(((b-c)*(a-x))/((a-b)*(c-x)))]*MyLog[1-x/a])/4-(MyLog[(b-x)/(b-c)]^2*MyLog[((b-a)*(c-x))/((b-c)*(a-x))]*MyLog[1-x/a])/4-(MyLi[2,(b-x)/(b-c)]*MyLog[(x-b)/(a-b)]*MyLog[1-x/a])/2+(MyLi[2,((a-c)*(b-x))/((b-c)*(a-x))]*MyLog[(x-b)/(a-b)]*MyLog[1-x/a])/2-(MyLi[2,(b-x)/(c-x)]*MyLog[(x-b)/(a-b)]*MyLog[1-x/a])/2+(MyLi[2,((a-c)*(b-x))/((a-b)*(c-x))]*MyLog[(x-b)/(a-b)]*MyLog[1-x/a])/2-(MyLog[(c-b)/(c-x)]*MyLog[(x-b)/(a-b)]^2*MyLog[1-x/a])/4+(MyLog[((b-c)*(a-x))/((b-a)*(c-x))]*MyLog[(x-b)/(a-b)]^2*MyLog[1-x/a])/4+(MyLog[((a-b)*(c-x))/((c-b)*(a-x))]*MyLog[(x-b)/(a-b)]^2*MyLog[1-x/a])/4-(MyLi[2,a/(a-b)]*MyLog[(x-c)/(a-c)]*MyLog[1-x/a])/2-(MyLi[2,(a-c)/(a-b)]*MyLog[(x-c)/(a-c)]*MyLog[1-x/a])/2-(MyLog[(x-b)/(a-b)]^2*MyLog[(x-c)/(b-c)]*MyLog[1-x/a])/4+MyLi[3,a/(a-b)]*MyLog[1-x/c]-MyLi[3,(a-x)/(a-b)]*MyLog[1-x/c]+(MyLi[2,a/(a-b)]*MyLog[1-x/a]*MyLog[1-x/c])/2-(MyLi[2,(c-b)/(a-b)]*MyLog[1-x/a]*MyLog[1-x/c])/2+(MyLi[2,(a-x)/(a-b)]*MyLog[1-x/a]*MyLog[1-x/c])/2+(MyLi[2,(x-b)/(a-b)]*MyLog[1-x/a]*MyLog[1-x/c])/2+(MyLog[(a-x)/(a-b)]*MyLog[(b-x)/(b-c)]*MyLog[1-x/a]*MyLog[1-x/c])/2-Pi^2*((MyLog[((a-b)*(a-c))/(a*(b-c))]*MyLog[1-x/a])/12-(MyLog[(a-b)/c]*MyLog[1-x/a])/12-(MyLog[(c-b)/a]*MyLog[1-x/a])/12+(MyLog[((a-c)*(c-b))/((a-b)*c)]*MyLog[1-x/a])/12+(MyLog[((a-b)*(a-c))/((b-c)*(a-x))]*MyLog[1-x/a])/12+(MyLog[(c-b)/(a-x)]*MyLog[1-x/a])/12-(MyLog[(a-b)/(c-x)]*MyLog[1-x/a])/12-(MyLog[((a-c)*(c-b))/((a-b)*(c-x))]*MyLog[1-x/a])/12+2*MyLog[1-b/a]*MyLog[1-x/a]*MyT[1,1-x/a,1-b/a]*MyT[MyP[b/a,1-x/a],1-x/a,1-c/a]+2*MyLog[1-b/c]*MyLog[1-x/a]*MyT[1,1-x/c,1-b/c]*MyT[MyP[b/c,1-x/c],1-x/c,1-a/c]-2*MyLog[1-b/a]^2*MyT[1,1-x/a,1-b/a]*MyT[MyP[b/a,1-x/a],1-x/a,1-c/a]*MyS[Im[b/a]]*MyS[Im[c/a]])+I*Pi*((MyH1[(a-b)/(a-c),1-b/a]*MyLog[c/(b-a)]^2*MyLog[1-x/a]*MyS[Im[b/a]])/2-(MyH1[1-c/a,1-b/a]*MyLog[(a*(c-b))/((a-b)*(a-c))]^2*MyLog[1-x/a]*MyS[Im[b/a]])/2-MyLog[1-b/a]^2*MyLog[(b-c)/(a-c)]*MyT[1,1-x/a,1-b/a]*MyS[Im[b/a]]+MyLog[1-b/a]^2*MyLog[(x-c)/(a-c)]*MyT[1,1-x/a,1-b/a]*MyS[Im[b/a]]+MyLog[1-b/a]*MyLog[(b-c)/(a-c)]*MyLog[1-x/a]*MyT[1,1-x/a,1-b/a]*MyS[Im[b/a]]-MyLog[1-b/a]*MyLog[(x-c)/(a-c)]*MyLog[1-x/a]*MyT[1,1-x/a,1-b/a]*MyS[Im[b/a]]-MyLog[1-b/a]^2*MyLog[1-x/c]*MyT[1,1-x/a,1-b/a]*MyS[Im[b/a]]+(MyLog[(c-b)/(a-b)]^2*MyLog[1-x/a]*MyT[1,b/(b-a),(c-b)/(a-b)]*MyS[Im[(a-c)/(a-b)]])/2+(MyLog[(c-b)/(a-b)]^2*MyLog[1-x/a]*MyT[1,(x-b)/(a-b),(c-b)/(a-b)]*MyS[Im[(a-c)/(a-b)]])/2+(MyLog[(b-a)/(b-c)]^2*MyLog[1-x/a]*MyT[1,b/(b-c),(b-a)/(b-c)]*MyS[Im[(a-c)/(b-c)]])/2-(MyLog[(b-a)/(b-c)]^2*MyLog[1-x/a]*MyT[1,(b-x)/(b-c),(b-a)/(b-c)]*MyS[Im[(a-c)/(b-c)]])/2-MyLi[2,(a-c)/(b-c)]*MyLog[1-x/a]*MyT[1,1-x/c,1-a/c]*MyS[Im[a/c]]+MyLi[2,-(c/(b-c))]*MyLog[1-x/a]*MyT[1,1-x/c,1-a/c]*MyS[Im[a/c]]-MyLog[1-a/c]*MyLog[(b-a)/(b-c)]*MyLog[1-x/a]*MyT[1,1-x/c,1-a/c]*MyS[Im[a/c]]+(MyH1[(b-c)/(a-c),1-b/c]*MyLog[a/(b-c)]^2*MyLog[1-x/a]*MyS[Im[b/c]])/2-(MyH1[1-a/c,1-b/c]*MyLog[((b-a)*c)/((a-c)*(c-b))]^2*MyLog[1-x/a]*MyS[Im[b/c]])/2+MyLog[1-b/c]*MyLog[(a-b)/(a-c)]*MyLog[1-x/a]*MyT[1,1-x/c,1-b/c]*MyS[Im[b/c]]-MyLog[1-b/c]*MyLog[(a-x)/(a-c)]*MyLog[1-x/a]*MyT[1,1-x/c,1-b/c]*MyS[Im[b/c]]+2*MyLi[3,a/(a-b)]*MyT[1,1-x/a,1-c/a]*MyS[Im[c/a]]-2*MyLi[3,(a-c)/(a-b)]*MyT[1,1-x/a,1-c/a]*MyS[Im[c/a]]+2*MyLi[2,(a-c)/(a-b)]*MyLog[1-c/a]*MyT[1,1-x/a,1-c/a]*MyS[Im[c/a]]+MyLog[(c-b)/(a-b)]*MyLog[1-c/a]^2*MyT[1,1-x/a,1-c/a]*MyS[Im[c/a]]+MyLi[2,a/(a-b)]*MyLog[1-x/a]*MyT[1,1-x/a,1-c/a]*MyS[Im[c/a]]-MyLi[2,(a-c)/(a-b)]*MyLog[1-x/a]*MyT[1,1-x/a,1-c/a]*MyS[Im[c/a]]-MyLog[(c-b)/(a-b)]*MyLog[1-c/a]*MyLog[1-x/a]*MyT[1,1-x/a,1-c/a]*MyS[Im[c/a]]+(MyLog[a/(a-c)]^2*MyLog[1-x/a]*MyT[1,b/(b-c),a/(a-c)]*MyS[Im[c/(a-c)]])/2+(MyLog[c/(c-a)]^2*MyLog[1-x/a]*MyT[1,b/(b-a),c/(c-a)]*MyS[Im[a/(c-a)]])/2+(MyH1[(a-c)/(a-x),(a-b)/(a-x)]*MyLog[((c-b)*(a-x))/((a-b)*(a-c))]^2*MyLog[1-x/a]*MyS[Im[(a-b)/(a-x)]])/2-(MyH1[(a-b)/(a-c),(a-b)/(a-x)]*MyLog[(x-c)/(a-b)]^2*MyLog[1-x/a]*MyS[Im[(a-b)/(a-x)]])/2-(MyLog[(x-c)/(a-c)]^2*MyLog[1-x/a]*MyT[1,(x-b)/(a-b),(x-c)/(a-c)]*MyS[Im[(a-x)/(a-c)]])/2+(MyH1[(b-c)/(a-c),(c-b)/(c-x)]*MyLog[(a-x)/(b-c)]^2*MyLog[1-x/a]*MyS[Im[(c-b)/(c-x)]])/2-(MyH1[(c-a)/(c-x),(c-b)/(c-x)]*MyLog[-(((a-b)*(c-x))/((a-c)*(c-b)))]^2*MyLog[1-x/a]*MyS[Im[(c-b)/(c-x)]])/2+MyLog[(b-a)/(b-c)]*MyLog[1-x/a]*MyLog[1-x/c]*MyT[1,(b-x)/(b-c),(b-a)/(b-c)]*MyS[Im[(c-b)/(c-x)]]-MyLog[1-b/a]*MyLog[1-x/a]*MyLog[1-x/c]*MyT[1,1-x/a,1-b/a]*MyS[Im[a/x]]+(MyLog[(a-x)/(a-c)]^2*MyLog[1-x/a]*MyT[1,(b-x)/(b-c),(a-x)/(a-c)]*MyS[Im[(x-c)/(a-c)]])/2),
G[0,x_,a_,b_,x_] :> (-2*Pi^4)/45+(Pi^2*MyLi[2,b/(b-a)])/6-MyLi[2,a/(a-x)]^2/2+(MyLi[2,a/b]*MyLi[2,x/b])/2+MyLi[2,a/(a-x)]*MyLi[2,x/b]-MyLi[2,(a*(b-x))/(b*(a-x))]*MyLi[2,x/b]-MyLi[2,x/b]^2/2-(Pi^2*MyLi[2,(x-b)/(a-b)])/6+MyLi[2,a/(a-x)]*MyLi[2,1-x/b]+2*MyLi[4,1-a/x]+MyLi[4,a/(a-x)]+2*MyLi[4,b/(b-x)]+2*MyLi[4,a/x]+MyLi[4,x/b]+2*MyLi[4,-(x/(b-x))]+MyLi22[a/b,x/a]/2-MyLi22[x/b,a/x]/2-MyLi22[1-x/b,a/(a-x)]-MyLi[3,x/a]*MyLog[1-a/b]+MyLi[3,x/b]*MyLog[1-a/b]-2*MyLi[3,1-x/a]*MyLog[1-a/b]+2*MyLi[3,1-x/b]*MyLog[1-a/b]+2*MyLi[3,a/(a-x)]*MyLog[1-a/x]-2*MyLi[3,1-x/b]*MyLog[1-a/x]-(Pi^2*MyLog[1-a/x]^2)/6+MyLog[1-a/x]^4/6+(MyLog[1-a/x]^3*MyLog[-(a/(a-x))])/3+MyLi[2,x/a]*MyLog[1-a/b]*MyLog[1-x/a]+2*MyLi[2,1-x/a]*MyLog[1-a/b]*MyLog[1-x/a]-MyLog[1-a/b]*MyLog[a/x]*MyLog[1-x/a]^2+MyLi[3,1-b/a]*MyLog[1-x/b]-MyLi[3,a/(a-x)]*MyLog[1-x/b]-MyLi[3,(a-b)/(a-x)]*MyLog[1-x/b]-MyLi[3,(a*(b-x))/(b*(a-x))]*MyLog[1-x/b]+MyLi[3,b/x]*MyLog[1-x/b]-2*MyLi[3,x/b]*MyLog[1-x/b]-MyLi[3,((b-a)*x)/(a*(b-x))]*MyLog[1-x/b]-2*MyLi[2,1-x/b]*MyLog[1-a/b]*MyLog[1-x/b]+2*MyLi[2,1-x/b]*MyLog[1-a/x]*MyLog[1-x/b]-(Pi^2*MyLog[(a-x)/(a-b)]*MyLog[1-x/b])/6-(Pi^2*MyLog[(b*(a-x))/(a*(b-x))]*MyLog[1-x/b])/6-(MyLog[(b*(a-x))/(a*(b-x))]^3*MyLog[1-x/b])/6-MyLi[2,1-b/a]*MyLog[((a-b)*x)/(b*(a-x))]*MyLog[1-x/b]+MyLi[2,(a-b)/(a-x)]*MyLog[((a-b)*x)/(b*(a-x))]*MyLog[1-x/b]-MyLi[2,x/b]*MyLog[((a-b)*x)/(b*(a-x))]*MyLog[1-x/b]+MyLi[2,((b-a)*x)/(a*(b-x))]*MyLog[((a-b)*x)/(b*(a-x))]*MyLog[1-x/b]-(MyLog[b/a]*MyLog[((a-b)*x)/(b*(a-x))]^2*MyLog[1-x/b])/2+(MyLog[(b*(a-x))/(a*(b-x))]*MyLog[((a-b)*x)/(b*(a-x))]^2*MyLog[1-x/b])/2+(MyLog[(b-x)/(a-x)]*MyLog[((a-b)*x)/(b*(a-x))]^2*MyLog[1-x/b])/2+(Pi^2*MyLog[(b*(-1+x/a))/x]*MyLog[1-x/b])/6+(MyLog[(b*(-1+x/a))/x]^3*MyLog[1-x/b])/6-(Pi^2*MyLog[1-x/b]^2)/6+MyLog[1-a/b]*MyLog[b/x]*MyLog[1-x/b]^2-MyLog[1-a/x]*MyLog[b/x]*MyLog[1-x/b]^2-(MyLog[-(x/b)]*MyLog[1-x/b]^3)/3+MyLog[1-x/b]^4/6-I*Pi*MyH1[1-x/a,(b*(a-x))/(a*(b-x))]*MyLog[1-x/b]*MyLog[(a*x)/(a*b-b*x)]^2*MyS[Im[(b*(a-x))/(a*(b-x))]]-(I/3)*Pi^3*MyLog[1-a/b]*MyT[1,1-x/b,1-a/b]*MyS[Im[b/x]]-(2*I)*Pi*MyLi[2,x/b]*MyLog[1-x/a]*MyT[1,1-x/b,1-x/a]*MyS[Im[b/x]]-(4*I)*Pi*MyLi[3,1-x/a]*MyT[1,1-x/b,1-x/a]*MyS[Im[x/a]]+(4*I)*Pi*MyLi[3,1-x/b]*MyT[1,1-x/b,1-x/a]*MyS[Im[x/a]]+(2*I)*Pi*MyLi[2,1-x/a]*MyLog[1-x/a]*MyT[1,1-x/b,1-x/a]*MyS[Im[x/a]]+(2*I)*Pi*MyLi[2,1-x/b]*MyLog[1-x/a]*MyT[1,1-x/b,1-x/a]*MyS[Im[x/a]]-(4*I)*Pi*MyLi[2,1-x/b]*MyLog[1-x/b]*MyT[1,1-x/b,1-x/a]*MyS[Im[x/a]]-(2*I)*Pi*MyLog[b/x]*MyLog[1-x/a]*MyLog[1-x/b]*MyT[1,1-x/b,1-x/a]*MyS[Im[x/a]]+(2*I)*Pi*MyLog[b/x]*MyLog[1-x/b]^2*MyT[1,1-x/b,1-x/a]*MyS[Im[x/a]]+I*Pi*MyLog[b/x]^2*MyLog[1-x/b]*MyT[1,((a-b)*x)/(b*(a-x)),x/b]*MyS[Im[x/b]]+2*MyLog[1-x/b]*Zeta[3],
G[0,a_,x_,b_,x_] :> -Pi^4/45-(Pi^2*MyLi[2,a/(a-x)])/2-MyLi[2,a/(a-x)]^2/2+MyLi[2,b/(b-x)]*MyLi[2,x/a]-MyLi[2,(b-a)/(b-x)]*MyLi[2,x/a]+MyLi[2,x/b]^2/2+MyLi[2,x/b]*MyLi[2,-(x/(a-x))]-MyLi[2,x/b]*MyLi[2,((a-b)*x)/(b*(a-x))]-(Pi^2*MyLi[2,1-x/a])/2-MyLi[2,(a*(b-x))/(b*(a-x))]*MyLi[2,1-x/a]-MyLi[2,a/(a-x)]*MyLi[2,1-x/b]+MyLi[2,(a*(b-x))/(b*(a-x))]*MyLi[2,1-x/b]-MyLi[2,1-x/a]*MyLi[2,1-x/b]-2*MyLi[4,1-a/x]+3*MyLi[4,a/(a-x)]-2*MyLi[4,a/x]-MyLi[4,x/b]+2*MyLi[4,1-x/a]+3*MyLi[4,1-x/b]-MyLi22[a/b,x/a]+MyLi22[1-x/b,(b*(a-x))/(a*(b-x))]-(MyLi[2,a/(a-x)]*MyLog[-(a/(a-x))]^2)/2-MyLi[2,x/a]*MyLog[1-a/b]*MyLog[(a-x)/(b-x)]-MyLi[2,x/b]*MyLog[1-a/b]*MyLog[(a*(b-x))/(b*(a-x))]+2*MyLi[3,a/(a-x)]*MyLog[a/x]-2*MyLi[3,(a*(b-x))/(b*(a-x))]*MyLog[a/x]-2*MyLi[3,1-x/a]*MyLog[a/x]+2*MyLi[3,1-x/b]*MyLog[a/x]+(Pi^2*MyLog[a/x]^2)/6-MyLog[a/x]^4/6-(MyLog[a/x]^3*MyLog[-1+x/a])/3-(MyLi[2,1-x/a]*MyLog[-1+x/a]^2)/2+MyLi[3,a/b]*MyLog[1-x/b]-2*MyLi[3,1-a/x]*MyLog[1-x/b]-MyLi[3,1-b/x]*MyLog[1-x/b]-MyLi[3,a/(a-x)]*MyLog[1-x/b]-2*MyLi[3,(a-x)/(b-x)]*MyLog[1-x/b]+MyLi[3,(b-x)/(a-x)]*MyLog[1-x/b]-2*MyLi[3,a/x]*MyLog[1-x/b]+MyLi[3,b/x]*MyLog[1-x/b]+MyLi[3,-(x/(a-x))]*MyLog[1-x/b]-MyLi[3,((a-b)*x)/(b*(a-x))]*MyLog[1-x/b]+2*MyLi[3,-(x/(b-x))]*MyLog[1-x/b]-MyLi[3,((b-a)*x)/(a*(b-x))]*MyLog[1-x/b]+MyLi[2,1-b/a]*MyLog[1-a/b]*MyLog[1-x/b]-MyLi[2,(a-b)/(a-x)]*MyLog[1-a/b]*MyLog[1-x/b]+MyLi[2,((a-b)*x)/(b*(a-x))]*MyLog[1-a/b]*MyLog[1-x/b]-(Pi^2*MyLog[b/a]*MyLog[1-x/b])/6+(MyLog[1-a/b]^2*MyLog[b/a]*MyLog[1-x/b])/2-(MyLog[b/a]^3*MyLog[1-x/b])/6+(Pi^2*MyLog[1-a/x]*MyLog[1-x/b])/6+2*MyLi[2,1-a/x]*MyLog[1-a/x]*MyLog[1-x/b]+MyLi[2,a/x]*MyLog[1-a/x]*MyLog[1-x/b]+(MyLog[1-a/x]^3*MyLog[1-x/b])/6+(Pi^2*MyLog[-(b/(a-x))]*MyLog[1-x/b])/6+(MyLog[-(b/(a-x))]^3*MyLog[1-x/b])/6+(Pi^2*MyLog[b/(a-x)]*MyLog[1-x/b])/6+(MyLog[b/(a-x)]^3*MyLog[1-x/b])/6+(Pi^2*MyLog[b/(b-x)]*MyLog[1-x/b])/3+(MyLog[b/(b-x)]^3*MyLog[1-x/b])/3-(Pi^2*MyLog[(b*(a-x))/(a*(b-x))]*MyLog[1-x/b])/6-(MyLog[(b*(a-x))/(a*(b-x))]^3*MyLog[1-x/b])/6-(MyLog[1-a/b]^2*MyLog[(b-x)/(a-x)]*MyLog[1-x/b])/2+(MyLog[1-a/b]^2*MyLog[(a*(b-x))/(b*(a-x))]*MyLog[1-x/b])/2+MyLog[1-a/x]^2*MyLog[a/x]*MyLog[1-x/b]-(Pi^2*MyLog[b/x]*MyLog[1-x/b])/6+2*MyLi[2,a/b]*MyLog[b/x]*MyLog[1-x/b]+2*MyLi[2,a/(a-x)]*MyLog[b/x]*MyLog[1-x/b]-2*MyLi[2,(a-x)/(b-x)]*MyLog[b/x]*MyLog[1-x/b]-2*MyLi[2,(a*(b-x))/(b*(a-x))]*MyLog[b/x]*MyLog[1-x/b]+2*MyLi[2,-(x/(b-x))]*MyLog[b/x]*MyLog[1-x/b]-MyLog[1-a/b]*MyLog[b/x]^2*MyLog[1-x/b]-MyLog[b/(b-x)]*MyLog[b/x]^2*MyLog[1-x/b]+MyLog[(b-a)/(b-x)]*MyLog[b/x]^2*MyLog[1-x/b]-(MyLog[b/x]^3*MyLog[1-x/b])/6-MyLi[2,1-b/a]*MyLog[((a-b)*x)/(b*(a-x))]*MyLog[1-x/b]+MyLi[2,(a-b)/(a-x)]*MyLog[((a-b)*x)/(b*(a-x))]*MyLog[1-x/b]+MyLi[2,((b-a)*x)/(a*(b-x))]*MyLog[((a-b)*x)/(b*(a-x))]*MyLog[1-x/b]-(MyLog[b/a]*MyLog[((a-b)*x)/(b*(a-x))]^2*MyLog[1-x/b])/2+(MyLog[(b*(a-x))/(a*(b-x))]*MyLog[((a-b)*x)/(b*(a-x))]^2*MyLog[1-x/b])/2+(MyLog[(b-x)/(a-x)]*MyLog[((a-b)*x)/(b*(a-x))]^2*MyLog[1-x/b])/2-(Pi^2*MyLog[(b*(x-a))/((b-x)*x)]*MyLog[1-x/b])/3-(MyLog[(b*(x-a))/((b-x)*x)]^3*MyLog[1-x/b])/3+(Pi^2*MyLog[(b*(-1+x/a))/x]*MyLog[1-x/b])/6+(MyLog[(b*(-1+x/a))/x]^3*MyLog[1-x/b])/6+MyLi[2,1-a/b]*MyLog[1-x/b]^2-MyLi[2,1-a/x]*MyLog[1-x/b]^2+MyLi[2,1-b/x]*MyLog[1-x/b]^2-MyLi[2,(b-x)/(a-x)]*MyLog[1-x/b]^2+MyLi[2,(a*(b-x))/(b*(a-x))]*MyLog[1-x/b]^2+MyLog[a/b]*MyLog[((a-b)*x)/(b*(a-x))]*MyLog[1-x/b]^2-(MyLog[(a-b)/(a-x)]*MyLog[1-x/b]^3)/2+(MyLog[b/x]*MyLog[1-x/b]^3)/2+(MyLog[((a-b)*x)/(b*(a-x))]*MyLog[1-x/b]^3)/2-I*Pi*MyH1[b/x,b/a]*MyLog[(x-a)/b]^2*MyLog[1-x/b]*MyS[Im[b/a]]-(2*I)*Pi*MyLi[2,x/b]*MyLog[1-a/x]*MyT[1,1-a/b,1-a/x]*MyS[Im[b/a]]-(2*I)*Pi*MyLi[2,x/a]*MyLog[1-x/b]*MyT[1,1-a/b,1-x/b]*MyS[Im[b/a]]+(2*I)*Pi*MyH1[(b*(a-x))/(a*(b-x)),b/(b-x)]*MyLog[((b-x)*x)/(b*(a-x))]^2*MyLog[1-x/b]*MyS[Im[b/(b-x)]]-I*Pi*MyH1[1-x/a,(b*(a-x))/(a*(b-x))]*MyLog[1-x/b]*MyLog[(a*x)/(a*b-b*x)]^2*MyS[Im[(b*(a-x))/(a*(b-x))]]-(2*I)*Pi*MyLog[1-a/x]*MyLog[1-x/b]^2*MyT[1,((a-b)*x)/(b*(a-x)),-(x/(a-x))]*MyS[Im[(b*(a-x))/(a*(b-x))]]-I*Pi*MyLog[1-a/x]^2*MyLog[1-x/b]*MyT[1,1-a/b,1-a/x]*MyS[Im[a/x]]-I*Pi*MyH1[b/a,b/x]*MyLog[(a-x)/b]^2*MyLog[1-x/b]*MyS[Im[b/x]]-(2*I)*Pi*MyLog[a/x]^2*MyLog[1-x/b]*MyT[1,x/b,x/a]*MyS[Im[x/a]]+(2*I)*Pi*MyLi[2,1-x/a]*MyLog[1-x/a]*MyT[1,1-x/b,1-x/a]*MyS[Im[x/a]]-(2*I)*Pi*MyLi[2,1-x/b]*MyLog[1-x/a]*MyT[1,1-x/b,1-x/a]*MyS[Im[x/a]]-(2*I)*Pi*MyLog[a/x]*MyLog[1-x/a]^2*MyT[1,1-x/b,1-x/a]*MyS[Im[x/a]]+(2*I)*Pi*MyLog[b/x]*MyLog[1-x/a]*MyLog[1-x/b]*MyT[1,1-x/b,1-x/a]*MyS[Im[x/a]]-I*Pi*MyLog[1-x/a]^2*MyLog[1-x/b]*MyT[1,1-x/b,1-x/a]*MyS[Im[x/a]]+I*Pi*MyLog[b/x]^2*MyLog[1-x/b]*MyT[1,((a-b)*x)/(b*(a-x)),x/b]*MyS[Im[x/b]]+MyLog[1-x/b]*Zeta[3],
G[0,a_,b_,x_,x_] :> (-7*Pi^4)/180-(Pi^2*MyLi[2,a/(a-b)])/6-MyLi[2,1-a/x]^2/2+MyLi[2,1-a/x]*MyLi[2,b/(b-x)]-MyLi[2,b/(b-x)]^2/2-MyLi[2,b/(b-x)]*MyLi[2,(a-x)/(b-x)]+(MyLi[2,b/(b-x)]*MyLi[2,(b*(a-x))/(a*(b-x))])/2+MyLi[2,b/x]^2/4+(Pi^2*MyLi[2,x/a])/2-MyLi[2,(a-x)/(b-x)]*MyLi[2,x/a]+MyLi[2,x/a]^2/2-(Pi^2*MyLi[2,x/b])/4-MyLi[2,x/b]^2/4+MyLi[2,1-a/x]*MyLi[2,-(x/(b-x))]+MyLi[2,x/a]*MyLi[2,-(x/(b-x))]+(Pi^2*MyLi[2,(a*(x-b))/((a-b)*x)])/6+MyLi[4,1-a/x]+2*MyLi[4,1-b/x]+(3*MyLi[4,b/x])/2-MyLi[4,x/a]+(3*MyLi[4,x/b])/2-MyLi[4,-(x/(b-x))]+2*MyLi[4,1-x/a]-MyLi22[b/(b-x),1-x/a]/2+MyLi22[(b*(a-x))/(a*(b-x)),a/(a-x)]/2-MyLi22[-(x/(b-x)),1-a/x]+MyLi[3,a/b]*MyLog[1-b/x]-MyLi[3,b/a]*MyLog[1-b/x]+MyLi[3,1-b/x]*MyLog[1-b/x]-MyLi[3,a/(a-x)]*MyLog[1-b/x]+2*MyLi[3,b/(b-x)]*MyLog[1-b/x]+MyLi[3,(a-x)/(b-x)]*MyLog[1-b/x]+MyLi[3,(b*(a-x))/(a*(b-x))]*MyLog[1-b/x]-MyLi[3,(b-x)/(a-x)]*MyLog[1-b/x]+MyLi[3,(a*(b-x))/(b*(a-x))]*MyLog[1-b/x]+2*MyLi[3,b/x]*MyLog[1-b/x]-MyLi[3,x/a]*MyLog[1-b/x]-MyLi[3,-(x/(a-x))]*MyLog[1-b/x]+MyLi[3,((a-b)*x)/(b*(a-x))]*MyLog[1-b/x]+MyLi[3,-(x/(b-x))]*MyLog[1-b/x]+MyLi[3,((b-a)*x)/(a*(b-x))]*MyLog[1-b/x]-MyLi[3,1-x/a]*MyLog[1-b/x]-MyLi[2,1-b/a]*MyLog[1-a/b]*MyLog[1-b/x]+MyLi[2,(a-b)/(a-x)]*MyLog[1-a/b]*MyLog[1-b/x]+MyLi[2,x/b]*MyLog[1-a/b]*MyLog[1-b/x]-MyLi[2,((a-b)*x)/(b*(a-x))]*MyLog[1-a/b]*MyLog[1-b/x]+(Pi^2*MyLog[b/a]*MyLog[1-b/x])/6-(MyLog[1-a/b]^2*MyLog[b/a]*MyLog[1-b/x])/2+(MyLog[b/a]^3*MyLog[1-b/x])/6+(Pi^2*MyLog[b/(b-a)]*MyLog[1-b/x])/6+(Pi^2*MyLog[1-b/x]^2)/12+MyLog[1-b/x]^4/4-(Pi^2*MyLog[1-b/x]*MyLog[-(b/(a-x))])/6-(MyLog[1-b/x]*MyLog[-(b/(a-x))]^3)/6-(Pi^2*MyLog[1-b/x]*MyLog[b/(a-x)])/6-(MyLog[1-b/x]*MyLog[b/(a-x)]^3)/6+(MyLog[1-b/x]^3*MyLog[-(b/(b-x))])/3+MyLi[2,b/a]*MyLog[1-b/x]*MyLog[b/(b-x)]-MyLi[2,1-a/x]*MyLog[1-b/x]*MyLog[b/(b-x)]+MyLi[2,(a-x)/(b-x)]*MyLog[1-b/x]*MyLog[b/(b-x)]-MyLi[2,(b*(a-x))/(a*(b-x))]*MyLog[1-b/x]*MyLog[b/(b-x)]-MyLi[2,b/x]*MyLog[1-b/x]*MyLog[b/(b-x)]+(MyLog[1-b/a]*MyLog[1-b/x]*MyLog[b/(b-x)]^2)/2-(MyLog[1-b/x]^2*MyLog[b/(b-x)]^2)/2-MyLi[2,x/a]*MyLog[1-a/x]*MyLog[(b-a)/(b-x)]+MyLi[2,1-b/a]*MyLog[1-b/x]*MyLog[(b-a)/(b-x)]-MyLi[2,(a-b)/(a-x)]*MyLog[1-b/x]*MyLog[(b-a)/(b-x)]+MyLi[2,b/(b-x)]*MyLog[1-b/x]*MyLog[(b-a)/(b-x)]-MyLi[2,((b-a)*x)/(a*(b-x))]*MyLog[1-b/x]*MyLog[(b-a)/(b-x)]+(MyLog[b/a]*MyLog[1-b/x]*MyLog[(b-a)/(b-x)]^2)/2-(MyLog[1-b/x]*MyLog[(b-a)/(b-x)]^2*MyLog[(b*(a-x))/(a*(b-x))])/2-(Pi^2*MyLog[1-b/x]*MyLog[(b-x)/a])/6-(MyLog[1-b/x]*MyLog[(b-x)/a]^3)/6+(Pi^2*MyLog[1-b/x]*MyLog[(b-x)/(a-x)])/6+(MyLog[1-a/b]^2*MyLog[1-b/x]*MyLog[(b-x)/(a-x)])/2-(MyLog[1-b/x]*MyLog[(b-a)/(b-x)]^2*MyLog[(b-x)/(a-x)])/2+(MyLog[1-b/x]*MyLog[(b-x)/(a-x)]^3)/6-(MyLog[1-a/b]^2*MyLog[1-b/x]*MyLog[(a*(b-x))/(b*(a-x))])/2-2*MyLi[3,1-a/x]*MyLog[a/x]+2*MyLi[3,-(x/(b-x))]*MyLog[a/x]+2*MyLi[2,-(x/(b-x))]*MyLog[1-b/x]*MyLog[a/x]-MyLog[1-b/x]^2*MyLog[b/(b-x)]*MyLog[a/x]-(Pi^2*MyLog[a/x]^2)/6-(MyLog[-1+a/x]*MyLog[a/x]^3)/3+MyLog[a/x]^4/6+(MyLog[1-b/x]^3*MyLog[-(b/x)])/6+(Pi^2*MyLog[1-b/x]*MyLog[b/x])/6+(MyLog[1-b/x]*MyLog[b/x]^3)/6+(MyLi[2,x/a]*MyLog[-(x/a)]^2)/2-(MyLi[2,x/b]*MyLog[-(x/b)]^2)/4-MyLi[3,a/(a-x)]*MyLog[((b-a)*x)/(a*(b-x))]+MyLi[3,b/(b-x)]*MyLog[((b-a)*x)/(a*(b-x))]-2*MyLi[3,-(x/(a-x))]*MyLog[((b-a)*x)/(a*(b-x))]+2*MyLi[3,-(x/(b-x))]*MyLog[((b-a)*x)/(a*(b-x))]-MyLi[2,a/(a-x)]*MyLog[1-a/x]*MyLog[((b-a)*x)/(a*(b-x))]-2*MyLi[2,-(x/(a-x))]*MyLog[1-a/x]*MyLog[((b-a)*x)/(a*(b-x))]+2*MyLi[2,-(x/(b-x))]*MyLog[1-b/x]*MyLog[((b-a)*x)/(a*(b-x))]+MyLog[1-a/x]^2*MyLog[a/(a-x)]*MyLog[((b-a)*x)/(a*(b-x))]-MyLog[1-b/x]^2*MyLog[b/(b-x)]*MyLog[((b-a)*x)/(a*(b-x))]-(MyLog[1-b/x]*MyLog[b/(b-x)]^2*MyLog[((b-a)*x)/(a*(b-x))])/2-(Pi^2*MyLog[1-b/x]*MyLog[(x-b)/a])/6-(MyLog[1-b/x]*MyLog[(x-b)/a]^3)/6-MyLi[2,1-b/x]*MyLog[1-b/x]*MyLog[1-x/b]+MyLi[2,(b-x)/(a-x)]*MyLog[1-b/x]*MyLog[1-x/b]-MyLi[2,(a*(b-x))/(b*(a-x))]*MyLog[1-b/x]*MyLog[1-x/b]+(MyLog[1-b/x]*MyLog[(a-b)/(a-x)]*MyLog[1-x/b]^2)/2-(MyLog[1-b/x]*MyLog[b/x]*MyLog[1-x/b]^2)/2-(MyLog[1-b/x]*MyLog[((a-b)*x)/(b*(a-x))]*MyLog[1-x/b]^2)/2+I*Pi*MyH1[b/x,b/a]*MyLog[1-b/x]*MyLog[(x-a)/b]^2*MyS[Im[b/a]]-(4*I)*Pi*MyLi[3,-(x/(a-x))]*MyT[1,-(x/(b-x)),-(x/(a-x))]*MyS[Im[a/(a-x)]]+(4*I)*Pi*MyLi[3,-(x/(b-x))]*MyT[1,-(x/(b-x)),-(x/(a-x))]*MyS[Im[a/(a-x)]]-(2*I)*Pi*MyLi[2,-(x/(a-x))]*MyLog[1-a/x]*MyT[1,-(x/(b-x)),-(x/(a-x))]*MyS[Im[a/(a-x)]]-(2*I)*Pi*MyLi[2,-(x/(b-x))]*MyLog[1-a/x]*MyT[1,-(x/(b-x)),-(x/(a-x))]*MyS[Im[a/(a-x)]]+(4*I)*Pi*MyLi[2,-(x/(b-x))]*MyLog[1-b/x]*MyT[1,-(x/(b-x)),-(x/(a-x))]*MyS[Im[a/(a-x)]]+(2*I)*Pi*MyLog[1-a/x]*MyLog[1-b/x]*MyLog[b/(b-x)]*MyT[1,-(x/(b-x)),-(x/(a-x))]*MyS[Im[a/(a-x)]]-(2*I)*Pi*MyLog[1-b/x]^2*MyLog[b/(b-x)]*MyT[1,-(x/(b-x)),-(x/(a-x))]*MyS[Im[a/(a-x)]]+I*Pi*MyH1[1-b/x,(b-x)/(a-x)]*MyLog[1-b/x]*MyLog[-(a/(b-x))]^2*MyS[Im[(b-x)/(a-x)]]+I*Pi*MyLog[1-a/x]^2*MyLog[1-b/x]*MyT[1,1-a/b,1-a/x]*MyS[Im[a/x]]-I*Pi*MyLog[1-b/x]*MyLog[a/x]^2*MyT[1,(b-a)/(b-x),a/x]*MyS[Im[a/x]]+I*Pi*MyH1[b/a,b/x]*MyLog[1-b/x]*MyLog[(a-x)/b]^2*MyS[Im[b/x]]-I*Pi*MyH1[(b-x)/(a-x),1-b/x]*MyLog[1-b/x]*MyLog[a/(b-x)]^2*MyS[Im[b/x]]-(2*I)*Pi*MyLi[2,x/a]*MyLog[1-b/x]*MyT[1,1-a/x,1-b/x]*MyS[Im[x/a]]+I*Pi*MyLog[1-b/x]*MyLog[1-x/a]^2*MyT[1,1-x/b,1-x/a]*MyS[Im[x/a]]-(2*I)*Pi*MyLi[2,b/(b-x)]*MyLog[1-a/x]*MyT[1,-(x/(b-x)),-(x/(a-x))]*MyS[Im[x/b]]+(I/3)*Pi^3*MyLog[((b-a)*x)/(a*(b-x))]*MyT[1,-(x/(b-x)),((b-a)*x)/(a*(b-x))]*MyS[Im[x/b]]-I*Pi*MyLog[1-b/x]*MyLog[a/(a-x)]^2*MyT[1,b/(b-x),a/(a-x)]*MyS[Im[x/(a-x)]]-2*MyLog[1-b/x]*Zeta[3],
G[x_,0,a_,b_,x_] :> (2*Pi^4)/45-(MyLi[2,(a-x)/(b-x)]*MyLi[2,-(x/(b-x))])/2+MyLi[2,(b*(a-x))/(a*(b-x))]*MyLi[2,-(x/(b-x))]+MyLi[2,-(x/(b-x))]^2/2-MyLi[2,b/(b-x)]*MyLi[2,1-x/a]-MyLi[2,-(x/(b-x))]*MyLi[2,1-x/a]+MyLi[2,1-x/a]^2/2-log0*MyLi[3,b/(b-a)]+log0*MyLi[3,1-b/x]+log0*MyLi[3,x/a]+log0*MyLi[3,(x-b)/(a-b)]-log0*MyLi[3,(a*(x-b))/((a-b)*x)]-2*MyLi[4,1-a/x]-2*MyLi[4,a/x]-2*MyLi[4,x/b]-MyLi[4,-(x/(b-x))]-MyLi[4,1-x/a]-2*MyLi[4,1-x/b]+MyLi22[b/(b-x),1-x/a]-MyLi22[(a-x)/(b-x),-(x/(a-x))]/2+MyLi22[-(x/(b-x)),1-a/x]/2-MyLi[3,1-a/b]*MyLog[b/(b-x)]-MyLi[3,a/b]*MyLog[b/(b-x)]-MyLi[3,1-a/x]*MyLog[b/(b-x)]+MyLi[3,b/(b-x)]*MyLog[b/(b-x)]+MyLi[3,(b-a)/(b-x)]*MyLog[b/(b-x)]+MyLi[3,(a-x)/(b-x)]*MyLog[b/(b-x)]+MyLi[3,(b*(a-x))/(a*(b-x))]*MyLog[b/(b-x)]-MyLi[3,a/x]*MyLog[b/(b-x)]+MyLi[3,x/b]*MyLog[b/(b-x)]+MyLi[3,((a-b)*x)/(b*(a-x))]*MyLog[b/(b-x)]+2*MyLi[3,-(x/(b-x))]*MyLog[b/(b-x)]+(Pi^2*MyLog[a/(a-b)]*MyLog[b/(b-x)])/6-MyLi[2,a/b]*MyLog[1-b/x]*MyLog[b/(b-x)]+MyLi[2,(a-x)/(b-x)]*MyLog[1-b/x]*MyLog[b/(b-x)]-MyLi[2,(b*(a-x))/(a*(b-x))]*MyLog[1-b/x]*MyLog[b/(b-x)]+MyLi[2,x/b]*MyLog[1-b/x]*MyLog[b/(b-x)]+MyLi[2,1-x/a]*MyLog[1-b/x]*MyLog[b/(b-x)]+(MyLog[1-a/b]*MyLog[1-b/x]^2*MyLog[b/(b-x)])/2-(Pi^2*MyLog[(a*(-1+b/x))/b]*MyLog[b/(b-x)])/6-(MyLog[(a*(-1+b/x))/b]^3*MyLog[b/(b-x)])/6+(Pi^2*MyLog[b/(b-x)]^2)/6-(MyLog[-1+b/x]*MyLog[b/(b-x)]^3)/3-MyLog[b/(b-x)]^4/6+2*MyLi[3,a/(a-x)]*MyLog[(b-a)/(b-x)]-2*MyLi[3,b/(b-x)]*MyLog[(b-a)/(b-x)]+MyLi[3,-(x/(a-x))]*MyLog[(b-a)/(b-x)]-MyLi[3,-(x/(b-x))]*MyLog[(b-a)/(b-x)]-2*MyLi[2,a/(a-x)]*MyLog[a/(a-x)]*MyLog[(b-a)/(b-x)]-MyLi[2,-(x/(a-x))]*MyLog[a/(a-x)]*MyLog[(b-a)/(b-x)]+MyLog[1-a/x]*MyLog[a/(a-x)]^2*MyLog[(b-a)/(b-x)]+2*MyLi[2,b/(b-x)]*MyLog[b/(b-x)]*MyLog[(b-a)/(b-x)]-(MyLog[1-b/x]^2*MyLog[b/(b-x)]*MyLog[(b-a)/(b-x)])/2-MyLog[1-b/x]*MyLog[b/(b-x)]^2*MyLog[(b-a)/(b-x)]+(Pi^2*MyLog[b/(b-x)]*MyLog[(a*(b-x))/(b*(a-x))])/6+(MyLog[b/(b-x)]*MyLog[(a*(b-x))/(b*(a-x))]^3)/6+2*MyLi[3,b/(b-x)]*MyLog[a/x]-2*MyLi[3,1-x/a]*MyLog[a/x]-2*MyLi[2,b/(b-x)]*MyLog[b/(b-x)]*MyLog[a/x]+MyLog[1-b/x]*MyLog[b/(b-x)]^2*MyLog[a/x]+(Pi^2*MyLog[a/x]^2)/6-MyLog[a/x]^4/6+(log0*Pi^2*MyLog[b/x])/6+(log0*MyLog[b/x]^3)/6+MyLi[2,1-a/b]*MyLog[b/(b-x)]*MyLog[((b-a)*x)/(a*(b-x))]-MyLi[2,(b-a)/(b-x)]*MyLog[b/(b-x)]*MyLog[((b-a)*x)/(a*(b-x))]-MyLi[2,((a-b)*x)/(b*(a-x))]*MyLog[b/(b-x)]*MyLog[((b-a)*x)/(a*(b-x))]+MyLi[2,-(x/(b-x))]*MyLog[b/(b-x)]*MyLog[((b-a)*x)/(a*(b-x))]+(MyLog[a/b]*MyLog[b/(b-x)]*MyLog[((b-a)*x)/(a*(b-x))]^2)/2-(MyLog[b/(b-x)]*MyLog[(a-x)/(b-x)]*MyLog[((b-a)*x)/(a*(b-x))]^2)/2-(MyLog[b/(b-x)]*MyLog[(a*(b-x))/(b*(a-x))]*MyLog[((b-a)*x)/(a*(b-x))]^2)/2-(MyLog[a/x]^3*MyLog[-1+x/a])/3-log0*MyLi[2,1-b/x]*MyLog[1-x/b]-log0*MyLi[2,(x-b)/(a-b)]*MyLog[1-x/b]+log0*MyLi[2,(a*(x-b))/((a-b)*x)]*MyLog[1-x/b]+MyLi[3,-(x/(a-x))]*MyLog[1-x/b]+2*MyLi[3,1-x/a]*MyLog[1-x/b]+(Pi^2*MyLog[a/(a-x)]*MyLog[1-x/b])/6+(MyLog[a/(a-x)]^3*MyLog[1-x/b])/6+(Pi^2*MyLog[(a-x)/(a-b)]*MyLog[1-x/b])/6+(Pi^2*MyLog[b/(b-x)]*MyLog[1-x/b])/6-(MyLog[1-b/x]^2*MyLog[b/(b-x)]*MyLog[1-x/b])/2-MyLi[2,x/a]*MyLog[1-x/a]*MyLog[1-x/b]-2*MyLi[2,1-x/a]*MyLog[1-x/a]*MyLog[1-x/b]+MyLog[a/x]*MyLog[1-x/a]^2*MyLog[1-x/b]-(log0*MyLog[(a-x)/(a-b)]*MyLog[1-x/b]^2)/2-(log0*MyLog[b/x]*MyLog[1-x/b]^2)/2+(log0*MyLog[(b*(a-x))/((a-b)*x)]*MyLog[1-x/b]^2)/2+(MyLog[b/(b-x)]*MyLog[1-x/b]^3)/6-(Pi^2*MyLog[b/(b-x)]*MyLog[(a*(-1+x/b))/x])/6-(MyLog[b/(b-x)]*MyLog[(a*(-1+x/b))/x]^3)/6-(log0*Pi^2*MyLog[(a*b)/(a*x-b*x)])/6-(log0*MyLog[(a*b)/(a*x-b*x)]^3)/6+I*log0*Pi*MyLog[1-a/b]^2*MyT[1,1-x/b,1-a/b]*MyS[Im[a/b]]+I*Pi*MyLog[1-a/x]^2*MyLog[b/(b-x)]*MyT[1,-(x/(b-x)),-(x/(a-x))]*MyS[Im[a/(a-x)]]+I*Pi*MyH1[1-x/b,(a*(b-x))/(b*(a-x))]*MyLog[b/(b-x)]*MyLog[(b*x)/(a*b-a*x)]^2*MyS[Im[(a*(b-x))/(b*(a-x))]]+I*log0*Pi*MyH1[a/x,b/x]*MyLog[(a^(-1)-b^(-1))*x]^2*MyS[Im[b/x]]-(2*I)*Pi*MyLi[2,-(x/(b-x))]*MyLog[a/(a-x)]*MyT[1,b/(b-x),a/(a-x)]*MyS[Im[b/x]]-(I/3)*Pi^3*MyLog[(b-a)/(b-x)]*MyT[1,b/(b-x),(b-a)/(b-x)]*MyS[Im[b/x]]+(I/3)*Pi^3*MyLog[1-a/b]*MyT[1,1-x/b,1-a/b]*MyS[Im[b/x]]-I*Pi*MyLog[b/(b-x)]*MyLog[a/x]^2*MyT[1,((b-a)*x)/(a*(b-x)),x/a]*MyS[Im[x/a]]-I*Pi*MyH1[(a*(b-x))/(b*(a-x)),1-x/b]*MyLog[b/(b-x)]*MyLog[-((b*x)/(a*b-a*x))]^2*MyS[Im[x/b]]-(4*I)*Pi*MyLi[3,a/(a-x)]*MyT[1,b/(b-x),a/(a-x)]*MyS[Im[x/(a-x)]]+(4*I)*Pi*MyLi[3,b/(b-x)]*MyT[1,b/(b-x),a/(a-x)]*MyS[Im[x/(a-x)]]+(2*I)*Pi*MyLi[2,a/(a-x)]*MyLog[a/(a-x)]*MyT[1,b/(b-x),a/(a-x)]*MyS[Im[x/(a-x)]]+(2*I)*Pi*MyLi[2,b/(b-x)]*MyLog[a/(a-x)]*MyT[1,b/(b-x),a/(a-x)]*MyS[Im[x/(a-x)]]-(4*I)*Pi*MyLi[2,b/(b-x)]*MyLog[b/(b-x)]*MyT[1,b/(b-x),a/(a-x)]*MyS[Im[x/(a-x)]]-(2*I)*Pi*MyLog[1-b/x]*MyLog[a/(a-x)]*MyLog[b/(b-x)]*MyT[1,b/(b-x),a/(a-x)]*MyS[Im[x/(a-x)]]+(2*I)*Pi*MyLog[1-b/x]*MyLog[b/(b-x)]^2*MyT[1,b/(b-x),a/(a-x)]*MyS[Im[x/(a-x)]]-2*MyLog[b/(b-x)]*Zeta[3]-2*MyLog[1-x/b]*Zeta[3],
G[a_,0,x_,b_,x_] :> Pi^4/30-(Pi^2*MyLi[2,x/a])/6+MyLi[2,b/(b-x)]*MyLi[2,x/a]+MyLi[2,x/a]^2/2+(MyLi[2,x/a]*MyLi[2,x/b])/2+MyLi[2,x/a]*MyLi[2,-(x/(b-x))]+MyLi[2,b/(b-x)]*MyLi[2,1-x/a]-MyLi[2,(b*(a-x))/(a*(b-x))]*MyLi[2,1-x/a]+(Pi^2*MyLi[2,1-x/b])/2+MyLi[2,1-x/b]^2/2-2*MyLi[4,a/(a-x)]-2*MyLi[4,x/a]-2*MyLi[4,-(x/(a-x))]-3*MyLi[4,1-x/b]+MyLi22[(b*(a-x))/(a*(b-x)),1-x/b]-MyLi22[x/a,a/b]/2+MyLi22[x/b,b/a]/2-2*MyLi[3,b/(b-x)]*MyLog[a/x]+2*MyLi[3,(b*(a-x))/(a*(b-x))]*MyLog[a/x]+MyLi[3,b/a]*MyLog[1-x/a]+MyLi[3,1-b/a]*MyLog[1-x/a]-MyLi[3,1-b/x]*MyLog[1-x/a]-MyLi[3,(a-b)/(a-x)]*MyLog[1-x/a]+MyLi[3,(b*(a-x))/(a*(b-x))]*MyLog[1-x/a]-MyLi[3,(b-x)/(a-x)]*MyLog[1-x/a]-MyLi[3,b/x]*MyLog[1-x/a]+2*MyLi[3,x/a]*MyLog[1-x/a]-MyLi[3,x/b]*MyLog[1-x/a]+MyLi[3,-(x/(a-x))]*MyLog[1-x/a]+MyLi[3,((a-b)*x)/(b*(a-x))]*MyLog[1-x/a]+MyLi[3,1-x/a]*MyLog[1-x/a]-2*MyLi[3,1-x/b]*MyLog[1-x/a]+(Pi^2*MyLog[a/(a-x)]*MyLog[1-x/a])/6+(MyLog[a/(a-x)]^3*MyLog[1-x/a])/6+(Pi^2*MyLog[(a*(b-x))/(b*(a-x))]*MyLog[1-x/a])/6+(MyLog[(a*(b-x))/(b*(a-x))]^3*MyLog[1-x/a])/6+MyLi[2,b/a]*MyLog[a/x]*MyLog[1-x/a]-MyLi[2,b/(b-x)]*MyLog[a/x]*MyLog[1-x/a]-MyLi[2,(b*(a-x))/(a*(b-x))]*MyLog[a/x]*MyLog[1-x/a]-MyLi[2,(b-x)/(a-x)]*MyLog[a/x]*MyLog[1-x/a]+MyLi[2,-(x/(a-x))]*MyLog[a/x]*MyLog[1-x/a]-(MyLog[1-b/a]*MyLog[a/x]^2*MyLog[1-x/a])/2-(MyLog[a/(a-x)]*MyLog[a/x]^2*MyLog[1-x/a])/2+(MyLog[(a-b)/(a-x)]*MyLog[a/x]^2*MyLog[1-x/a])/2-(Pi^2*MyLog[(a*(b-x))/((a-x)*x)]*MyLog[1-x/a])/6-(MyLog[(a*(b-x))/((a-x)*x)]^3*MyLog[1-x/a])/6-MyLi[2,1-b/a]*MyLog[((b-a)*x)/(a*(b-x))]*MyLog[1-x/a]+MyLi[2,(a-b)/(a-x)]*MyLog[((b-a)*x)/(a*(b-x))]*MyLog[1-x/a]-MyLi[2,((a-b)*x)/(b*(a-x))]*MyLog[((b-a)*x)/(a*(b-x))]*MyLog[1-x/a]-(MyLog[b/a]*MyLog[((b-a)*x)/(a*(b-x))]^2*MyLog[1-x/a])/2+(MyLog[(b-x)/(a-x)]*MyLog[((b-a)*x)/(a*(b-x))]^2*MyLog[1-x/a])/2-(MyLog[(a*(b-x))/(b*(a-x))]*MyLog[((b-a)*x)/(a*(b-x))]^2*MyLog[1-x/a])/2-(Pi^2*MyLog[(a*(x-b))/((a-x)*x)]*MyLog[1-x/a])/6-(MyLog[(a*(x-b))/((a-x)*x)]^3*MyLog[1-x/a])/6+(Pi^2*MyLog[1-x/a]^2)/6+(MyLog[-(x/a)]*MyLog[1-x/a]^3)/3-MyLog[1-x/a]^4/6+MyLi[3,1-a/b]*MyLog[1-x/b]-MyLi[3,a/(a-x)]*MyLog[1-x/b]+MyLi[3,(a-b)/(a-x)]*MyLog[1-x/b]+MyLi[3,(b-x)/(a-x)]*MyLog[1-x/b]-MyLi[3,(a*(b-x))/(b*(a-x))]*MyLog[1-x/b]+MyLi[3,b/x]*MyLog[1-x/b]+MyLi[3,x/a]*MyLog[1-x/b]-MyLi[3,((a-b)*x)/(b*(a-x))]*MyLog[1-x/b]+2*MyLi[3,1-x/a]*MyLog[1-x/b]+MyLi[3,1-x/b]*MyLog[1-x/b]+(Pi^2*MyLog[a/b]*MyLog[1-x/b])/6+(MyLog[a/b]^3*MyLog[1-x/b])/6-MyLi[2,1-a/b]*MyLog[1-b/a]*MyLog[1-x/b]-MyLi[2,(a-b)/(a-x)]*MyLog[1-b/a]*MyLog[1-x/b]+MyLi[2,((a-b)*x)/(b*(a-x))]*MyLog[1-b/a]*MyLog[1-x/b]-(MyLog[a/b]*MyLog[1-b/a]^2*MyLog[1-x/b])/2+MyLi[2,b/a]*MyLog[1-b/x]*MyLog[1-x/b]-MyLi[2,(b-x)/(a-x)]*MyLog[1-b/x]*MyLog[1-x/b]+MyLi[2,(a*(b-x))/(b*(a-x))]*MyLog[1-b/x]*MyLog[1-x/b]-MyLi[2,1-x/b]*MyLog[1-b/x]*MyLog[1-x/b]+(Pi^2*MyLog[a/(a-x)]*MyLog[1-x/b])/6+(MyLog[a/(a-x)]^3*MyLog[1-x/b])/6-(MyLog[1-b/x]^2*MyLog[(a-b)/(a-x)]*MyLog[1-x/b])/2-(MyLog[1-b/a]^2*MyLog[(b-x)/(a-x)]*MyLog[1-x/b])/2+(MyLog[1-b/a]^2*MyLog[(a*(b-x))/(b*(a-x))]*MyLog[1-x/b])/2-(Pi^2*MyLog[b/x]*MyLog[1-x/b])/6+(MyLog[1-b/x]^2*MyLog[b/x]*MyLog[1-x/b])/2-(MyLog[b/x]^3*MyLog[1-x/b])/6+(MyLog[1-b/x]^2*MyLog[((a-b)*x)/(b*(a-x))]*MyLog[1-x/b])/2-MyLi[2,x/a]*MyLog[1-x/a]*MyLog[1-x/b]+MyLi[2,x/b]*MyLog[1-x/a]*MyLog[1-x/b]-2*MyLi[2,1-x/a]*MyLog[1-x/a]*MyLog[1-x/b]+2*MyLi[2,1-x/b]*MyLog[1-x/a]*MyLog[1-x/b]+MyLog[a/x]*MyLog[1-x/a]^2*MyLog[1-x/b]-MyLog[b/x]*MyLog[1-x/a]*MyLog[1-x/b]^2+(MyLi[2,1-x/b]*MyLog[-1+x/b]^2)/2-(Pi^2*MyLog[1-x/b]*MyLog[-((a*x)/(a*b-b*x))])/6-(MyLog[1-x/b]*MyLog[-((a*x)/(a*b-b*x))]^3)/6-(Pi^2*MyLog[1-x/b]*MyLog[(a*x)/(a*b-b*x)])/6-(MyLog[1-x/b]*MyLog[(a*x)/(a*b-b*x)]^3)/6+I*Pi*MyH1[x/b,a/b]*MyLog[(b*(-1+a/x))/a]^2*MyLog[1-x/b]*MyS[Im[a/b]]+I*Pi*MyH1[(a*(b-x))/(b*(a-x)),a/(a-x)]*MyLog[((a-x)*x)/(a*(b-x))]^2*MyLog[1-x/a]*MyS[Im[a/(a-x)]]+I*Pi*MyLog[1-b/x]^2*MyLog[1-x/a]*MyT[1,((b-a)*x)/(a*(b-x)),-(x/(b-x))]*MyS[Im[b/(b-x)]]+I*Pi*MyH1[a/(a-x),(a*(b-x))/(b*(a-x))]*MyLog[(x*(x-a))/(a*(b-x))]^2*MyLog[1-x/a]*MyS[Im[(a*(b-x))/(b*(a-x))]]+I*Pi*MyLog[1-a/x]^2*MyLog[1-x/b]*MyT[1,1-b/x,1-a/x]*MyS[Im[a/x]]+I*Pi*MyLog[1-x/a]^2*MyLog[1-x/b]*MyT[1,1-b/a,1-x/a]*MyS[Im[x/a]]+I*Pi*MyH1[a/b,x/b]*MyLog[(b*(-1+x/a))/x]^2*MyLog[1-x/b]*MyS[Im[x/b]]-I*Pi*MyLog[b/x]^2*MyLog[1-x/a]*MyT[1,x/a,x/b]*MyS[Im[x/b]]+(2*I)*Pi*MyLi[2,1-x/a]*MyLog[1-x/b]*MyT[1,1-x/a,1-x/b]*MyS[Im[x/b]]-(2*I)*Pi*MyLi[2,1-x/b]*MyLog[1-x/b]*MyT[1,1-x/a,1-x/b]*MyS[Im[x/b]]-(2*I)*Pi*MyLog[a/x]*MyLog[1-x/a]*MyLog[1-x/b]*MyT[1,1-x/a,1-x/b]*MyS[Im[x/b]]+(2*I)*Pi*MyLog[a/x]*MyLog[1-x/b]^2*MyT[1,1-x/a,1-x/b]*MyS[Im[x/b]]-2*MyLog[1-x/b]*Zeta[3],
G[a_,0,b_,x_,x_] :> (Pi^2*MyLi[2,b/(b-x)])/4+MyLi[2,b/(b-x)]^2/4+(Pi^2*MyLi[2,a/x])/4+MyLi[2,a/x]^2/4+(Pi^2*MyLi[2,x/a])/6-MyLi[2,x/a]^2/4-MyLi[2,x/a]*MyLi[2,-(x/(b-x))]+(MyLi[2,1-x/a]*MyLi[2,1-x/b])/2-MyLi[2,1-x/b]^2/4+MyLi[4,1-b/x]+MyLi[4,a/(a-x)]-(3*MyLi[4,b/(b-x)])/2-(3*MyLi[4,a/x])/2+MyLi[4,b/x]-MyLi[4,x/a]/2+MyLi[4,-(x/(a-x))]-MyLi[4,1-x/a]+MyLi[4,1-x/b]/2-MyLi22[x/b,b/a]-MyLi22[1-x/a,(a*(b-x))/(b*(a-x))]/2+MyLi22[1-x/b,(b*(a-x))/(a*(b-x))]/2+(MyLi[2,b/(b-x)]*MyLog[-(b/(b-x))]^2)/4+(MyLi[2,a/x]*MyLog[-(a/x)]^2)/4+MyLi[3,b/(b-x)]*MyLog[a/x]-MyLi[3,(b*(a-x))/(a*(b-x))]*MyLog[a/x]-MyLi[3,b/(b-x)]*MyLog[b/x]+MyLi[3,(b*(a-x))/(a*(b-x))]*MyLog[b/x]-MyLi[3,1-x/a]*MyLog[b/x]+MyLi[3,1-x/b]*MyLog[b/x]-(Pi^2*MyLog[b/x]^2)/12+MyLog[b/x]^4/12-MyLi[3,b/a]*MyLog[1-x/a]-MyLi[3,(b*(a-x))/(a*(b-x))]*MyLog[1-x/a]+MyLi[3,(b-x)/(a-x)]*MyLog[1-x/a]+MyLi[3,b/x]*MyLog[1-x/a]-MyLi[3,x/a]*MyLog[1-x/a]+MyLi[3,x/b]*MyLog[1-x/a]-MyLi[3,-(x/(a-x))]*MyLog[1-x/a]-MyLi[3,-(x/(b-x))]*MyLog[1-x/a]-(Pi^2*MyLog[a/(a-x)]*MyLog[1-x/a])/6-(MyLog[a/(a-x)]^3*MyLog[1-x/a])/6-(Pi^2*MyLog[b/(b-x)]*MyLog[1-x/a])/6-(MyLog[b/(b-x)]^3*MyLog[1-x/a])/6-MyLi[2,b/a]*MyLog[a/x]*MyLog[1-x/a]+MyLi[2,(b*(a-x))/(a*(b-x))]*MyLog[a/x]*MyLog[1-x/a]+MyLi[2,(b-x)/(a-x)]*MyLog[a/x]*MyLog[1-x/a]-MyLi[2,-(x/(a-x))]*MyLog[a/x]*MyLog[1-x/a]+(MyLog[1-b/a]*MyLog[a/x]^2*MyLog[1-x/a])/2+(MyLog[a/(a-x)]*MyLog[a/x]^2*MyLog[1-x/a])/2-(MyLog[(a-b)/(a-x)]*MyLog[a/x]^2*MyLog[1-x/a])/2+(Pi^2*MyLog[(a*(x-b))/((a-x)*x)]*MyLog[1-x/a])/6+(MyLog[(a*(x-b))/((a-x)*x)]^3*MyLog[1-x/a])/6-(Pi^2*MyLog[1-x/a]^2)/12-(MyLi[2,1-b/a]*MyLog[1-x/a]^2)/2+(MyLi[2,1-b/x]*MyLog[1-x/a]^2)/2-(MyLog[b/a]*MyLog[((b-a)*x)/(a*(b-x))]*MyLog[1-x/a]^2)/2-(MyLog[-(x/a)]*MyLog[1-x/a]^3)/6+MyLog[1-x/a]^4/12-(MyLi[2,b/a]*MyLog[1-x/b]^2)/2+(MyLog[b/x]^3*MyLog[-1+x/b])/6-I*Pi*MyH1[(a*(b-x))/(b*(a-x)),a/(a-x)]*MyLog[((a-x)*x)/(a*(b-x))]^2*MyLog[1-x/a]*MyS[Im[a/(a-x)]]+I*Pi*MyLog[1-b/x]*MyLog[1-x/a]^2*MyT[1,((b-a)*x)/(a*(b-x)),-(x/(b-x))]*MyS[Im[(a*(b-x))/(b*(a-x))]]+I*Pi*MyLog[b/x]^2*MyLog[1-x/a]*MyT[1,x/a,x/b]*MyS[Im[x/b]]-I*Pi*MyLog[a/x]*MyLog[1-x/b]^2*MyT[1,1-x/a,1-x/b]*MyS[Im[x/b]]+I*Pi*MyLog[b/x]*MyLog[1-x/b]^2*MyT[1,1-x/a,1-x/b]*MyS[Im[x/b]]+MyLog[1-x/a]*Zeta[3],
G[x_,a_,0,b_,x_] :> -(Pi^2*MyLi[2,a/(a-x)])/4-MyLi[2,a/(a-x)]^2/4-(Pi^2*MyLi[2,b/x])/4-MyLi[2,b/x]^2/4-(Pi^2*MyLi[2,x/b])/6+MyLi[2,x/b]^2/4+MyLi[2,1-x/a]^2/4-(MyLi[2,1-x/a]*MyLi[2,1-x/b])/2+log0*MyLi[3,a/(a-b)]+log0*MyLi[3,b/(b-a)]-log0*MyLi[3,1-a/x]-log0*MyLi[3,1-b/x]-log0*MyLi[3,(a-x)/(a-b)]+log0*MyLi[3,(b*(a-x))/((a-b)*x)]-log0*MyLi[3,x/a]-log0*MyLi[3,x/b]-log0*MyLi[3,(x-b)/(a-b)]+log0*MyLi[3,(a*(x-b))/((a-b)*x)]-MyLi[4,1-a/x]+(3*MyLi[4,a/(a-x)])/2-MyLi[4,b/(b-x)]-MyLi[4,a/x]+(3*MyLi[4,b/x])/2+MyLi[4,x/b]/2-MyLi[4,-(x/(b-x))]-MyLi[4,1-x/a]/2+MyLi[4,1-x/b]+MyLi22[x/a,a/b]-MyLi22[1-x/a,(a*(b-x))/(b*(a-x))]/2+MyLi22[1-x/b,(b*(a-x))/(a*(b-x))]/2-(MyLi[2,a/(a-x)]*MyLog[-(a/(a-x))]^2)/4-(log0*Pi^2*MyLog[a/x])/6+MyLi[3,a/(a-x)]*MyLog[a/x]-MyLi[3,(a*(b-x))/(b*(a-x))]*MyLog[a/x]-MyLi[3,1-x/a]*MyLog[a/x]+MyLi[3,1-x/b]*MyLog[a/x]+(Pi^2*MyLog[a/x]^2)/12-(log0*MyLog[a/x]^3)/6-MyLog[a/x]^4/12-(MyLi[2,b/x]*MyLog[-(b/x)]^2)/4-(log0*Pi^2*MyLog[b/x])/6-MyLi[3,a/(a-x)]*MyLog[b/x]+MyLi[3,(a*(b-x))/(b*(a-x))]*MyLog[b/x]-(log0*MyLog[b/x]^3)/6+log0*MyLi[2,1-a/x]*MyLog[1-x/a]+log0*MyLi[2,(a-x)/(a-b)]*MyLog[1-x/a]-log0*MyLi[2,(b*(a-x))/((a-b)*x)]*MyLog[1-x/a]-log0*MyLi[2,x/b]*MyLog[1-x/a]+(MyLi[2,a/b]*MyLog[1-x/a]^2)/2+(log0*MyLog[a/x]*MyLog[1-x/a]^2)/2+(log0*MyLog[(x-b)/(a-b)]*MyLog[1-x/a]^2)/2-(log0*MyLog[(a*(x-b))/((a-b)*x)]*MyLog[1-x/a]^2)/2-(MyLog[a/x]^3*MyLog[-1+x/a])/6+log0*MyLi[2,1-b/x]*MyLog[1-x/b]+log0*MyLi[2,(x-b)/(a-b)]*MyLog[1-x/b]-log0*MyLi[2,(a*(x-b))/((a-b)*x)]*MyLog[1-x/b]+MyLi[3,a/b]*MyLog[1-x/b]-MyLi[3,(a-x)/(b-x)]*MyLog[1-x/b]+MyLi[3,(a*(b-x))/(b*(a-x))]*MyLog[1-x/b]-MyLi[3,a/x]*MyLog[1-x/b]+MyLi[3,x/b]*MyLog[1-x/b]+MyLi[3,-(x/(b-x))]*MyLog[1-x/b]+(Pi^2*MyLog[b/(b-x)]*MyLog[1-x/b])/6+(MyLog[b/(b-x)]^3*MyLog[1-x/b])/6+MyLi[2,a/b]*MyLog[b/x]*MyLog[1-x/b]-MyLi[2,(a-x)/(b-x)]*MyLog[b/x]*MyLog[1-x/b]-MyLi[2,(a*(b-x))/(b*(a-x))]*MyLog[b/x]*MyLog[1-x/b]+MyLi[2,-(x/(b-x))]*MyLog[b/x]*MyLog[1-x/b]-(MyLog[1-a/b]*MyLog[b/x]^2*MyLog[1-x/b])/2-(MyLog[b/(b-x)]*MyLog[b/x]^2*MyLog[1-x/b])/2+(MyLog[(b-a)/(b-x)]*MyLog[b/x]^2*MyLog[1-x/b])/2-(Pi^2*MyLog[(b*(x-a))/((b-x)*x)]*MyLog[1-x/b])/6-(MyLog[(b*(x-a))/((b-x)*x)]^3*MyLog[1-x/b])/6+(Pi^2*MyLog[1-x/b]^2)/12+(MyLi[2,1-a/b]*MyLog[1-x/b]^2)/2-(MyLi[2,1-a/x]*MyLog[1-x/b]^2)/2+(log0*MyLog[(a-x)/(a-b)]*MyLog[1-x/b]^2)/2+(log0*MyLog[b/x]*MyLog[1-x/b]^2)/2-(log0*MyLog[(b*(a-x))/((a-b)*x)]*MyLog[1-x/b]^2)/2+(MyLog[a/b]*MyLog[((a-b)*x)/(b*(a-x))]*MyLog[1-x/b]^2)/2+(MyLog[-(x/b)]*MyLog[1-x/b]^3)/6-MyLog[1-x/b]^4/12+(log0*Pi^2*MyLog[-((a*b)/(a*x-b*x))])/6+(log0*MyLog[-((a*b)/(a*x-b*x))]^3)/6+(log0*Pi^2*MyLog[(a*b)/(a*x-b*x)])/6+(log0*MyLog[(a*b)/(a*x-b*x)]^3)/6-I*log0*Pi*MyLog[1-a/b]^2*MyT[1,1-x/b,1-a/b]*MyS[Im[a/b]]-I*log0*Pi*MyLog[1-b/a]^2*MyT[1,1-x/a,1-b/a]*MyS[Im[b/a]]+I*Pi*MyH1[(b*(a-x))/(a*(b-x)),b/(b-x)]*MyLog[((b-x)*x)/(b*(a-x))]^2*MyLog[1-x/b]*MyS[Im[b/(b-x)]]-I*Pi*MyLog[1-a/x]*MyLog[1-x/b]^2*MyT[1,((a-b)*x)/(b*(a-x)),-(x/(a-x))]*MyS[Im[(b*(a-x))/(a*(b-x))]]-I*log0*Pi*MyH1[b/x,a/x]*MyLog[(-a^(-1)+b^(-1))*x]^2*MyS[Im[a/x]]-I*log0*Pi*MyH1[a/x,b/x]*MyLog[(a^(-1)-b^(-1))*x]^2*MyS[Im[b/x]]-I*Pi*MyLog[a/x]^2*MyLog[1-x/b]*MyT[1,x/b,x/a]*MyS[Im[x/a]]-I*Pi*MyLog[a/x]*MyLog[1-x/a]^2*MyT[1,1-x/b,1-x/a]*MyS[Im[x/a]]+I*Pi*MyLog[b/x]*MyLog[1-x/a]^2*MyT[1,1-x/b,1-x/a]*MyS[Im[x/a]]-MyLog[1-x/b]*Zeta[3],
G[a_,x_,0,b_,x_] :> -Pi^4/30+(Pi^2*MyLi[2,x/b])/6-MyLi[2,a/(a-x)]*MyLi[2,x/b]-(MyLi[2,x/a]*MyLi[2,x/b])/2-MyLi[2,x/b]^2/2-(Pi^2*MyLi[2,1-x/a])/2-MyLi[2,1-x/a]^2/2-MyLi[2,a/(a-x)]*MyLi[2,1-x/b]+MyLi[2,(a*(b-x))/(b*(a-x))]*MyLi[2,1-x/b]+2*MyLi[4,b/(b-x)]+2*MyLi[4,x/b]+2*MyLi[4,-(x/(b-x))]+3*MyLi[4,1-x/a]-MyLi22[(a*(b-x))/(b*(a-x)),1-x/a]-MyLi22[x/a,a/b]/2+MyLi22[x/b,b/a]/2+2*MyLi[3,a/(a-x)]*MyLog[b/x]-2*MyLi[3,(a*(b-x))/(b*(a-x))]*MyLog[b/x]-MyLi[3,1-b/a]*MyLog[1-x/a]+MyLi[3,b/(b-x)]*MyLog[1-x/a]-MyLi[3,(b-a)/(b-x)]*MyLog[1-x/a]-MyLi[3,(a-x)/(b-x)]*MyLog[1-x/a]+MyLi[3,(b*(a-x))/(a*(b-x))]*MyLog[1-x/a]-MyLi[3,a/x]*MyLog[1-x/a]-MyLi[3,x/b]*MyLog[1-x/a]+MyLi[3,-(x/(b-x))]*MyLog[1-x/a]+MyLi[3,((b-a)*x)/(a*(b-x))]*MyLog[1-x/a]-MyLi[3,1-x/a]*MyLog[1-x/a]+MyLi[2,1-b/a]*MyLog[1-a/b]*MyLog[1-x/a]+MyLi[2,(b-a)/(b-x)]*MyLog[1-a/b]*MyLog[1-x/a]-MyLi[2,((b-a)*x)/(a*(b-x))]*MyLog[1-a/b]*MyLog[1-x/a]-(Pi^2*MyLog[b/a]*MyLog[1-x/a])/6+(MyLog[1-a/b]^2*MyLog[b/a]*MyLog[1-x/a])/2-(MyLog[b/a]^3*MyLog[1-x/a])/6-MyLi[2,a/b]*MyLog[1-a/x]*MyLog[1-x/a]+MyLi[2,(a-x)/(b-x)]*MyLog[1-a/x]*MyLog[1-x/a]-MyLi[2,(b*(a-x))/(a*(b-x))]*MyLog[1-a/x]*MyLog[1-x/a]+MyLi[2,1-x/a]*MyLog[1-a/x]*MyLog[1-x/a]+(MyLog[1-a/x]^2*MyLog[(b-a)/(b-x)]*MyLog[1-x/a])/2+(MyLog[1-a/b]^2*MyLog[(a-x)/(b-x)]*MyLog[1-x/a])/2-(MyLog[1-a/b]^2*MyLog[(b*(a-x))/(a*(b-x))]*MyLog[1-x/a])/2+(Pi^2*MyLog[a/x]*MyLog[1-x/a])/6-(MyLog[1-a/x]^2*MyLog[a/x]*MyLog[1-x/a])/2+(MyLog[a/x]^3*MyLog[1-x/a])/6-(MyLog[1-a/x]^2*MyLog[((b-a)*x)/(a*(b-x))]*MyLog[1-x/a])/2-(MyLi[2,1-x/a]*MyLog[-1+x/a]^2)/2+(Pi^2*MyLog[1-x/a]*MyLog[-((b*x)/(a*b-a*x))])/6+(MyLog[1-x/a]*MyLog[-((b*x)/(a*b-a*x))]^3)/6+(Pi^2*MyLog[1-x/a]*MyLog[(b*x)/(a*b-a*x)])/6+(MyLog[1-x/a]*MyLog[(b*x)/(a*b-a*x)]^3)/6+MyLi[3,1-b/a]*MyLog[1-x/b]-MyLi[3,a/(a-x)]*MyLog[1-x/b]-MyLi[3,(a-b)/(a-x)]*MyLog[1-x/b]-MyLi[3,(a*(b-x))/(b*(a-x))]*MyLog[1-x/b]+MyLi[3,b/x]*MyLog[1-x/b]-2*MyLi[3,x/b]*MyLog[1-x/b]-MyLi[3,((b-a)*x)/(a*(b-x))]*MyLog[1-x/b]-(Pi^2*MyLog[(b*(a-x))/(a*(b-x))]*MyLog[1-x/b])/6-(MyLog[(b*(a-x))/(a*(b-x))]^3*MyLog[1-x/b])/6+2*MyLi[2,a/(a-x)]*MyLog[b/x]*MyLog[1-x/b]-MyLi[2,1-b/a]*MyLog[((a-b)*x)/(b*(a-x))]*MyLog[1-x/b]+MyLi[2,(a-b)/(a-x)]*MyLog[((a-b)*x)/(b*(a-x))]*MyLog[1-x/b]+MyLi[2,((b-a)*x)/(a*(b-x))]*MyLog[((a-b)*x)/(b*(a-x))]*MyLog[1-x/b]-(MyLog[b/a]*MyLog[((a-b)*x)/(b*(a-x))]^2*MyLog[1-x/b])/2+(MyLog[(b*(a-x))/(a*(b-x))]*MyLog[((a-b)*x)/(b*(a-x))]^2*MyLog[1-x/b])/2+(MyLog[(b-x)/(a-x)]*MyLog[((a-b)*x)/(b*(a-x))]^2*MyLog[1-x/b])/2+(Pi^2*MyLog[(b*(-1+x/a))/x]*MyLog[1-x/b])/6+(MyLog[(b*(-1+x/a))/x]^3*MyLog[1-x/b])/6-(Pi^2*MyLog[1-x/b]^2)/6-(MyLog[-(x/b)]*MyLog[1-x/b]^3)/3+MyLog[1-x/b]^4/6-I*Pi*MyH1[x/a,b/a]*MyLog[(a*(-1+b/x))/b]^2*MyLog[1-x/a]*MyS[Im[b/a]]-I*Pi*MyH1[1-x/a,(b*(a-x))/(a*(b-x))]*MyLog[1-x/b]*MyLog[(a*x)/(a*b-b*x)]^2*MyS[Im[(b*(a-x))/(a*(b-x))]]-I*Pi*MyLog[1-b/x]^2*MyLog[1-x/a]*MyT[1,1-a/x,1-b/x]*MyS[Im[b/x]]-I*Pi*MyH1[b/a,x/a]*MyLog[1-x/a]*MyLog[(a*(-1+x/b))/x]^2*MyS[Im[x/a]]+(2*I)*Pi*MyLi[2,1-x/a]*MyLog[1-x/a]*MyT[1,1-x/b,1-x/a]*MyS[Im[x/a]]-(2*I)*Pi*MyLi[2,1-x/b]*MyLog[1-x/a]*MyT[1,1-x/b,1-x/a]*MyS[Im[x/a]]-(2*I)*Pi*MyLog[b/x]*MyLog[1-x/a]^2*MyT[1,1-x/b,1-x/a]*MyS[Im[x/a]]+(2*I)*Pi*MyLog[b/x]*MyLog[1-x/a]*MyLog[1-x/b]*MyT[1,1-x/b,1-x/a]*MyS[Im[x/a]]-I*Pi*MyLog[1-x/a]*MyLog[1-x/b]^2*MyT[1,1-a/b,1-x/b]*MyS[Im[x/b]]+I*Pi*MyLog[b/x]^2*MyLog[1-x/b]*MyT[1,((a-b)*x)/(b*(a-x)),x/b]*MyS[Im[x/b]]+2*MyLog[1-x/b]*Zeta[3],
G[a_,b_,0,x_,x_] :> (-2*Pi^4)/45-(Pi^2*MyLi[2,a/(a-b)])/6+(Pi^2*MyLi[2,(a-x)/(a-b)])/6+(MyLi[2,(b-x)/(a-x)]*MyLi[2,-(x/(a-x))])/2-MyLi[2,(a*(b-x))/(b*(a-x))]*MyLi[2,-(x/(a-x))]-MyLi[2,-(x/(a-x))]^2/2+MyLi[2,a/(a-x)]*MyLi[2,1-x/b]+MyLi[2,-(x/(a-x))]*MyLi[2,1-x/b]-MyLi[2,1-x/b]^2/2+2*MyLi[4,1-b/x]+2*MyLi[4,b/x]+2*MyLi[4,x/a]+MyLi[4,-(x/(a-x))]+2*MyLi[4,1-x/a]+MyLi[4,1-x/b]-MyLi22[a/(a-x),1-x/b]+MyLi22[(b-x)/(a-x),-(x/(b-x))]/2-MyLi22[-(x/(a-x)),1-b/x]/2+MyLi[3,b/a]*MyLog[a/(a-x)]+MyLi[3,1-b/a]*MyLog[a/(a-x)]+MyLi[3,1-b/x]*MyLog[a/(a-x)]-MyLi[3,a/(a-x)]*MyLog[a/(a-x)]-MyLi[3,(a-b)/(a-x)]*MyLog[a/(a-x)]-MyLi[3,(b-x)/(a-x)]*MyLog[a/(a-x)]-MyLi[3,(a*(b-x))/(b*(a-x))]*MyLog[a/(a-x)]+MyLi[3,b/x]*MyLog[a/(a-x)]-MyLi[3,x/a]*MyLog[a/(a-x)]-2*MyLi[3,-(x/(a-x))]*MyLog[a/(a-x)]-MyLi[3,((b-a)*x)/(a*(b-x))]*MyLog[a/(a-x)]-(Pi^2*MyLog[b/(b-a)]*MyLog[a/(a-x)])/6+MyLi[2,b/a]*MyLog[1-a/x]*MyLog[a/(a-x)]-MyLi[2,(b-x)/(a-x)]*MyLog[1-a/x]*MyLog[a/(a-x)]+MyLi[2,(a*(b-x))/(b*(a-x))]*MyLog[1-a/x]*MyLog[a/(a-x)]-MyLi[2,x/a]*MyLog[1-a/x]*MyLog[a/(a-x)]-MyLi[2,1-x/b]*MyLog[1-a/x]*MyLog[a/(a-x)]-(MyLog[1-b/a]*MyLog[1-a/x]^2*MyLog[a/(a-x)])/2+(Pi^2*MyLog[(b*(-1+a/x))/a]*MyLog[a/(a-x)])/6+(MyLog[(b*(-1+a/x))/a]^3*MyLog[a/(a-x)])/6-(Pi^2*MyLog[a/(a-x)]^2)/6+(MyLog[-1+a/x]*MyLog[a/(a-x)]^3)/3+MyLog[a/(a-x)]^4/6+2*MyLi[3,a/(a-x)]*MyLog[(a-b)/(a-x)]-2*MyLi[3,b/(b-x)]*MyLog[(a-b)/(a-x)]+MyLi[3,-(x/(a-x))]*MyLog[(a-b)/(a-x)]-MyLi[3,-(x/(b-x))]*MyLog[(a-b)/(a-x)]-2*MyLi[2,a/(a-x)]*MyLog[a/(a-x)]*MyLog[(a-b)/(a-x)]+(MyLog[1-a/x]^2*MyLog[a/(a-x)]*MyLog[(a-b)/(a-x)])/2+MyLog[1-a/x]*MyLog[a/(a-x)]^2*MyLog[(a-b)/(a-x)]+2*MyLi[2,b/(b-x)]*MyLog[(a-b)/(a-x)]*MyLog[b/(b-x)]+MyLi[2,-(x/(b-x))]*MyLog[(a-b)/(a-x)]*MyLog[b/(b-x)]-MyLog[1-b/x]*MyLog[(a-b)/(a-x)]*MyLog[b/(b-x)]^2-(Pi^2*MyLog[a/(a-x)]*MyLog[(b*(a-x))/(a*(b-x))])/6-(MyLog[a/(a-x)]*MyLog[(b*(a-x))/(a*(b-x))]^3)/6-2*MyLi[3,a/(a-x)]*MyLog[b/x]+2*MyLi[3,1-x/b]*MyLog[b/x]+2*MyLi[2,a/(a-x)]*MyLog[a/(a-x)]*MyLog[b/x]-MyLog[1-a/x]*MyLog[a/(a-x)]^2*MyLog[b/x]-(Pi^2*MyLog[b/x]^2)/6+MyLog[b/x]^4/6-MyLi[2,1-b/a]*MyLog[a/(a-x)]*MyLog[((a-b)*x)/(b*(a-x))]+MyLi[2,(a-b)/(a-x)]*MyLog[a/(a-x)]*MyLog[((a-b)*x)/(b*(a-x))]-MyLi[2,-(x/(a-x))]*MyLog[a/(a-x)]*MyLog[((a-b)*x)/(b*(a-x))]+MyLi[2,((b-a)*x)/(a*(b-x))]*MyLog[a/(a-x)]*MyLog[((a-b)*x)/(b*(a-x))]-(MyLog[b/a]*MyLog[a/(a-x)]*MyLog[((a-b)*x)/(b*(a-x))]^2)/2+(MyLog[a/(a-x)]*MyLog[(b*(a-x))/(a*(b-x))]*MyLog[((a-b)*x)/(b*(a-x))]^2)/2+(MyLog[a/(a-x)]*MyLog[(b-x)/(a-x)]*MyLog[((a-b)*x)/(b*(a-x))]^2)/2-(Pi^2*MyLog[a/(a-x)]*MyLog[1-x/a])/6+(MyLog[1-a/x]^2*MyLog[a/(a-x)]*MyLog[1-x/a])/2-(MyLog[a/(a-x)]*MyLog[1-x/a]^3)/6+(Pi^2*MyLog[a/(a-x)]*MyLog[(b*(-1+x/a))/x])/6+(MyLog[a/(a-x)]*MyLog[(b*(-1+x/a))/x]^3)/6+(MyLog[b/x]^3*MyLog[-1+x/b])/3-I*Pi*MyLog[1-b/x]^2*MyLog[a/(a-x)]*MyT[1,-(x/(a-x)),-(x/(b-x))]*MyS[Im[b/(b-x)]]-I*Pi*MyH1[1-x/a,(b*(a-x))/(a*(b-x))]*MyLog[a/(a-x)]*MyLog[(a*x)/(a*b-b*x)]^2*MyS[Im[(b*(a-x))/(a*(b-x))]]+(I/3)*Pi^3*MyLog[(a-b)/(a-x)]*MyT[1,a/(a-x),(a-b)/(a-x)]*MyS[Im[a/x]]+(2*I)*Pi*MyLi[2,-(x/(a-x))]*MyLog[b/(b-x)]*MyT[1,a/(a-x),b/(b-x)]*MyS[Im[a/x]]+I*Pi*MyH1[(b*(a-x))/(a*(b-x)),1-x/a]*MyLog[a/(a-x)]*MyLog[-((a*x)/(a*b-b*x))]^2*MyS[Im[x/a]]+I*Pi*MyLog[a/(a-x)]*MyLog[b/x]^2*MyT[1,((a-b)*x)/(b*(a-x)),x/b]*MyS[Im[x/b]]-(4*I)*Pi*MyLi[3,a/(a-x)]*MyT[1,a/(a-x),b/(b-x)]*MyS[Im[x/(b-x)]]+(4*I)*Pi*MyLi[3,b/(b-x)]*MyT[1,a/(a-x),b/(b-x)]*MyS[Im[x/(b-x)]]+(4*I)*Pi*MyLi[2,a/(a-x)]*MyLog[a/(a-x)]*MyT[1,a/(a-x),b/(b-x)]*MyS[Im[x/(b-x)]]-(2*I)*Pi*MyLog[1-a/x]*MyLog[a/(a-x)]^2*MyT[1,a/(a-x),b/(b-x)]*MyS[Im[x/(b-x)]]-(2*I)*Pi*MyLi[2,a/(a-x)]*MyLog[b/(b-x)]*MyT[1,a/(a-x),b/(b-x)]*MyS[Im[x/(b-x)]]-(2*I)*Pi*MyLi[2,b/(b-x)]*MyLog[b/(b-x)]*MyT[1,a/(a-x),b/(b-x)]*MyS[Im[x/(b-x)]]+(2*I)*Pi*MyLog[1-a/x]*MyLog[a/(a-x)]*MyLog[b/(b-x)]*MyT[1,a/(a-x),b/(b-x)]*MyS[Im[x/(b-x)]]+2*MyLog[a/(a-x)]*Zeta[3],
G[x_,a_,b_,0,x_] :> (7*Pi^4)/180+(Pi^2*MyLi[2,b/(b-a)])/6+MyLi[2,1-b/x]^2/2-MyLi[2,1-b/x]*MyLi[2,a/(a-x)]+MyLi[2,a/(a-x)]^2/2+MyLi[2,a/(a-x)]*MyLi[2,(b-x)/(a-x)]-(MyLi[2,a/(a-x)]*MyLi[2,(a*(b-x))/(b*(a-x))])/2-MyLi[2,a/x]^2/4-(Pi^2*MyLi[2,(b*(a-x))/((a-b)*x)])/6+(Pi^2*MyLi[2,x/a])/4+MyLi[2,x/a]^2/4-(Pi^2*MyLi[2,x/b])/2+MyLi[2,(b-x)/(a-x)]*MyLi[2,x/b]-MyLi[2,x/b]^2/2-MyLi[2,1-b/x]*MyLi[2,-(x/(a-x))]-log0*MyLi[3,a/(a-b)]+log0*MyLi[3,1-a/x]+log0*MyLi[3,(a-x)/(a-b)]-log0*MyLi[3,(b*(a-x))/((a-b)*x)]+log0*MyLi[3,x/b]-2*MyLi[4,1-a/x]-MyLi[4,1-b/x]-(3*MyLi[4,a/x])/2-(3*MyLi[4,x/a])/2+MyLi[4,x/b]+MyLi[4,-(x/(a-x))]-2*MyLi[4,1-x/b]+MyLi22[a/(a-x),1-x/b]/2-MyLi22[(a*(b-x))/(b*(a-x)),b/(b-x)]/2+MyLi22[-(x/(a-x)),1-b/x]+MyLi[3,a/b]*MyLog[1-a/x]-MyLi[3,b/a]*MyLog[1-a/x]-MyLi[3,1-a/x]*MyLog[1-a/x]-2*MyLi[3,a/(a-x)]*MyLog[1-a/x]+MyLi[3,b/(b-x)]*MyLog[1-a/x]+MyLi[3,(a-x)/(b-x)]*MyLog[1-a/x]-MyLi[3,(b*(a-x))/(a*(b-x))]*MyLog[1-a/x]-MyLi[3,(b-x)/(a-x)]*MyLog[1-a/x]-MyLi[3,(a*(b-x))/(b*(a-x))]*MyLog[1-a/x]-2*MyLi[3,a/x]*MyLog[1-a/x]+MyLi[3,x/b]*MyLog[1-a/x]-MyLi[3,-(x/(a-x))]*MyLog[1-a/x]-MyLi[3,((a-b)*x)/(b*(a-x))]*MyLog[1-a/x]+MyLi[3,-(x/(b-x))]*MyLog[1-a/x]-MyLi[3,((b-a)*x)/(a*(b-x))]*MyLog[1-a/x]+MyLi[3,1-x/b]*MyLog[1-a/x]-(Pi^2*MyLog[a/(a-b)]*MyLog[1-a/x])/6-(Pi^2*MyLog[a/b]*MyLog[1-a/x])/6-(MyLog[a/b]^3*MyLog[1-a/x])/6+MyLi[2,1-a/b]*MyLog[1-b/a]*MyLog[1-a/x]-MyLi[2,(b-a)/(b-x)]*MyLog[1-b/a]*MyLog[1-a/x]-MyLi[2,x/a]*MyLog[1-b/a]*MyLog[1-a/x]+MyLi[2,((b-a)*x)/(a*(b-x))]*MyLog[1-b/a]*MyLog[1-a/x]+(MyLog[a/b]*MyLog[1-b/a]^2*MyLog[1-a/x])/2-(Pi^2*MyLog[1-a/x]^2)/12-MyLog[1-a/x]^4/4-(MyLog[1-a/x]^3*MyLog[-(a/(a-x))])/3-MyLi[2,a/b]*MyLog[1-a/x]*MyLog[a/(a-x)]+MyLi[2,1-b/x]*MyLog[1-a/x]*MyLog[a/(a-x)]-MyLi[2,(b-x)/(a-x)]*MyLog[1-a/x]*MyLog[a/(a-x)]+MyLi[2,(a*(b-x))/(b*(a-x))]*MyLog[1-a/x]*MyLog[a/(a-x)]+MyLi[2,a/x]*MyLog[1-a/x]*MyLog[a/(a-x)]-(MyLog[1-a/b]*MyLog[1-a/x]*MyLog[a/(a-x)]^2)/2+(MyLog[1-a/x]^2*MyLog[a/(a-x)]^2)/2-MyLi[2,1-a/b]*MyLog[1-a/x]*MyLog[(a-b)/(a-x)]-MyLi[2,a/(a-x)]*MyLog[1-a/x]*MyLog[(a-b)/(a-x)]+MyLi[2,(b-a)/(b-x)]*MyLog[1-a/x]*MyLog[(a-b)/(a-x)]+MyLi[2,((a-b)*x)/(b*(a-x))]*MyLog[1-a/x]*MyLog[(a-b)/(a-x)]+MyLi[2,x/b]*MyLog[1-b/x]*MyLog[(a-b)/(a-x)]-(MyLog[a/b]*MyLog[1-a/x]*MyLog[(a-b)/(a-x)]^2)/2+(Pi^2*MyLog[1-a/x]*MyLog[(a-x)/b])/6+(MyLog[1-a/x]*MyLog[(a-x)/b]^3)/6+(Pi^2*MyLog[1-a/x]*MyLog[-(a/(b-x))])/6+(MyLog[1-a/x]*MyLog[-(a/(b-x))]^3)/6+(Pi^2*MyLog[1-a/x]*MyLog[a/(b-x)])/6+(MyLog[1-a/x]*MyLog[a/(b-x)]^3)/6-(Pi^2*MyLog[1-a/x]*MyLog[(a-x)/(b-x)])/6-(MyLog[1-b/a]^2*MyLog[1-a/x]*MyLog[(a-x)/(b-x)])/2+(MyLog[1-a/x]*MyLog[(a-b)/(a-x)]^2*MyLog[(a-x)/(b-x)])/2-(MyLog[1-a/x]*MyLog[(a-x)/(b-x)]^3)/6+(MyLog[1-b/a]^2*MyLog[1-a/x]*MyLog[(b*(a-x))/(a*(b-x))])/2+(MyLog[1-a/x]*MyLog[(a-b)/(a-x)]^2*MyLog[(a*(b-x))/(b*(a-x))])/2-(MyLog[1-a/x]^3*MyLog[-(a/x)])/6+(log0*Pi^2*MyLog[a/x])/6-(Pi^2*MyLog[1-a/x]*MyLog[a/x])/6+(log0*MyLog[a/x]^3)/6-(MyLog[1-a/x]*MyLog[a/x]^3)/6+2*MyLi[3,1-b/x]*MyLog[b/x]-2*MyLi[3,-(x/(a-x))]*MyLog[b/x]-2*MyLi[2,-(x/(a-x))]*MyLog[1-a/x]*MyLog[b/x]+MyLog[1-a/x]^2*MyLog[a/(a-x)]*MyLog[b/x]+(Pi^2*MyLog[b/x]^2)/6+(MyLog[-1+b/x]*MyLog[b/x]^3)/3-MyLog[b/x]^4/6+(MyLi[2,x/a]*MyLog[-(x/a)]^2)/4-(MyLi[2,x/b]*MyLog[-(x/b)]^2)/2-MyLi[3,a/(a-x)]*MyLog[((a-b)*x)/(b*(a-x))]+MyLi[3,b/(b-x)]*MyLog[((a-b)*x)/(b*(a-x))]-2*MyLi[3,-(x/(a-x))]*MyLog[((a-b)*x)/(b*(a-x))]+2*MyLi[3,-(x/(b-x))]*MyLog[((a-b)*x)/(b*(a-x))]-2*MyLi[2,-(x/(a-x))]*MyLog[1-a/x]*MyLog[((a-b)*x)/(b*(a-x))]+MyLi[2,b/(b-x)]*MyLog[1-b/x]*MyLog[((a-b)*x)/(b*(a-x))]+2*MyLi[2,-(x/(b-x))]*MyLog[1-b/x]*MyLog[((a-b)*x)/(b*(a-x))]+MyLog[1-a/x]^2*MyLog[a/(a-x)]*MyLog[((a-b)*x)/(b*(a-x))]+(MyLog[1-a/x]*MyLog[a/(a-x)]^2*MyLog[((a-b)*x)/(b*(a-x))])/2-MyLog[1-b/x]^2*MyLog[b/(b-x)]*MyLog[((a-b)*x)/(b*(a-x))]+(Pi^2*MyLog[1-a/x]*MyLog[(x-a)/b])/6+(MyLog[1-a/x]*MyLog[(x-a)/b]^3)/6-log0*MyLi[2,1-a/x]*MyLog[1-x/a]-log0*MyLi[2,(a-x)/(a-b)]*MyLog[1-x/a]+log0*MyLi[2,(b*(a-x))/((a-b)*x)]*MyLog[1-x/a]+log0*MyLi[2,x/b]*MyLog[1-x/a]+MyLi[2,1-a/x]*MyLog[1-a/x]*MyLog[1-x/a]-MyLi[2,(a-x)/(b-x)]*MyLog[1-a/x]*MyLog[1-x/a]+MyLi[2,(b*(a-x))/(a*(b-x))]*MyLog[1-a/x]*MyLog[1-x/a]-(MyLog[1-a/x]*MyLog[(b-a)/(b-x)]*MyLog[1-x/a]^2)/2-(log0*MyLog[a/x]*MyLog[1-x/a]^2)/2+(MyLog[1-a/x]*MyLog[a/x]*MyLog[1-x/a]^2)/2+(MyLog[1-a/x]*MyLog[((b-a)*x)/(a*(b-x))]*MyLog[1-x/a]^2)/2-(log0*MyLog[(x-b)/(a-b)]*MyLog[1-x/a]^2)/2+(log0*MyLog[(a*(x-b))/((a-b)*x)]*MyLog[1-x/a]^2)/2-(log0*Pi^2*MyLog[-((a*b)/(a*x-b*x))])/6-(log0*MyLog[-((a*b)/(a*x-b*x))]^3)/6-I*Pi*MyH1[a/x,a/b]*MyLog[1-a/x]*MyLog[(x-b)/a]^2*MyS[Im[a/b]]+I*log0*Pi*MyLog[1-b/a]^2*MyT[1,1-x/a,1-b/a]*MyS[Im[b/a]]-(4*I)*Pi*MyLi[3,-(x/(a-x))]*MyT[1,-(x/(a-x)),-(x/(b-x))]*MyS[Im[b/(b-x)]]+(4*I)*Pi*MyLi[3,-(x/(b-x))]*MyT[1,-(x/(a-x)),-(x/(b-x))]*MyS[Im[b/(b-x)]]-(4*I)*Pi*MyLi[2,-(x/(a-x))]*MyLog[1-a/x]*MyT[1,-(x/(a-x)),-(x/(b-x))]*MyS[Im[b/(b-x)]]+(2*I)*Pi*MyLi[2,-(x/(a-x))]*MyLog[1-b/x]*MyT[1,-(x/(a-x)),-(x/(b-x))]*MyS[Im[b/(b-x)]]+(2*I)*Pi*MyLi[2,-(x/(b-x))]*MyLog[1-b/x]*MyT[1,-(x/(a-x)),-(x/(b-x))]*MyS[Im[b/(b-x)]]+(2*I)*Pi*MyLog[1-a/x]^2*MyLog[a/(a-x)]*MyT[1,-(x/(a-x)),-(x/(b-x))]*MyS[Im[b/(b-x)]]-(2*I)*Pi*MyLog[1-a/x]*MyLog[1-b/x]*MyLog[a/(a-x)]*MyT[1,-(x/(a-x)),-(x/(b-x))]*MyS[Im[b/(b-x)]]-I*Pi*MyH1[1-a/x,(a-x)/(b-x)]*MyLog[1-a/x]*MyLog[-(b/(a-x))]^2*MyS[Im[(a-x)/(b-x)]]+I*Pi*MyH1[(a-x)/(b-x),1-a/x]*MyLog[1-a/x]*MyLog[b/(a-x)]^2*MyS[Im[a/x]]-I*Pi*MyH1[a/b,a/x]*MyLog[1-a/x]*MyLog[(b-x)/a]^2*MyS[Im[a/x]]+I*log0*Pi*MyH1[b/x,a/x]*MyLog[(-a^(-1)+b^(-1))*x]^2*MyS[Im[a/x]]-I*Pi*MyLog[1-a/x]*MyLog[1-b/x]^2*MyT[1,1-b/a,1-b/x]*MyS[Im[b/x]]+I*Pi*MyLog[1-a/x]*MyLog[b/x]^2*MyT[1,(a-b)/(a-x),b/x]*MyS[Im[b/x]]-(I/3)*Pi^3*MyLog[((a-b)*x)/(b*(a-x))]*MyT[1,-(x/(a-x)),((a-b)*x)/(b*(a-x))]*MyS[Im[x/a]]+(2*I)*Pi*MyLi[2,a/(a-x)]*MyLog[1-b/x]*MyT[1,-(x/(a-x)),-(x/(b-x))]*MyS[Im[x/a]]+(2*I)*Pi*MyLi[2,x/b]*MyLog[1-a/x]*MyT[1,1-b/x,1-a/x]*MyS[Im[x/b]]-I*Pi*MyLog[1-a/x]*MyLog[1-x/b]^2*MyT[1,1-x/a,1-x/b]*MyS[Im[x/b]]+I*Pi*MyLog[1-a/x]*MyLog[b/(b-x)]^2*MyT[1,a/(a-x),b/(b-x)]*MyS[Im[x/(b-x)]]+MyLog[x]*(-(log0*MyLi[2,b/(b-a)])+log0*MyLi[2,(x-b)/(a-b)]-MyLi[3,b/a]-MyLi[3,-(b/(a-b))]-MyLi[3,b/(b-a)]-MyLi[3,1-b/a]+MyLi[3,(a-b)/(a-x)]+MyLi[3,b/(b-x)]+MyLi[3,(a-x)/(b-x)]+MyLi[3,(b*(a-x))/(a*(b-x))]+MyLi[3,(b*(a-x))/((a-b)*x)]-MyLi[3,x/a]-MyLi[3,-(x/(a-x))]+MyLi[3,((a-b)*x)/(b*(a-x))]+MyLi[3,-(x/(b-x))]+MyLi[3,((b-a)*x)/(a*(b-x))]-MyLi[3,x/(x-a)]+2*MyLi[3,(x-b)/(a-b)]-MyLi[3,1-x/a]-MyLi[2,b/(b-x)]*MyLog[a/(a-b)]+MyLi[2,(b-a)/(b-x)]*MyLog[a/(a-b)]+MyLi[2,(a-x)/(b-x)]*MyLog[a/(a-x)]-MyLi[2,-(x/(b-x))]*MyLog[a/(a-x)]-(Pi^2*MyLog[(a-b)/(a-x)])/6-MyLog[(a-b)/(a-x)]^3/6+MyLi[2,b/(b-x)]*MyLog[(a-x)/(a-b)]-MyLi[2,(b-a)/(b-x)]*MyLog[(a-x)/(a-b)]+MyLi[2,b/a]*MyLog[b/(b-x)]+MyLi[2,b/(b-a)]*MyLog[b/(b-x)]-MyLi[2,(b*(a-x))/(a*(b-x))]*MyLog[b/(b-x)]-MyLi[2,(b*(a-x))/((a-b)*x)]*MyLog[b/(b-x)]+(MyLog[a/(a-b)]*MyLog[b/(b-x)]^2)/2+(MyLog[1-b/a]*MyLog[b/(b-x)]^2)/2-(Pi^2*MyLog[(b-x)/a])/6-MyLog[(b-x)/a]^3/6+(Pi^2*MyLog[(b-x)/(a-x)])/6+MyLog[(b-x)/(a-x)]^3/6+(Pi^2*MyLog[((a-b)*(b-x))/(b*(a-x))])/6+MyLog[((a-b)*(b-x))/(b*(a-x))]^3/6+MyLi[2,x/a]*MyLog[-(x/(b-x))]-MyLi[2,((a-b)*x)/(b*(a-x))]*MyLog[-(x/(b-x))]-MyLi[2,((b-a)*x)/(a*(b-x))]*MyLog[-(x/(b-x))]+MyLi[2,x/(x-a)]*MyLog[-(x/(b-x))]+(MyLog[a/(a-x)]*MyLog[-(x/(b-x))]^2)/2-(MyLog[(b*(a-x))/(a*(b-x))]*MyLog[-(x/(b-x))]^2)/2-(MyLog[(a*(b-x))/(b*(a-x))]*MyLog[-(x/(b-x))]^2)/2-(MyLog[b/(b-x)]^2*MyLog[((b-a)*x)/(a*(b-x))])/2-(Pi^2*MyLog[(x-b)/a])/6-MyLog[(x-b)/a]^3/6-(MyLog[b/(b-x)]^2*MyLog[(a*(x-b))/((a-b)*x)])/2+(Pi^2*MyLog[((a-x)*(x-b))/((a-b)*x)])/6+MyLog[((a-x)*(x-b))/((a-b)*x)]^3/6+(MyLog[-(x/(b-x))]^2*MyLog[1-x/a])/2+MyLi[2,(b-x)/(a-x)]*MyLog[1-x/b]+log0*MyLog[(a-x)/(a-b)]*MyLog[1-x/b]-(2*I)*Pi*MyLi[2,b/(b-x)]*MyT[1,1-x/b,1-a/b]*MyS[Im[a/b]]+(2*I)*Pi*MyLi[2,(b-a)/(b-x)]*MyT[1,1-x/b,1-a/b]*MyS[Im[a/b]]+(2*I)*Pi*MyLog[1-a/b]*MyLog[(a-x)/(b-x)]*MyT[1,1-x/b,1-a/b]*MyS[Im[a/b]]-I*Pi*MyLog[a/(a-b)]^2*MyT[1,-(x/(b-x)),a/(a-b)]*MyS[Im[b/(a-b)]]-I*Pi*MyLog[(a-x)/(b-x)]^2*MyT[1,-(x/(b-x)),(a-x)/(b-x)]*MyS[Im[(b-a)/(b-x)]]-I*Pi*MyLog[(b-a)/(b-x)]^2*MyT[1,b/(b-x),(b-a)/(b-x)]*MyS[Im[(a-x)/(b-x)]]-I*Pi*MyH1[(b-x)/(a-x),1-b/x]*MyLog[a/(b-x)]^2*MyS[Im[b/x]]+I*Pi*MyH1[1-a/x,1-b/x]*MyLog[((b-a)*x)/((a-x)*(x-b))]^2*MyS[Im[b/x]]+(2*I)*log0*Pi*MyLog[1-a/b]*MyT[1,1-x/b,1-a/b]*MyS[Im[b/x]]-I*Pi*MyH1[(x-b)/(a-b),1-x/b]*MyLog[-(a/(b-x))]^2*MyS[Im[x/b]]+I*Pi*MyH1[1-a/b,1-x/b]*MyLog[(b*(x-a))/((a-b)*(b-x))]^2*MyS[Im[x/b]]-I*Pi*MyLog[a/(a-x)]^2*MyT[1,b/(b-x),a/(a-x)]*MyS[Im[x/(a-x)]]-Zeta[3])+2*MyLog[1-a/x]*Zeta[3],
G[a_,x_,b_,0,x_] :> Pi^4/45+(Pi^2*MyLi[2,b/(b-x)])/2+MyLi[2,b/(b-x)]^2/2-MyLi[2,x/a]^2/2-MyLi[2,a/(a-x)]*MyLi[2,x/b]+MyLi[2,(a-b)/(a-x)]*MyLi[2,x/b]-MyLi[2,x/b]*MyLi[2,-(x/(a-x))]-MyLi[2,x/a]*MyLi[2,-(x/(b-x))]+MyLi[2,x/a]*MyLi[2,((b-a)*x)/(a*(b-x))]+MyLi[2,b/(b-x)]*MyLi[2,1-x/a]-MyLi[2,(b*(a-x))/(a*(b-x))]*MyLi[2,1-x/a]+(Pi^2*MyLi[2,1-x/b])/2+MyLi[2,(b*(a-x))/(a*(b-x))]*MyLi[2,1-x/b]+MyLi[2,1-x/a]*MyLi[2,1-x/b]+2*MyLi[4,1-b/x]-3*MyLi[4,b/(b-x)]+2*MyLi[4,b/x]+MyLi[4,x/a]-3*MyLi[4,1-x/a]-2*MyLi[4,1-x/b]+MyLi22[b/a,x/b]-MyLi22[1-x/a,(a*(b-x))/(b*(a-x))]+(MyLi[2,b/(b-x)]*MyLog[-(b/(b-x))]^2)/2+MyLi[2,x/a]*MyLog[1-b/a]*MyLog[(b*(a-x))/(a*(b-x))]+MyLi[2,x/b]*MyLog[1-b/a]*MyLog[(b-x)/(a-x)]-2*MyLi[3,b/(b-x)]*MyLog[b/x]+2*MyLi[3,(b*(a-x))/(a*(b-x))]*MyLog[b/x]-2*MyLi[3,1-x/a]*MyLog[b/x]+2*MyLi[3,1-x/b]*MyLog[b/x]-(Pi^2*MyLog[b/x]^2)/6+MyLog[b/x]^4/6-MyLi[3,b/a]*MyLog[1-x/a]+MyLi[3,1-a/x]*MyLog[1-x/a]+2*MyLi[3,1-b/x]*MyLog[1-x/a]+MyLi[3,b/(b-x)]*MyLog[1-x/a]-MyLi[3,(a-x)/(b-x)]*MyLog[1-x/a]+2*MyLi[3,(b-x)/(a-x)]*MyLog[1-x/a]-MyLi[3,a/x]*MyLog[1-x/a]+2*MyLi[3,b/x]*MyLog[1-x/a]+MyLi[3,x/b]*MyLog[1-x/a]-2*MyLi[3,-(x/(a-x))]*MyLog[1-x/a]+MyLi[3,((a-b)*x)/(b*(a-x))]*MyLog[1-x/a]-2*MyLi[3,-(x/(b-x))]*MyLog[1-x/a]+MyLi[3,((b-a)*x)/(a*(b-x))]*MyLog[1-x/a]+(Pi^2*MyLog[a/b]*MyLog[1-x/a])/6+(MyLog[a/b]^3*MyLog[1-x/a])/6-MyLi[2,1-a/b]*MyLog[1-b/a]*MyLog[1-x/a]+MyLi[2,(b-a)/(b-x)]*MyLog[1-b/a]*MyLog[1-x/a]-MyLi[2,((b-a)*x)/(a*(b-x))]*MyLog[1-b/a]*MyLog[1-x/a]-(MyLog[a/b]*MyLog[1-b/a]^2*MyLog[1-x/a])/2-(Pi^2*MyLog[1-b/x]*MyLog[1-x/a])/6-2*MyLi[2,1-b/x]*MyLog[1-b/x]*MyLog[1-x/a]-MyLi[2,b/x]*MyLog[1-b/x]*MyLog[1-x/a]-(MyLog[1-b/x]^3*MyLog[1-x/a])/6-(Pi^2*MyLog[a/(a-x)]*MyLog[1-x/a])/3-(MyLog[a/(a-x)]^3*MyLog[1-x/a])/3-(Pi^2*MyLog[-(a/(b-x))]*MyLog[1-x/a])/6-(MyLog[-(a/(b-x))]^3*MyLog[1-x/a])/6-(Pi^2*MyLog[a/(b-x)]*MyLog[1-x/a])/6-(MyLog[a/(b-x)]^3*MyLog[1-x/a])/6-(Pi^2*MyLog[b/(b-x)]*MyLog[1-x/a])/6-(MyLog[b/(b-x)]^3*MyLog[1-x/a])/6+(MyLog[1-b/a]^2*MyLog[(a-x)/(b-x)]*MyLog[1-x/a])/2-(MyLog[1-b/a]^2*MyLog[(b*(a-x))/(a*(b-x))]*MyLog[1-x/a])/2+(Pi^2*MyLog[(a*(b-x))/(b*(a-x))]*MyLog[1-x/a])/6+(MyLog[(a*(b-x))/(b*(a-x))]^3*MyLog[1-x/a])/6+(Pi^2*MyLog[a/x]*MyLog[1-x/a])/6-2*MyLi[2,b/a]*MyLog[a/x]*MyLog[1-x/a]-2*MyLi[2,b/(b-x)]*MyLog[a/x]*MyLog[1-x/a]+2*MyLi[2,(b*(a-x))/(a*(b-x))]*MyLog[a/x]*MyLog[1-x/a]+2*MyLi[2,(b-x)/(a-x)]*MyLog[a/x]*MyLog[1-x/a]-2*MyLi[2,-(x/(a-x))]*MyLog[a/x]*MyLog[1-x/a]+MyLog[1-b/a]*MyLog[a/x]^2*MyLog[1-x/a]+MyLog[a/(a-x)]*MyLog[a/x]^2*MyLog[1-x/a]-MyLog[(a-b)/(a-x)]*MyLog[a/x]^2*MyLog[1-x/a]+(MyLog[a/x]^3*MyLog[1-x/a])/6-MyLog[1-b/x]^2*MyLog[b/x]*MyLog[1-x/a]+MyLi[2,1-a/b]*MyLog[((b-a)*x)/(a*(b-x))]*MyLog[1-x/a]-MyLi[2,(b-a)/(b-x)]*MyLog[((b-a)*x)/(a*(b-x))]*MyLog[1-x/a]-MyLi[2,((a-b)*x)/(b*(a-x))]*MyLog[((b-a)*x)/(a*(b-x))]*MyLog[1-x/a]+(MyLog[a/b]*MyLog[((b-a)*x)/(a*(b-x))]^2*MyLog[1-x/a])/2-(MyLog[(a-x)/(b-x)]*MyLog[((b-a)*x)/(a*(b-x))]^2*MyLog[1-x/a])/2-(MyLog[(a*(b-x))/(b*(a-x))]*MyLog[((b-a)*x)/(a*(b-x))]^2*MyLog[1-x/a])/2+(Pi^2*MyLog[(a*(x-b))/((a-x)*x)]*MyLog[1-x/a])/3+(MyLog[(a*(x-b))/((a-x)*x)]^3*MyLog[1-x/a])/3-MyLi[2,1-b/a]*MyLog[1-x/a]^2-MyLi[2,1-a/x]*MyLog[1-x/a]^2+MyLi[2,1-b/x]*MyLog[1-x/a]^2+MyLi[2,(a-x)/(b-x)]*MyLog[1-x/a]^2-MyLi[2,(b*(a-x))/(a*(b-x))]*MyLog[1-x/a]^2-MyLog[b/a]*MyLog[((b-a)*x)/(a*(b-x))]*MyLog[1-x/a]^2+(MyLog[(b-a)/(b-x)]*MyLog[1-x/a]^3)/2-(MyLog[a/x]*MyLog[1-x/a]^3)/2-(MyLog[((b-a)*x)/(a*(b-x))]*MyLog[1-x/a]^3)/2+(MyLog[b/x]^3*MyLog[-1+x/b])/3+(MyLi[2,1-x/b]*MyLog[-1+x/b]^2)/2-(Pi^2*MyLog[1-x/a]*MyLog[(a*(-1+x/b))/x])/6-(MyLog[1-x/a]*MyLog[(a*(-1+x/b))/x]^3)/6+I*Pi*MyH1[a/x,a/b]*MyLog[(x-b)/a]^2*MyLog[1-x/a]*MyS[Im[a/b]]+(2*I)*Pi*MyLi[2,x/a]*MyLog[1-b/x]*MyT[1,1-b/a,1-b/x]*MyS[Im[a/b]]+(2*I)*Pi*MyLi[2,x/b]*MyLog[1-x/a]*MyT[1,1-b/a,1-x/a]*MyS[Im[a/b]]-(2*I)*Pi*MyH1[(a*(b-x))/(b*(a-x)),a/(a-x)]*MyLog[((a-x)*x)/(a*(b-x))]^2*MyLog[1-x/a]*MyS[Im[a/(a-x)]]+I*Pi*MyH1[1-x/b,(a*(b-x))/(b*(a-x))]*MyLog[1-x/a]*MyLog[(b*x)/(a*b-a*x)]^2*MyS[Im[(a*(b-x))/(b*(a-x))]]+(2*I)*Pi*MyLog[1-b/x]*MyLog[1-x/a]^2*MyT[1,((b-a)*x)/(a*(b-x)),-(x/(b-x))]*MyS[Im[(a*(b-x))/(b*(a-x))]]+I*Pi*MyH1[a/b,a/x]*MyLog[(b-x)/a]^2*MyLog[1-x/a]*MyS[Im[a/x]]+I*Pi*MyLog[1-b/x]^2*MyLog[1-x/a]*MyT[1,1-b/a,1-b/x]*MyS[Im[b/x]]-I*Pi*MyLog[a/x]^2*MyLog[1-x/a]*MyT[1,((b-a)*x)/(a*(b-x)),x/a]*MyS[Im[x/a]]+(2*I)*Pi*MyLog[b/x]^2*MyLog[1-x/a]*MyT[1,x/a,x/b]*MyS[Im[x/b]]+(2*I)*Pi*MyLi[2,1-x/a]*MyLog[1-x/b]*MyT[1,1-x/a,1-x/b]*MyS[Im[x/b]]-(2*I)*Pi*MyLi[2,1-x/b]*MyLog[1-x/b]*MyT[1,1-x/a,1-x/b]*MyS[Im[x/b]]-(2*I)*Pi*MyLog[a/x]*MyLog[1-x/a]*MyLog[1-x/b]*MyT[1,1-x/a,1-x/b]*MyS[Im[x/b]]+(2*I)*Pi*MyLog[b/x]*MyLog[1-x/b]^2*MyT[1,1-x/a,1-x/b]*MyS[Im[x/b]]+I*Pi*MyLog[1-x/a]*MyLog[1-x/b]^2*MyT[1,1-x/a,1-x/b]*MyS[Im[x/b]]-MyLog[1-x/a]*Zeta[3]+MyLog[x]*(MyLi[3,-(b/(a-b))]+MyLi[3,1-b/a]-MyLi[3,(a-b)/(a-x)]-MyLi[3,b/(b-x)]+MyLi[3,x/a]-MyLi[3,((a-b)*x)/(b*(a-x))]-MyLi[3,((b-a)*x)/(a*(b-x))]+MyLi[3,x/(x-a)]-MyLi[3,(x-b)/(a-b)]-MyLi[2,(b-a)/(b-x)]*MyLog[a/(a-b)]+MyLog[(a-b)/(a-x)]^3/6+MyLi[2,b/(b-x)]*(MyLog[a/(a-b)]-MyLog[(a-x)/(a-b)])+MyLi[2,(b-a)/(b-x)]*MyLog[(a-x)/(a-b)]+MyLog[(b-x)/a]^3/6-MyLog[(b-x)/(a-x)]^3/6-Pi^2*(-MyLog[(a-b)/(a-x)]/6-MyLog[(b-x)/a]/6+MyLog[(b-x)/(a-x)]/6+MyLog[((a-b)*(b-x))/(b*(a-x))]/6)-MyLog[((a-b)*(b-x))/(b*(a-x))]^3/6-MyLi[2,x/a]*MyLog[-(x/(b-x))]+MyLi[2,((a-b)*x)/(b*(a-x))]*MyLog[-(x/(b-x))]+MyLi[2,((b-a)*x)/(a*(b-x))]*MyLog[-(x/(b-x))]-MyLi[2,x/(x-a)]*MyLog[-(x/(b-x))]-(MyLog[a/(a-x)]*MyLog[-(x/(b-x))]^2)/2+(MyLog[(b*(a-x))/(a*(b-x))]*MyLog[-(x/(b-x))]^2)/2+(MyLog[(a*(b-x))/(b*(a-x))]*MyLog[-(x/(b-x))]^2)/2-(MyLog[-(x/(b-x))]^2*MyLog[1-x/a])/2-MyLi[2,(b-x)/(a-x)]*MyLog[1-x/b]+I*Pi*(-2*(-MyLi[2,b/(b-x)]+MyLi[2,(b-a)/(b-x)]+MyLog[1-a/b]*MyLog[(a-x)/(b-x)])*MyT[1,1-x/b,1-a/b]*MyS[Im[a/b]]+MyLog[a/(a-b)]^2*MyT[1,-(x/(b-x)),a/(a-b)]*MyS[Im[b/(a-b)]]+MyLog[(a-x)/(b-x)]^2*MyT[1,-(x/(b-x)),(a-x)/(b-x)]*MyS[Im[(b-a)/(b-x)]]+MyH1[(x-b)/(a-b),1-x/b]*MyLog[-(a/(b-x))]^2*MyS[Im[x/b]]-MyH1[1-a/b,1-x/b]*MyLog[(b*(x-a))/((a-b)*(b-x))]^2*MyS[Im[x/b]])+Zeta[3]),
G[a_,b_,x_,0,x_] :> (2*Pi^4)/45-(Pi^2*MyLi[2,a/(a-b)])/6-(Pi^2*MyLi[2,b/(b-a)])/6+(Pi^2*MyLi[2,(a-x)/(a-b)])/6+MyLi[2,b/(b-x)]^2/2-(MyLi[2,b/a]*MyLi[2,x/a])/2-MyLi[2,b/(b-x)]*MyLi[2,x/a]+MyLi[2,(b*(a-x))/(a*(b-x))]*MyLi[2,x/a]+MyLi[2,x/a]^2/2+(Pi^2*MyLi[2,(x-b)/(a-b)])/6-MyLi[2,b/(b-x)]*MyLi[2,1-x/a]-2*MyLi[4,1-b/x]-2*MyLi[4,a/(a-x)]-MyLi[4,b/(b-x)]-2*MyLi[4,b/x]-MyLi[4,x/a]-2*MyLi[4,-(x/(a-x))]-MyLi22[b/a,x/b]/2+MyLi22[x/a,b/x]/2+MyLi22[1-x/a,b/(b-x)]-MyLi[3,x/a]*MyLog[1-b/a]+MyLi[3,x/b]*MyLog[1-b/a]-2*MyLi[3,1-x/a]*MyLog[1-b/a]+2*MyLi[3,1-x/b]*MyLog[1-b/a]-2*MyLi[3,b/(b-x)]*MyLog[1-b/x]+2*MyLi[3,1-x/a]*MyLog[1-b/x]+(Pi^2*MyLog[1-b/x]^2)/6-MyLog[1-b/x]^4/6-(MyLog[1-b/x]^3*MyLog[-(b/(b-x))])/3-MyLi[3,1-a/b]*MyLog[1-x/a]+MyLi[3,b/(b-x)]*MyLog[1-x/a]+MyLi[3,(b-a)/(b-x)]*MyLog[1-x/a]+MyLi[3,(b*(a-x))/(a*(b-x))]*MyLog[1-x/a]-MyLi[3,a/x]*MyLog[1-x/a]+2*MyLi[3,x/a]*MyLog[1-x/a]-MyLi[3,x/b]*MyLog[1-x/a]+MyLi[3,((a-b)*x)/(b*(a-x))]*MyLog[1-x/a]-2*MyLi[3,1-x/b]*MyLog[1-x/a]+2*MyLi[2,1-x/a]*MyLog[1-b/a]*MyLog[1-x/a]-2*MyLi[2,1-x/a]*MyLog[1-b/x]*MyLog[1-x/a]+(Pi^2*MyLog[(a*(b-x))/(b*(a-x))]*MyLog[1-x/a])/6+(MyLog[(a*(b-x))/(b*(a-x))]^3*MyLog[1-x/a])/6+MyLi[2,1-a/b]*MyLog[((b-a)*x)/(a*(b-x))]*MyLog[1-x/a]-MyLi[2,(b-a)/(b-x)]*MyLog[((b-a)*x)/(a*(b-x))]*MyLog[1-x/a]+MyLi[2,x/a]*MyLog[((b-a)*x)/(a*(b-x))]*MyLog[1-x/a]-MyLi[2,((a-b)*x)/(b*(a-x))]*MyLog[((b-a)*x)/(a*(b-x))]*MyLog[1-x/a]+(MyLog[a/b]*MyLog[((b-a)*x)/(a*(b-x))]^2*MyLog[1-x/a])/2-(MyLog[(a-x)/(b-x)]*MyLog[((b-a)*x)/(a*(b-x))]^2*MyLog[1-x/a])/2-(MyLog[(a*(b-x))/(b*(a-x))]*MyLog[((b-a)*x)/(a*(b-x))]^2*MyLog[1-x/a])/2+(Pi^2*MyLog[(x-b)/(a-b)]*MyLog[1-x/a])/6+(Pi^2*MyLog[1-x/a]^2)/6-MyLog[1-b/a]*MyLog[a/x]*MyLog[1-x/a]^2+MyLog[1-b/x]*MyLog[a/x]*MyLog[1-x/a]^2+(MyLog[-(x/a)]*MyLog[1-x/a]^3)/3-MyLog[1-x/a]^4/6-MyLi[2,x/b]*MyLog[1-b/a]*MyLog[1-x/b]-2*MyLi[2,1-x/b]*MyLog[1-b/a]*MyLog[1-x/b]+(Pi^2*MyLog[(a-x)/(a-b)]*MyLog[1-x/b])/6-(Pi^2*MyLog[1-x/a]*MyLog[1-x/b])/6+MyLi[2,x/b]*MyLog[1-x/a]*MyLog[1-x/b]+2*MyLi[2,1-x/b]*MyLog[1-x/a]*MyLog[1-x/b]+MyLog[1-b/a]*MyLog[b/x]*MyLog[1-x/b]^2-MyLog[b/x]*MyLog[1-x/a]*MyLog[1-x/b]^2-(Pi^2*MyLog[1-x/a]*MyLog[(a*(-1+x/b))/x])/6-(MyLog[1-x/a]*MyLog[(a*(-1+x/b))/x]^3)/6+I*Pi*MyH1[1-x/b,(a*(b-x))/(b*(a-x))]*MyLog[1-x/a]*MyLog[(b*x)/(a*b-a*x)]^2*MyS[Im[(a*(b-x))/(b*(a-x))]]+(I/3)*Pi^3*MyLog[1-b/a]*MyT[1,1-x/a,1-b/a]*MyS[Im[a/x]]+(2*I)*Pi*MyLi[2,x/a]*MyLog[1-x/b]*MyT[1,1-x/a,1-x/b]*MyS[Im[a/x]]+(I/3)*Pi^3*MyLog[1-a/b]*MyT[1,1-x/b,1-a/b]*MyS[Im[b/x]]-I*Pi*MyLog[a/x]^2*MyLog[1-x/a]*MyT[1,((b-a)*x)/(a*(b-x)),x/a]*MyS[Im[x/a]]-(4*I)*Pi*MyLi[3,1-x/a]*MyT[1,1-x/a,1-x/b]*MyS[Im[x/b]]+(4*I)*Pi*MyLi[3,1-x/b]*MyT[1,1-x/a,1-x/b]*MyS[Im[x/b]]+(4*I)*Pi*MyLi[2,1-x/a]*MyLog[1-x/a]*MyT[1,1-x/a,1-x/b]*MyS[Im[x/b]]-(2*I)*Pi*MyLog[a/x]*MyLog[1-x/a]^2*MyT[1,1-x/a,1-x/b]*MyS[Im[x/b]]-(2*I)*Pi*MyLi[2,1-x/a]*MyLog[1-x/b]*MyT[1,1-x/a,1-x/b]*MyS[Im[x/b]]-(2*I)*Pi*MyLi[2,1-x/b]*MyLog[1-x/b]*MyT[1,1-x/a,1-x/b]*MyS[Im[x/b]]+(2*I)*Pi*MyLog[a/x]*MyLog[1-x/a]*MyLog[1-x/b]*MyT[1,1-x/a,1-x/b]*MyS[Im[x/b]]+MyLog[x]*(MyLi[3,b/a]+MyLi[3,b/(b-a)]-MyLi[3,(a-x)/(b-x)]-MyLi[3,(b*(a-x))/(a*(b-x))]-MyLi[3,(b*(a-x))/((a-b)*x)]+MyLi[3,-(x/(a-x))]-MyLi[3,-(x/(b-x))]-MyLi[3,(x-b)/(a-b)]+MyLi[3,1-x/a]-MyLi[2,(a-x)/(b-x)]*MyLog[a/(a-x)]+MyLi[2,-(x/(b-x))]*MyLog[a/(a-x)]-MyLi[2,b/a]*MyLog[b/(b-x)]-MyLi[2,b/(b-a)]*MyLog[b/(b-x)]+MyLi[2,(b*(a-x))/(a*(b-x))]*MyLog[b/(b-x)]+MyLi[2,(b*(a-x))/((a-b)*x)]*MyLog[b/(b-x)]-(MyLog[a/(a-b)]*MyLog[b/(b-x)]^2)/2-(MyLog[1-b/a]*MyLog[b/(b-x)]^2)/2+(MyLog[b/(b-x)]^2*MyLog[((b-a)*x)/(a*(b-x))])/2+MyLog[(x-b)/a]^3/6+(MyLog[b/(b-x)]^2*MyLog[(a*(x-b))/((a-b)*x)])/2-Pi^2*(-MyLog[(x-b)/a]/6+MyLog[((a-x)*(x-b))/((a-b)*x)]/6)-MyLog[((a-x)*(x-b))/((a-b)*x)]^3/6+I*Pi*(MyLog[(b-a)/(b-x)]^2*MyT[1,b/(b-x),(b-a)/(b-x)]*MyS[Im[(a-x)/(b-x)]]+MyH1[(b-x)/(a-x),1-b/x]*MyLog[a/(b-x)]^2*MyS[Im[b/x]]-MyH1[1-a/x,1-b/x]*MyLog[((b-a)*x)/((a-x)*(x-b))]^2*MyS[Im[b/x]]+MyLog[a/(a-x)]^2*MyT[1,b/(b-x),a/(a-x)]*MyS[Im[x/(a-x)]])),
G[0,a_,b_,c_,x_] :> ((-4*Pi^4)/45+(2*Pi^2*MyLi[2,b/(b-c)])/3-2*MyLi[2,a/b]*MyLi[2,b/(b-c)]-MyLi[2,b/(b-a)]*MyLi[2,b/(b-c)]-MyLi[2,b/(b-c)]*MyLi[2,a/(a-x)]-(MyLi[2,(a-b)/(a-c)]-MyLi[2,(a*(b-c))/(b*(a-c))])*(-MyLi[2,a/(a-c)]+MyLi[2,(a-x)/(a-c)])+2*MyLi[2,b/(b-c)]*MyLi[2,x/a]-4*MyLi[2,(a-c)/(b-c)]*MyLi[2,x/a]+8*MyLi[2,c/(c-b)]*MyLi[2,x/a]-4*MyLi[2,a/b]*MyLi[2,x/c]+2*MyLi[2,(a-c)/(b-c)]*MyLi[2,x/c]+4*MyLi[2,b/c]*MyLi[2,x/c]-2*MyLi[2,(b*(a-c))/((a-b)*c)]*MyLi[2,x/c]-2*MyLi[2,c/(c-b)]*MyLi[2,x/c]-2*MyLi[2,a/(a-x)]*MyLi[2,x/c]+2*MyLi[2,(a*(b-x))/(b*(a-x))]*MyLi[2,x/c]-2*MyLi[2,x/a]*MyLi[2,x/c]+2*MyLi[2,x/b]*MyLi[2,x/c]+(-2*MyLi[2,a/b]+MyLi[2,b/(b-a)]+2*MyLi[2,b/c]-MyLi[2,c/(c-b)])*MyLi[2,-(x/(a-x))]+2*MyLi[2,a/b]*MyLi[2,((a-c)*x)/(c*(a-x))]-2*MyLi[2,b/(b-a)]*MyLi[2,((a-c)*x)/(c*(a-x))]-2*MyLi[2,b/c]*MyLi[2,((a-c)*x)/(c*(a-x))]+(-MyLi[2,(a-c)/(b-c)]+MyLi[2,(b*(a-c))/((a-b)*c)])*MyLi[2,((a-c)*x)/(c*(a-x))]+2*MyLi[2,c/(c-b)]*MyLi[2,((a-c)*x)/(c*(a-x))]-(MyLi[2,(a-x)/(b-x)]+MyLi[2,((b-a)*x)/(a*(b-x))])*(MyLi[2,-(x/(b-x))]-MyLi[2,((b-c)*x)/(c*(b-x))])+2*MyLi[2,x/c]*MyLi[2,(x-b)/(a-b)]-4*MyLi[2,x/a]*MyLi[2,(x-c)/(b-c)]-MyLi[2,(b-x)/(b-c)]*((2*Pi^2)/3-2*MyLi[2,a/b]-2*MyLi[2,b/(b-a)]+2*MyLi[2,b/(b-c)]-2*MyLi[2,a/(a-x)]+MyLi[2,(a*(b-x))/(b*(a-x))]+2*MyLi[2,x/a]+MyLi[2,(x-b)/(a-b)]-4*MyLi[2,1-x/b])-4*MyLi[2,b/(b-c)]*MyLi[2,1-x/b]+8*MyLi[4,1-b/c]+4*MyLi[4,b/(b-c)]+8*MyLi[4,b/c]+4*MyLi[4,(b-x)/(b-c)]-4*MyLi[4,x/c]-MyLi22[b/(b-a),(b-a)/(b-c)]+MyLi22[b/(b-a),((a-b)*x)/(b*(a-x))]+MyLi22[a/(a-c),1-b/a]-MyLi22[a/(a-c),1-c/b]-MyLi22[(a-b)/(a-c),a/(a-b)]+MyLi22[(a-b)/(a-c),(a-x)/(a-b)]+MyLi22[b/(b-c),(c-b)/(a-b)]+MyLi22[b/(b-c),(a*(b-c))/(b*(a-x))]+2*MyLi22[b/(b-c),1-x/b]+MyLi22[(a-c)/(b-c),((b-c)*x)/(c*(a-x))]+MyLi22[(a*(b-c))/(b*(a-c)),b/(b-c)]-MyLi22[(a*(b-c))/(b*(a-c)),(b*(a-x))/(a*(b-c))]-2*MyLi22[a/c,x/a]+2*MyLi22[b/c,x/b]-MyLi22[(b*(a-c))/((a-b)*c),((a-b)*x)/(b*(a-x))]-MyLi22[c/(c-b),((b-c)*x)/(c*(a-x))]-MyLi22[a/(a-x),(b*(a-x))/(a*(b-c))]-MyLi22[(a-x)/(a-c),(a-b)/(a-x)]+MyLi22[(a-x)/(a-c),(a*(b-c))/(b*(a-x))]+MyLi22[(a-x)/(b-x),-(x/(a-x))]-MyLi22[(a-x)/(b-x),((b-c)*x)/(c*(a-x))]-MyLi22[(b-x)/(b-c),(c-b)/(a-b)]-MyLi22[(b-x)/(b-c),(a*(b-c))/(b*(a-x))]+2*MyLi22[(b-x)/(b-c),b/(b-x)]+MyLi22[(a*(b-x))/(b*(a-x)),(b*(a-x))/(a*(b-c))]+2*MyLi22[x/c,c/b]-2*MyLi22[x/c,b/x]-MyLi22[-(x/(a-x)),(b*(a-x))/((a-b)*x)]+MyLi22[-(x/(a-x)),(c*(a-x))/((b-c)*x)]+MyLi22[((a-c)*x)/(c*(a-x)),(b*(a-x))/((a-b)*x)]-MyLi22[((a-c)*x)/(c*(a-x)),(c*(a-x))/((b-c)*x)]-MyLi22[-(x/(b-x)),1-b/a]-MyLi22[-(x/(b-x)),1-a/x]+MyLi22[((b-a)*x)/(a*(b-x)),a/(a-b)]-MyLi22[((b-a)*x)/(a*(b-x)),(a*(c-b))/((a-b)*c)]+MyLi22[((b-c)*x)/(c*(b-x)),((b-a)*c)/(a*(b-c))]+MyLi22[((b-c)*x)/(c*(b-x)),(c*(a-x))/((b-c)*x)]+MyLi22[(x-b)/(a-b),(b-a)/(b-c)])/4+((-MyLi[3,-(x/(a-x))]+MyLi[3,((a-c)*x)/(c*(a-x))])*MyLog[b/(b-c)])/2+((MyLi[3,(a-b)/(a-c)]-MyLi[3,(a*(b-c))/(b*(a-c))])*MyLog[c/(c-a)])/2-(Pi^2*MyLog[c/(c-b)]^2)/6-(MyLog[-(b/(b-c))]*MyLog[c/(c-b)]^3)/3+MyLog[c/(c-b)]^4/6+((-MyLi[3,(a-x)/(b-x)]-MyLi[3,((b-a)*x)/(a*(b-x))])*MyLog[b/(b-x)])/2+((-MyLi[3,b/(b-a)]-MyLi[3,(a-c)/(b-c)]+MyLi[3,(b*(a-c))/((a-b)*c)]+MyLi[3,c/(c-b)])*MyLog[(a*(c-x))/(c*(a-x))])/2+((MyLi[3,(a-x)/(b-x)]+MyLi[3,((b-a)*x)/(a*(b-x))])*MyLog[(b*(c-x))/(c*(b-x))])/2+((-MyLi[3,(a-b)/(a-c)]+MyLi[3,(a*(b-c))/(b*(a-c))])*MyLog[(x-c)/(a-c)])/2-(MyLog[(x-c)/(b-c)]*MyLog[1-x/b]^3)/6+MyLog[-(x/(a-x))]*((-MyLi[3,b/(b-c)]+MyLi[3,(b-x)/(b-c)])/2-(MyLi[2,(b-x)/(b-c)]*MyLog[1-x/b])/2-(MyLog[(x-c)/(b-c)]*MyLog[1-x/b]^2)/4)+MyLog[a/(a-b)]*((-MyLi[3,b/(b-c)]+MyLi[3,(b-x)/(b-c)]+MyLi[3,-(x/(a-x))]-MyLi[3,((a-c)*x)/(c*(a-x))])/2+(MyLi[2,((a-c)*x)/(c*(a-x))]*MyLog[1-a/c])/2+(MyLog[1-a/c]^2*MyLog[(a*(c-x))/(c*(a-x))])/4-(MyLi[2,(b-x)/(b-c)]*MyLog[1-x/b])/2-(MyLog[(x-c)/(b-c)]*MyLog[1-x/b]^2)/4)+MyLog[1-b/c]^2*(MyLog[(a-c)/(a-b)]/4-MyLog[(b*(a-c))/((a-b)*c)]/4-MyLog[c/b]/4)*MyLog[1-x/c]-(Pi^2*MyLog[-(b/(a-x))]*MyLog[1-x/c])/12-(MyLog[-(b/(a-x))]^3*MyLog[1-x/c])/12+MyLog[1-a/b]^2*(MyLog[b/a]/2+MyLog[(a-c)/(b-c)]/4-MyLog[(b*(a-c))/(a*(b-c))]/4-MyLog[(b-x)/(a-x)]/4+MyLog[(a*(b-x))/(b*(a-x))]/4)*MyLog[1-x/c]+(Pi^2*MyLog[b/x]*MyLog[1-x/c])/6+(MyLog[b/x]^3*MyLog[1-x/c])/6+(MyLog[a/x]/4+MyLog[(x-b)/(a-b)]/4-MyLog[(a*(x-b))/((a-b)*x)]/4)*MyLog[1-x/a]^2*MyLog[1-x/c]-(Pi^2*MyLog[(a*b)/(a*x-b*x)]*MyLog[1-x/c])/12-(MyLog[(a*b)/(a*x-b*x)]^3*MyLog[1-x/c])/12+MyLog[1-a/c]*(((MyLi[2,1-c/a]+MyLi[2,(c-a)/(c-x)]-MyLi[2,((c-a)*x)/(a*(c-x))])*MyLog[1-b/c])/2-(MyLi[2,((a-c)*x)/(c*(a-x))]*MyLog[b/(b-c)])/2+((-2*MyLi[2,x/a]+MyLi[2,x/c])*MyLog[(b-a)/(b-c)])/2-(MyLi[2,x/c]*MyLog[(a*(c-b))/((a-b)*c)])/2+((MyLi[2,a/b]-MyLi[2,b/(b-a)]-MyLi[2,b/c]+MyLi[2,c/(c-b)])*MyLog[(a*(c-x))/(c*(a-x))])/2+((MyLi[2,(a-c)/(a-b)]+MyLi[2,(a-c)/(b-c)]-MyLi[2,(b*(a-c))/(a*(b-c))]-MyLi[2,(b*(a-c))/((a-b)*c)])*MyLog[1-x/c])/2)+MyLog[1-a/c]^2*(MyLog[1-b/c]*(MyLog[c/a]/4+MyLog[(a-x)/(c-x)]/4-MyLog[(c*(a-x))/(a*(c-x))]/4)-(MyLog[b/(b-c)]*MyLog[(a*(c-x))/(c*(a-x))])/4+(MyLog[(b-a)/(b-c)]*MyLog[1-x/c])/4+(-MyLog[((b-a)*c)/(a*(b-c))]/4+MyLog[(c-b)/(a-b)]/4-MyLog[(a*(c-b))/((a-b)*c)]/4)*MyLog[1-x/c])+MyLog[1-x/b]^2*((-MyLi[2,b/c]-MyLi[2,(b-x)/(b-c)]+MyLi[2,x/c])/2+MyLog[1-b/c]*(-MyLog[(a-b)/(a-x)]/4+MyLog[(b*(a-x))/((a-b)*x)]/4)+MyLog[(a-x)/(a-b)]*(-MyLog[1-b/c]/4-MyLog[1-x/c]/4)+MyLog[((a-b)*x)/(b*(a-x))]*(MyLog[1-b/c]/4-MyLog[1-x/c]/4)+(MyLog[(a-b)/(a-x)]*MyLog[1-x/c])/4-(MyLog[b/x]*MyLog[1-x/c])/2+(MyLog[(b*(a-x))/((a-b)*x)]*MyLog[1-x/c])/4+(MyLog[x/b]*MyLog[1-x/c])/2)+(I/2)*Pi*MyLog[1-b/a]^2*MyLog[1-x/c]*MyT[1,1-b/c,1-b/a]*MyS[Im[b/a]]-(I/2)*Pi*MyLog[1-b/a]^2*MyLog[1-x/c]*MyT[1,1-x/a,1-b/a]*MyS[Im[b/a]]+I*Pi*MyH2[c/a,c/x]*(MyLi[3,(a-b)/(a-x)]-MyLi[3,(a*(b-c))/(b*(a-x))])*MyS[Im[c/a]]+MyT[1,1-a/c,1-b/c]*((-(Pi^2*MyLog[1-b/c]^2)+2*Pi^2*MyLog[1-b/c]*MyLog[1-a/x]-Pi^2*MyLog[1-a/x]^2)*MyT[MyP[b/c,1-a/c],1-a/c,1-a/x]+I*Pi*(MyLi[3,((a-c)*x)/(c*(a-x))]-MyLi[3,((b-c)*x)/(c*(a-x))])*MyS[Im[b/c]]-(I/2)*Pi*MyLog[1-a/c]^2*MyLog[(a*(c-x))/(c*(a-x))]*MyS[Im[b/c]]+(I/2)*Pi*MyLog[1-b/c]^2*MyLog[1-x/a]*MyS[Im[b/c]]+MyLog[1-a/c]*((-I)*Pi*MyLi[2,((a-c)*x)/(c*(a-x))]*MyS[Im[b/c]]+I*Pi*MyLog[1-b/c]*MyLog[(a*(c-x))/(c*(a-x))]*MyS[Im[b/c]])+MyLog[1-b/c]^2*((-I/2)*Pi*MyLog[(a*(c-x))/(c*(a-x))]*MyS[Im[b/c]]-(I/2)*Pi*MyLog[1-x/c]*MyS[Im[b/c]])+MyLog[1-b/c]*(I*Pi*MyLi[2,((a-c)*x)/(c*(a-x))]*MyS[Im[b/c]]+Pi*((-2*I)*MyLi[2,x/a]+I*MyLi[2,x/c])*MyS[Im[c/a]]))+MyT[1,1-a/c,1-a/b]*((Pi^2*MyLog[1-a/b]^2-2*Pi^2*MyLog[1-a/b]*MyLog[1-a/x]+Pi^2*MyLog[1-a/x]^2)*MyT[MyP[a/b,1-a/c],1-a/c,1-a/x]+I*Pi*(MyLi[3,((a-b)*x)/(b*(a-x))]-MyLi[3,((a-c)*x)/(c*(a-x))])*MyS[Im[a/b]]+I*Pi*MyLi[2,((a-c)*x)/(c*(a-x))]*MyLog[1-a/c]*MyS[Im[a/b]]+(I/2)*Pi*MyLog[1-a/c]^2*MyLog[(a*(c-x))/(c*(a-x))]*MyS[Im[a/b]]-(I/2)*Pi*MyLog[1-a/b]^2*MyLog[1-x/a]*MyS[Im[a/b]]+MyLog[1-a/b]^2*((I/2)*Pi*MyLog[(a*(c-x))/(c*(a-x))]*MyS[Im[a/b]]+(I/2)*Pi*MyLog[1-x/c]*MyS[Im[a/b]])+MyLog[1-a/b]*((-I)*Pi*MyLi[2,((a-c)*x)/(c*(a-x))]*MyS[Im[a/b]]-I*Pi*MyLog[1-a/c]*MyLog[(a*(c-x))/(c*(a-x))]*MyS[Im[a/b]]-I*Pi*MyLi[2,x/c]*MyS[Im[c/a]]))+MyH2[b/a,c/a]*(I*Pi*(-MyLi[3,a/(a-c)]+MyLi[3,(b+c)/b]+MyLi[3,(a-x)/(a-c)]-MyLi[3,((b+c)*(a-x))/(a*b)])*MyS[Im[b/a]]-I*Pi*(-MyLi[2,a/(a-c)]+MyLi[2,(a-x)/(a-c)])*MyLog[(a*(b-c))/(b*(a-c))]*MyS[Im[b/a]]+(I/2)*Pi*MyLog[(a*(b-c))/(b*(a-c))]^2*MyLog[c/(c-a)]*MyS[Im[b/a]]-(I/2)*Pi*MyLog[(a*(b-c))/(b*(a-c))]^2*MyLog[(x-c)/(a-c)]*MyS[Im[b/a]]-I*Pi*(MyLi[3,b/(b-c)]-MyLi[3,(b+c)/b]-MyLi[3,(b*(a-x))/(a*(b-c))]+MyLi[3,((b+c)*(a-x))/(a*b)])*MyS[Im[c/a]]-Pi^2*MyH2[c/a,c/x]*MyHT[-MyR[b/a,c/a]+MyR[c/a,c/x]]*MyLog[(a*(b-c))/(b*(a-x))]^2*MyS[Im[b/a]]*MyS[Im[c/a]]+MyLog[1-c^2/b^2]*((-I)*Pi*(MyLi[2,(b+c)/b]-MyLi[2,((b+c)*(a-x))/(a*b)])*MyS[Im[b/a]]-I*Pi*(MyLi[2,(b+c)/b]-MyLi[2,((b+c)*(a-x))/(a*b)])*MyS[Im[c/a]])+MyLog[1-c^2/b^2]^2*(MyLog[-(c/b)]*((-I/2)*Pi*MyS[Im[b/a]]-(I/2)*Pi*MyS[Im[c/a]])+MyLog[(-(a*c)+(b+c)*x)/(a*b)]*((I/2)*Pi*MyS[Im[b/a]]+(I/2)*Pi*MyS[Im[c/a]])))-(I/2)*Pi*MyLog[1-c/b]^2*MyLog[1-x/c]*MyT[1,1-a/b,1-c/b]*MyS[Im[c/b]]+MyH2[c/b,c/a]*((-I)*Pi*(-MyLi[3,a/(a-b)]+MyLi[3,(a+b)/a]+MyLi[3,(a-x)/(a-b)]-MyLi[3,((a+b)*(a-x))/a^2])*MyS[Im[c/a]]+I*Pi*(-MyLi[3,(a+b)/a]+MyLi[3,a/(a-c)]+MyLi[3,((a+b)*(a-x))/a^2]-MyLi[3,(a-x)/(a-c)])*MyS[Im[c/b]]+I*Pi*(-MyLi[2,a/(a-c)]+MyLi[2,(a-x)/(a-c)])*MyLog[(a-b)/(a-c)]*MyS[Im[c/b]]-(I/2)*Pi*MyLog[(a-b)/(a-c)]^2*MyLog[c/(c-a)]*MyS[Im[c/b]]+(I/2)*Pi*MyLog[(a-b)/(a-c)]^2*MyLog[(x-c)/(a-c)]*MyS[Im[c/b]]+Pi^2*MyH2[c/a,c/x]*MyHT[MyR[c/a,c/x]-MyR[c/b,c/a]]*MyLog[(a-b)/(a-x)]^2*MyS[Im[c/a]]*MyS[Im[c/b]]+MyLog[1-b^2/a^2]*((-I)*Pi*(-MyLi[2,(a+b)/a]+MyLi[2,((a+b)*(a-x))/a^2])*MyS[Im[c/a]]-I*Pi*(-MyLi[2,(a+b)/a]+MyLi[2,((a+b)*(a-x))/a^2])*MyS[Im[c/b]])+MyLog[1-b^2/a^2]^2*(MyLog[(b*x+a*(x-b))/a^2]*((-I/2)*Pi*MyS[Im[c/a]]-(I/2)*Pi*MyS[Im[c/b]])+MyLog[-(b/a)]*((I/2)*Pi*MyS[Im[c/a]]+(I/2)*Pi*MyS[Im[c/b]])))-I*Pi*MyLog[(x-c)/(b-c)]^2*MyLog[1-x/b]*MyT[1,1-((-1+b/x)*x)/b,1-(-1+b/x)/(b/x-c/x)]*MyS[Im[(-1+b/x)/(b/x-c/x)]]-(I/2)*Pi*MyLog[1-a/x]^2*MyLog[1-x/c]*MyT[1,1-a/b,1-a/x]*MyS[Im[a/x]]+MyT[1,1-a/c,1-a/x]*(I*Pi*(MyLi[3,b/(b-a)]-MyLi[3,c/(c-b)]-MyLi[3,(b*(a-x))/((a-b)*x)]+MyLi[3,(c*(a-x))/((b-c)*x)])*MyS[Im[a/x]]-(I/2)*Pi*MyLog[a/(a-b)]*MyLog[1-a/x]^2*MyS[Im[a/x]]+(I/2)*Pi*MyLog[b/(b-c)]*MyLog[1-a/x]^2*MyS[Im[a/x]]+MyLog[1-a/x]*(I*Pi*(MyLi[2,a/b]-MyLi[2,b/c])*MyS[Im[c/a]]+I*Pi*(MyLi[2,b/(b-a)]-MyLi[2,c/(c-b)])*MyS[Im[a/x]]))-I*Pi*MyH2[b/x,c/x]*(MyLi[3,((b-a)*c)/(a*(b-c))]+MyLi[3,(c*(a-x))/((b-c)*x)])*MyS[Im[b/x]]+MyLog[1-x/c]*((-2*MyLi[3,a/b]-2*MyLi[3,b/(b-a)]-2*MyLi[3,1-b/a]-MyLi[3,(a-c)/(a-b)]+MyLi[3,b/(b-c)]-MyLi[3,(b-a)/(b-c)]-MyLi[3,(a-c)/(b-c)]+MyLi[3,(b*(a-c))/(a*(b-c))]+2*MyLi[3,b/c]+MyLi[3,(b*(a-c))/((a-b)*c)]+MyLi[3,((b-a)*c)/(a*(b-c))]+MyLi[3,c/(c-b)]-MyLi[3,(c-b)/(a-b)]+MyLi[3,(a*(c-b))/((a-b)*c)]+MyLi[3,1-c/b]-MyLi[3,1-a/x]+2*MyLi[3,1-b/x]-MyLi[3,a/(a-x)]+MyLi[3,(a-b)/(a-x)]-MyLi[3,(a-x)/(a-b)]-MyLi[3,(b-x)/(a-x)]+MyLi[3,(a*(b-x))/(b*(a-x))]+MyLi[3,(b*(a-x))/((a-b)*x)]+2*MyLi[3,x/b]+MyLi[3,-(x/(a-x))]-MyLi[3,((a-b)*x)/(b*(a-x))]+MyLi[3,(x-b)/(a-b)]-MyLi[3,(a*(x-b))/((a-b)*x)])/2-(Pi^2*MyLog[b/a])/6-MyLog[b/a]^3/6-(Pi^2*MyLog[-(c/(a-b))])/12-MyLog[-(c/(a-b))]^3/12-(Pi^2*MyLog[c/(a-b)])/12-MyLog[c/(a-b)]^3/12+(Pi^2*MyLog[c/b])/12+MyLog[c/b]^3/12+(Pi^2*MyLog[-((b*c)/(a*b-a*c))])/12+MyLog[-((b*c)/(a*b-a*c))]^3/12+(Pi^2*MyLog[(b*c)/(a*b-a*c)])/12+MyLog[(b*c)/(a*b-a*c)]^3/12+(Pi^2*MyLog[b/(a-x)])/12+MyLog[b/(a-x)]^3/12-MyLi[2,x/a]*MyLog[(b-x)/(b-c)]-(Pi^2*MyLog[a/x])/12-MyLog[a/x]^3/12+(Pi^2*MyLog[-((a*b)/(a*x-b*x))])/12+MyLog[-((a*b)/(a*x-b*x))]^3/12-(I/2)*Pi*MyH1[c/a,b/a]*MyLog[a*(-b^(-1)+c^(-1))]^2*MyS[Im[b/a]]-(I/2)*Pi*MyH1[b/x,b/a]*MyLog[(x-a)/b]^2*MyS[Im[b/a]]-(I/2)*Pi*MyH1[b/a,c/a]*MyLog[a*(b^(-1)-c^(-1))]^2*MyS[Im[c/a]]+(I/2)*Pi*MyH1[c/b,c/a]*MyLog[(b-a)/c]^2*MyS[Im[c/a]]+(I/2)*Pi*MyH1[c/a,c/b]*MyLog[(a-b)/c]^2*MyS[Im[c/b]]-(I/2)*Pi*MyH1[b/x,a/x]*MyLog[(-a^(-1)+b^(-1))*x]^2*MyS[Im[a/x]]+(I/2)*Pi*MyH1[b/a,b/x]*MyLog[(a-x)/b]^2*MyS[Im[b/x]]+(I/2)*Pi*MyH1[a/x,b/x]*MyLog[(a^(-1)-b^(-1))*x]^2*MyS[Im[b/x]])+MyT[1,1-x/b,1-a/b]*((-(Pi^2*MyLog[1-a/b]^2)+2*Pi^2*MyLog[1-a/b]*MyLog[1-c/b]-Pi^2*MyLog[1-c/b]^2)*MyT[MyP[a/b,1-x/b],1-x/b,1-c/b]+I*Pi*(-MyLi[3,(b-a)/(b-c)]+MyLi[3,(b-x)/(b-c)])*MyS[Im[a/b]]-I*Pi*MyLi[2,(b-x)/(b-c)]*MyLog[1-x/b]*MyS[Im[a/b]]-(I/2)*Pi*MyLog[(x-c)/(b-c)]*MyLog[1-x/b]^2*MyS[Im[a/b]]+MyLog[1-a/b]^2*((I/2)*Pi*MyLog[1-b/c]*MyS[Im[a/b]]-(I/2)*Pi*MyLog[(x-c)/(b-c)]*MyS[Im[a/b]]+(I/2)*Pi*MyLog[1-x/c]*MyS[Im[a/b]])+MyLog[1-a/b]*(I*Pi*MyLi[2,(b-x)/(b-c)]*MyS[Im[a/b]]+I*Pi*MyLog[(x-c)/(b-c)]*MyLog[1-x/b]*MyS[Im[a/b]]+I*Pi*MyLi[2,x/c]*MyS[Im[b/x]]))+MyH2[b/a,b/x]*(I*Pi*(-MyLi[3,-(x/(b-x))]+MyLi[3,((b-c)*x)/(c*(b-x))]+MyLi[3,(a+x)/x]-MyLi[3,((c-b)*(a+x))/(c*x)])*MyS[Im[b/a]]+I*Pi*(MyLi[2,-(x/(b-x))]-MyLi[2,((b-c)*x)/(c*(b-x))])*MyLog[(a-x)/(b-x)]*MyS[Im[b/a]]+(I/2)*Pi*MyLog[b/(b-x)]*MyLog[(a-x)/(b-x)]^2*MyS[Im[b/a]]-(I/2)*Pi*MyLog[(a-x)/(b-x)]^2*MyLog[(b*(c-x))/(c*(b-x))]*MyS[Im[b/a]]-I*Pi*(MyLi[3,-(x/(a-x))]-MyLi[3,((b-c)*x)/(c*(a-x))]-MyLi[3,(a+x)/x]+MyLi[3,((c-b)*(a+x))/(c*x)])*MyS[Im[b/x]]-Pi^2*MyH2[b/x,c/x]*MyHT[-MyR[b/a,b/x]+MyR[b/x,c/x]]*MyLog[(c*(a-x))/((b-c)*x)]^2*MyS[Im[b/a]]*MyS[Im[b/x]]+MyLog[1-a^2/x^2]*((-I)*Pi*(MyLi[2,(a+x)/x]-MyLi[2,-(((b-c)*(a+x))/(c*x))])*MyS[Im[b/a]]-I*Pi*(MyLi[2,(a+x)/x]-MyLi[2,-(((b-c)*(a+x))/(c*x))])*MyS[Im[b/x]])+MyLog[1-a^2/x^2]^2*(MyLog[-(a/x)]*((-I/2)*Pi*MyS[Im[b/a]]-(I/2)*Pi*MyS[Im[b/x]])+MyLog[(a*b-a*c+b*x)/(c*x)]*((I/2)*Pi*MyS[Im[b/a]]+(I/2)*Pi*MyS[Im[b/x]])))+MyH2[a/x,b/x]*((-I)*Pi*(-MyLi[3,(a+b)/a]+MyLi[3,((a+b)*(c-b))/(a*c)]+MyLi[3,-(x/(b-x))]-MyLi[3,((b-c)*x)/(c*(b-x))])*MyS[Im[a/x]]+I*Pi*(MyLi[2,-(x/(b-x))]-MyLi[2,((b-c)*x)/(c*(b-x))])*MyLog[((b-a)*x)/(a*(b-x))]*MyS[Im[a/x]]+(I/2)*Pi*MyLog[b/(b-x)]*MyLog[((b-a)*x)/(a*(b-x))]^2*MyS[Im[a/x]]-(I/2)*Pi*MyLog[(b*(c-x))/(c*(b-x))]*MyLog[((b-a)*x)/(a*(b-x))]^2*MyS[Im[a/x]]-I*Pi*(MyLi[3,a/(a-b)]-MyLi[3,(a+b)/a]-MyLi[3,(a*(c-b))/((a-b)*c)]+MyLi[3,((a+b)*(c-b))/(a*c)])*MyS[Im[b/x]]-Pi^2*MyH2[b/x,c/x]*MyHT[-MyR[a/x,b/x]+MyR[b/x,c/x]]*MyLog[((b-a)*c)/(a*(b-c))]^2*MyS[Im[a/x]]*MyS[Im[b/x]]+MyLog[1-b^2/a^2]*((-I)*Pi*(MyLi[2,(a+b)/a]-MyLi[2,((a+b)*(c-b))/(a*c)])*MyS[Im[a/x]]-I*Pi*(MyLi[2,(a+b)/a]-MyLi[2,((a+b)*(c-b))/(a*c)])*MyS[Im[b/x]])+MyLog[1-b^2/a^2]^2*(MyLog[-(b/a)]*((-I/2)*Pi*MyS[Im[a/x]]-(I/2)*Pi*MyS[Im[b/x]])+MyLog[(b*(a+b-c))/(a*c)]*((I/2)*Pi*MyS[Im[a/x]]+(I/2)*Pi*MyS[Im[b/x]])))+MyT[1,1-x/c,1-b/c]*((-I/2)*Pi*MyLog[1-a/b]*MyLog[1-b/c]^2*MyS[Im[b/c]]-(I/2)*Pi*MyLog[1-b/c]^2*MyLog[1-x/a]*MyS[Im[b/c]]-(2*I)*Pi*MyLi[2,x/a]*MyLog[1-b/c]*MyS[Im[c/x]])+MyLog[1-b/c]*((-MyLi[3,a/b]-MyLi[3,b/(b-a)]-MyLi[3,1-c/a]+MyLi[3,1-c/x]+MyLi[3,(b-x)/(a-x)]-MyLi[3,(a*(b-x))/(b*(a-x))]+MyLi[3,c/(c-x)]-MyLi[3,(c-a)/(c-x)]-MyLi[3,(c-x)/(a-x)]+MyLi[3,(a*(c-x))/(c*(a-x))]-MyLi[3,a/x]+MyLi[3,x/a]-2*MyLi[3,x/b]+3*MyLi[3,x/c]+MyLi[3,((c-a)*x)/(a*(c-x))]+MyLi[3,(x-b)/(a-b)]-MyLi[3,(a*(x-b))/((a-b)*x)])/2-(Pi^2*MyLog[c/a])/12-MyLog[c/a]^3/12+(Pi^2*MyLog[-(b/(a-x))])/12+MyLog[-(b/(a-x))]^3/12-(Pi^2*MyLog[-(c/(a-x))])/12-MyLog[-(c/(a-x))]^3/12+(Pi^2*MyLog[c/x])/12+MyLog[c/x]^3/12+(Pi^2*MyLog[-((c*x)/(a*c-a*x))])/12+MyLog[-((c*x)/(a*c-a*x))]^3/12-(Pi^2*MyLog[(a*b)/(a*x-b*x)])/12-MyLog[(a*b)/(a*x-b*x)]^3/12+((-MyLi[2,a/b]+2*MyLi[2,a/c]+MyLi[2,(c-b)/(a-b)]-MyLi[2,(a*(c-b))/((a-b)*c)]-MyLi[2,1-c/b]-MyLi[2,1-c/x]+MyLi[2,(c-x)/(a-x)]-MyLi[2,(a*(c-x))/(c*(a-x))]-MyLi[2,a/x])*MyLog[1-x/c])/2+(MyLog[(a-c)/(a-x)]/4-MyLog[c/x]/4-MyLog[((a-c)*x)/(c*(a-x))]/4)*MyLog[1-x/c]^2-(I/2)*Pi*MyH1[x/a,c/a]*MyLog[(a*(-1+c/x))/c]^2*MyS[Im[c/a]]-(I/2)*Pi*MyH1[b/a,b/x]*MyLog[(a-x)/b]^2*MyS[Im[b/x]]+(I/2)*Pi*MyH1[a/x,b/x]*MyLog[(a^(-1)-b^(-1))*x]^2*MyS[Im[b/x]]+(I/2)*Pi*MyH1[c/a,c/x]*MyLog[(a-x)/c]^2*MyS[Im[c/x]])+MyLog[1-x/a]*((MyLi[3,a/b]+MyLi[3,b/(b-a)]+MyLi[3,(a-c)/(a-b)]+MyLi[3,(a-c)/(b-c)]-MyLi[3,(b*(a-c))/(a*(b-c))]-MyLi[3,b/c]-MyLi[3,(b*(a-c))/((a-b)*c)]+MyLi[3,c/b]+MyLi[3,1-b/x]-MyLi[3,1-c/x]-MyLi[3,c/(c-x)]-MyLi[3,(b-x)/(c-x)]+MyLi[3,(c*(b-x))/(b*(c-x))]-MyLi[3,x/c]-MyLi[3,(x-c)/(b-c)]+MyLi[3,(b*(x-c))/((b-c)*x)])/2-(MyLi[2,b/c]*MyLog[1-a/b])/2+((-MyLi[2,(a-c)/(a-b)]-MyLi[2,(a-c)/(b-c)]+MyLi[2,(b*(a-c))/(a*(b-c))]+MyLi[2,(b*(a-c))/((a-b)*c)])*MyLog[1-a/c])/2+(Pi^2*MyLog[c/(a-b)])/12+MyLog[c/(a-b)]^3/12+MyLog[1-a/c]^2*(-MyLog[(b-a)/(b-c)]/4+MyLog[((b-a)*c)/(a*(b-c))]/4-MyLog[(c-b)/(a-b)]/4+MyLog[(a*(c-b))/((a-b)*c)]/4)-(Pi^2*MyLog[(b*c)/(a*b-a*c)])/12-MyLog[(b*c)/(a*b-a*c)]^3/12-(Pi^2*MyLog[-(b/(c-x))])/12-MyLog[-(b/(c-x))]^3/12+(Pi^2*MyLog[b/x])/12+MyLog[b/x]^3/12-(Pi^2*MyLog[c/x])/12-MyLog[c/x]^3/12+((-MyLi[2,1-b/x]+MyLi[2,(b-x)/(c-x)]-MyLi[2,(c*(b-x))/(b*(c-x))])*MyLog[1-x/b])/2+(MyLog[(c-b)/(c-x)]/4-MyLog[b/x]/4-MyLog[((c-b)*x)/(b*(c-x))]/4)*MyLog[1-x/b]^2+((MyLi[2,a/b]+MyLi[2,c/b]+MyLi[2,1-a/x]+MyLi[2,1-c/x]+MyLi[2,(a-x)/(a-b)]-MyLi[2,(b*(a-x))/((a-b)*x)]-2*MyLi[2,x/b]+MyLi[2,(x-c)/(b-c)]-MyLi[2,(b*(x-c))/((b-c)*x)])*MyLog[1-x/c])/2+(MyLog[(b-x)/(b-c)]/4+MyLog[c/x]/4-MyLog[(c*(b-x))/((b-c)*x)]/4)*MyLog[1-x/c]^2+(Pi^2*MyLog[(b*c)/(b*x-c*x)])/12+MyLog[(b*c)/(b*x-c*x)]^3/12+(I/2)*Pi*MyH1[b/a,c/a]*MyLog[a*(b^(-1)-c^(-1))]^2*MyS[Im[c/a]]-(I/2)*Pi*MyH1[c/b,c/a]*MyLog[(b-a)/c]^2*MyS[Im[c/a]]+(I/2)*Pi*MyH1[b/c,b/x]*MyLog[(c-x)/b]^2*MyS[Im[b/x]]-(I/2)*Pi*MyH1[b/x,c/x]*MyLog[(b^(-1)-c^(-1))*x]^2*MyS[Im[c/x]])+MyLog[1-a/b]*((MyLi[3,c/b]+MyLi[3,c/(c-b)]+MyLi[3,1-c/a]+MyLi[3,1-b/x]-2*MyLi[3,1-c/x]+MyLi[3,a/(a-x)]-2*MyLi[3,c/(c-x)]+MyLi[3,(c-a)/(c-x)]-MyLi[3,(b-x)/(c-x)]+MyLi[3,(c*(b-x))/(b*(c-x))]+MyLi[3,(c-x)/(a-x)]-MyLi[3,(a*(c-x))/(c*(a-x))]+MyLi[3,a/x]-2*MyLi[3,x/c]-MyLi[3,((c-a)*x)/(a*(c-x))]-MyLi[3,(x-c)/(b-c)]+MyLi[3,(b*(x-c))/((b-c)*x)])/2+((-MyLi[2,1-c/a]-MyLi[2,(c-a)/(c-x)]+MyLi[2,((c-a)*x)/(a*(c-x))])*MyLog[1-a/c])/2+(MyLi[2,x/a]*MyLog[1-b/c])/2+(Pi^2*MyLog[c/a])/12+MyLog[c/a]^3/12+(Pi^2*MyLog[-(c/(a-x))])/12+MyLog[-(c/(a-x))]^3/12-(Pi^2*MyLog[-(b/(c-x))])/12-MyLog[-(b/(c-x))]^3/12+MyLog[1-a/c]^2*(-MyLog[c/a]/4-MyLog[(a-x)/(c-x)]/4+MyLog[(c*(a-x))/(a*(c-x))]/4)+(Pi^2*MyLog[b/x])/12+MyLog[b/x]^3/12-(Pi^2*MyLog[c/x])/6-MyLog[c/x]^3/6-(Pi^2*MyLog[-((c*x)/(a*c-a*x))])/12-MyLog[-((c*x)/(a*c-a*x))]^3/12+((-MyLi[2,1-b/x]+MyLi[2,(b-x)/(c-x)]-MyLi[2,(c*(b-x))/(b*(c-x))])*MyLog[1-x/b])/2+(MyLog[(c-b)/(c-x)]/4-MyLog[b/x]/4-MyLog[((c-b)*x)/(b*(c-x))]/4)*MyLog[1-x/b]^2+((2*MyLi[2,1-b/a]+MyLi[2,(b-a)/(b-c)]-2*MyLi[2,a/c]+MyLi[2,b/c]+MyLi[2,c/b]-MyLi[2,((b-a)*c)/(a*(b-c))]+2*MyLi[2,1-c/x]-MyLi[2,(a-b)/(a-x)]-MyLi[2,(c-x)/(a-x)]+MyLi[2,(a*(c-x))/(c*(a-x))]+MyLi[2,a/x]+MyLi[2,x/a]-2*MyLi[2,x/b]+MyLi[2,((a-b)*x)/(b*(a-x))]+MyLi[2,(x-c)/(b-c)]-MyLi[2,(b*(x-c))/((b-c)*x)])*MyLog[1-x/c])/2+(-MyLog[(a-c)/(a-x)]/4+MyLog[(b-x)/(b-c)]/4+MyLog[c/x]/2-MyLog[(c*(b-x))/((b-c)*x)]/4+MyLog[((a-c)*x)/(c*(a-x))]/4)*MyLog[1-x/c]^2+(Pi^2*MyLog[(b*c)/(b*x-c*x)])/12+MyLog[(b*c)/(b*x-c*x)]^3/12+(I/2)*Pi*MyH1[x/a,c/a]*MyLog[(a*(-1+c/x))/c]^2*MyS[Im[c/a]]+(I/2)*Pi*MyH1[b/c,b/x]*MyLog[(c-x)/b]^2*MyS[Im[b/x]]-(I/2)*Pi*MyH1[c/a,c/x]*MyLog[(a-x)/c]^2*MyS[Im[c/x]]-(I/2)*Pi*MyH1[b/x,c/x]*MyLog[(b^(-1)-c^(-1))*x]^2*MyS[Im[c/x]])+I*Pi*MyLog[c/b]*MyLog[1-x/b]^2*MyT[1,1-((-1+b/x)*x)/b,1-((b/x-c/x)*x)/b]*MyS[Im[b/((-1+b/x)*x)]]+MyLog[1-x/b]*(-MyLi[3,1-b/c]-MyLi[3,1-c/b]+MyLi[3,(b-x)/(b-c)]+MyLi[3,(c-b)/(c-x)]+MyLi[3,(c-x)/(b-x)]-MyLi[3,(b*(c-x))/(c*(b-x))]-MyLi[3,-(x/(b-x))]+MyLi[3,-(x/(c-x))]-MyLi[3,((c-b)*x)/(b*(c-x))]+MyLi[3,1-x/c]+((-MyLi[2,(b-x)/(a-x)]+MyLi[2,(a*(b-x))/(b*(a-x))]-MyLi[2,(x-b)/(a-b)]+MyLi[2,(a*(x-b))/((a-b)*x)])*MyLog[1-b/c])/2+(MyLi[2,x/c]*MyLog[(a-x)/(a-b)])/2-(Pi^2*MyLog[b/(b-x)])/6-MyLog[b/(b-x)]^3/6+MyLog[(b-c)/(b-x)]^3/6-(Pi^2*MyLog[(b*(b-c))/(c*(b-x))])/6-MyLog[(b*(b-c))/(c*(b-x))]^3/6+(Pi^2*MyLog[b/(c-x)])/6+MyLog[b/(c-x)]^3/6+(MyLi[2,-(x/(b-x))]-MyLi[2,-(x/(c-x))]+MyLi[2,((c-b)*x)/(b*(c-x))])*MyLog[x/b]+(MyLog[b/(b-x)]/2-MyLog[c/(c-x)]/2+MyLog[(c*(b-x))/(b*(c-x))]/2)*MyLog[x/b]^2+(MyLi[2,x/c]*MyLog[((a-b)*x)/(b*(a-x))])/2+((MyLi[2,a/b]+MyLi[2,b/(b-a)]+MyLi[2,a/(a-x)]-MyLi[2,x/a]+2*MyLi[2,1-x/b]-2*(Pi^2/6+MyLi[2,1-c/b]+MyLi[2,(c-x)/(b-x)]-MyLi[2,(b*(c-x))/(c*(b-x))]+MyLi[2,1-x/c]))*MyLog[(x-c)/(b-c)])/2+(-MyLog[x/c]/2+MyLog[((b-c)*x)/(c*(b-x))]/2)*MyLog[(x-c)/(b-c)]^2+MyLog[(b-c)/(b-x)]*(Pi^2/6-MyLog[(x-c)/(b-c)]^2/2)+((-2*MyLi[2,1-b/x]+MyLi[2,(b-x)/(a-x)]-MyLi[2,(a*(b-x))/(b*(a-x))]+2*MyLi[2,x/a]-MyLi[2,(x-b)/(a-b)]+MyLi[2,(a*(x-b))/((a-b)*x)])*MyLog[1-x/c])/2+I*Pi*MyH1[b/((-1+b/x)*x),(b/x-c/x)/(-1+b/x)]*MyLog[(c*(x-b))/(b*(b-c))]^2*MyS[Im[(b/x-c/x)/(-1+b/x)]]-I*Pi*MyH1[b/((b/x-c/x)*x),b/((-1+b/x)*x)]*MyLog[(x-c)/b]^2*MyS[Im[b/((-1+b/x)*x)]])+I*Pi*MyLog[c/(c-b)]^2*MyLog[1-x/b]*MyT[1,1-(-1+b/x)/(b/x-c/x),1-b/((b/x-c/x)*x)]*MyS[Im[b/((b/x-c/x)*x)]]+MyLog[1-x/a]^2*MyT[1,1-x/c,1-x/a]*((-I/2)*Pi*MyLog[1-a/b]*MyS[Im[x/a]]+(I/2)*Pi*MyLog[1-b/c]*MyS[Im[x/a]])+MyT[1,1-x/b,1-x/a]*((-(Pi^2*MyLog[1-c/b]^2)+2*Pi^2*MyLog[1-c/b]*MyLog[1-x/a]-Pi^2*MyLog[1-x/a]^2)*MyT[MyP[x/a,1-x/b],1-x/b,1-c/b]+I*Pi*(-MyLi[3,(b*(a-x))/(a*(b-c))]+MyLi[3,(b-x)/(b-c)])*MyS[Im[x/a]]-I*Pi*MyLi[2,(b-x)/(b-c)]*MyLog[1-x/b]*MyS[Im[x/a]]-(I/2)*Pi*MyLog[(x-c)/(b-c)]*MyLog[1-x/b]^2*MyS[Im[x/a]]+MyLog[1-x/a]*(I*Pi*MyLi[2,x/c]*MyS[Im[b/x]]+I*Pi*MyLi[2,(b-x)/(b-c)]*MyS[Im[x/a]]+I*Pi*MyLog[(x-c)/(b-c)]*MyLog[1-x/b]*MyS[Im[x/a]])+MyLog[1-x/a]^2*((-I/2)*Pi*MyLog[1-b/c]*MyS[Im[x/a]]-(I/2)*Pi*MyLog[(x-c)/(b-c)]*MyS[Im[x/a]]+(I/2)*Pi*MyLog[1-x/c]*MyS[Im[x/a]]))+MyT[1,1-a/c,1-x/c]*((I/2)*Pi*MyLog[1-a/b]*MyLog[1-x/c]^2*MyS[Im[x/c]]-(I/2)*Pi*MyLog[1-b/c]*MyLog[1-x/c]^2*MyS[Im[x/c]])+MyT[1,1-x/b,1-x/c]*((I/2)*Pi*MyLog[1-a/b]*MyLog[1-x/c]^2*MyS[Im[x/c]]+(I/2)*Pi*MyLog[1-x/a]*MyLog[1-x/c]^2*MyS[Im[x/c]])+(MyLog[(x-c)/(b-c)]*(MyLi[3,b/(b-a)]+MyLi[3,a/(a-x)]-MyLi[3,(a*(b-x))/(b*(a-x))]-MyLi[3,(x-b)/(a-b)]+2*MyLi[3,1-x/b]-2*Zeta[3]))/2+MyLog[c/(c-b)]*(-MyLi[3,b/(b-c)]-MyLi[3,(b-x)/(b-c)]+MyLi[3,1-x/b]+Zeta[3])+MyT[1,1-x/b,1-c/b]*((I/2)*Pi*MyLog[a/(a-b)]*MyLog[1-c/b]^2*MyS[Im[c/b]]-I*Pi*MyLog[c/b]*MyLog[1-c/b]^2*MyS[Im[c/b]]+(I/3)*Pi*MyLog[1-c/b]^3*MyS[Im[c/b]]+(I/2)*Pi*MyLog[1-c/b]^2*MyLog[-(x/(a-x))]*MyS[Im[c/b]]+MyLog[1-c/b]*(I*Pi*(Pi^2/3-MyLi[2,b/(b-a)]-MyLi[2,a/(a-x)])*MyS[Im[c/b]]-I*Pi*(-MyLi[2,a/b]+MyLi[2,x/a])*MyS[Im[b/x]])+I*Pi*MyS[Im[c/b]]*(-MyLi[3,b/(b-a)]+MyLi[3,(c-b)/(a-b)]-2*MyLi[3,1-c/b]-MyLi[3,a/(a-x)]+MyLi[3,(a*(b-c))/(b*(a-x))]+2*Zeta[3])),
G[a_,0,b_,c_,x_] :> ((4*Pi^4)/45+4*MyLi[2,b/a]*(-MyLi[2,c/(c-x)]+MyLi[2,(c*(a-x))/(a*(c-x))])+MyLi[2,b/(b-a)]*(-MyLi[2,b/(b-c)]+2*MyLi[2,c/b]+MyLi[2,c/(c-x)]-2*MyLi[2,x/c])+(MyLi[2,-(x/(b-x))]-MyLi[2,((b-a)*x)/(a*(b-x))])*(MyLi[2,(c-x)/(b-x)]-MyLi[2,((b-c)*x)/(c*(b-x))])+2*(Pi^2/3-MyLi[2,a/(a-b)])*MyLi[2,((c-a)*x)/(a*(c-x))]+(2*MyLi[2,b/a]+MyLi[2,(a-c)/(a-b)])*MyLi[2,((c-a)*x)/(a*(c-x))]+(-2*MyLi[2,b/(b-c)]+MyLi[2,(b*(a-c))/(a*(b-c))]-2*MyLi[2,c/b]-4*MyLi[2,1-c/a])*MyLi[2,((c-a)*x)/(a*(c-x))]+MyLi[2,-(x/(c-x))]*(MyLi[2,a/(a-b)]-2*MyLi[2,b/a]+MyLi[2,b/(b-c)]+2*(-Pi^2/3+MyLi[2,c/b]+2*MyLi[2,1-c/a]+MyLi[2,((c-a)*x)/(a*(c-x))]))+(2*MyLi[2,b/(b-c)]-MyLi[2,(b-x)/(b-c)]-2*(MyLi[2,c/b]+MyLi[2,c/(c-x)])+MyLi[2,(c*(b-x))/(b*(c-x))]+2*MyLi[2,x/c])*MyLi[2,(x-b)/(a-b)]+(MyLi[2,(b-c)/(a-c)]+MyLi[2,((a-b)*c)/(b*(a-c))])*(MyLi[2,c/(c-a)]-MyLi[2,(x-c)/(a-c)])+2*MyLi[2,x/a]*(MyLi[2,a/(a-b)]+MyLi[2,b/a]-MyLi[2,(a-c)/(a-b)]-MyLi[2,(b*(a-c))/(a*(b-c))]-MyLi[2,c/a]+2*MyLi[2,c/b]-2*MyLi[2,c/(c-b)]+MyLi[2,(b-x)/(b-c)]+MyLi[2,c/(c-x)]-MyLi[2,(c*(b-x))/(b*(c-x))]-MyLi[2,x/c]+2*MyLi[2,(x-c)/(b-c)])-8*MyLi[4,x/c]-4*MyLi[4,-(x/(c-x))]-4*MyLi[4,((c-a)*x)/(a*(c-x))]-8*MyLi[4,1-x/c]+MyLi22[a/(a-b),((b-a)*x)/(a*(c-x))]+MyLi22[b/(b-a),(b-a)/(b-c)]-MyLi22[b/(b-a),((b-a)*c)/(b*(c-x))]-MyLi22[(a-c)/(a-b),((b-a)*x)/(a*(c-x))]-MyLi22[b/(b-c),(c-b)/(a-b)]+MyLi22[b/(b-c),((c-b)*x)/(b*(c-x))]-MyLi22[(b*(a-c))/(a*(b-c)),((c-b)*x)/(b*(c-x))]-MyLi22[(b-c)/(a-c),c/(c-b)]+MyLi22[(b-c)/(a-c),(x-c)/(b-c)]-MyLi22[((a-b)*c)/(b*(a-c)),b/(b-a)]+MyLi22[((a-b)*c)/(b*(a-c)),(b*(x-c))/((a-b)*c)]+MyLi22[c/(c-a),1-a/b]+MyLi22[c/(c-a),1-b/c]+MyLi22[(b-x)/(b-c),(c-b)/(a-b)]+MyLi22[c/(c-x),(b*(x-c))/((a-b)*c)]-MyLi22[(c*(b-x))/(b*(c-x)),(b*(x-c))/((a-b)*c)]-MyLi22[(c-x)/(b-x),-(x/(c-x))]+MyLi22[(c-x)/(b-x),((b-a)*x)/(a*(c-x))]-2*MyLi22[x/a,c/x]-2*MyLi22[x/b,b/a]-MyLi22[-(x/(b-x)),1-b/c]+MyLi22[-(x/(b-x)),1-c/x]+MyLi22[((b-a)*x)/(a*(b-x)),(a*(c-b))/((a-b)*c)]-MyLi22[((b-a)*x)/(a*(b-x)),(a*(x-c))/((a-b)*x)]-MyLi22[((b-c)*x)/(c*(b-x)),((b-a)*c)/(a*(b-c))]+MyLi22[((b-c)*x)/(c*(b-x)),c/(c-b)]-2*MyLi22[-(x/(c-x)),1-c/a]-MyLi22[-(x/(c-x)),(a*(x-c))/((a-b)*x)]-MyLi22[-(x/(c-x)),(b*(x-c))/((b-c)*x)]-2*MyLi22[((c-a)*x)/(a*(c-x)),a/(a-c)]+MyLi22[((c-a)*x)/(a*(c-x)),(a*(x-c))/((a-b)*x)]+MyLi22[((c-a)*x)/(a*(c-x)),(b*(x-c))/((b-c)*x)]-MyLi22[(x-b)/(a-b),(b-a)/(b-c)]+MyLi22[(x-b)/(a-b),((b-a)*c)/(b*(c-x))]-MyLi22[(x-c)/(a-c),((b-a)*c)/(b*(c-x))]-MyLi22[(x-c)/(a-c),(c-b)/(c-x)])/4+(MyLog[a/(a-c)]^3*MyLog[1-c/a])/6+MyLog[a/(a-c)]*((MyLi[3,(b-c)/(a-c)]+MyLi[3,((a-b)*c)/(b*(a-c))])/2+(Pi^2/6-MyLog[c/a]^2/2)*MyLog[1-c/a])+(Pi^2*MyLog[1-c/b]*MyLog[-(b/(a-x))])/12+(MyLog[1-c/b]*MyLog[-(b/(a-x))]^3)/12+((-MyLi[3,(b-c)/(a-c)]-MyLi[3,((a-b)*c)/(b*(a-c))])*MyLog[(a-x)/(a-c)])/2+((MyLi[3,(c-x)/(b-x)]-MyLi[3,((b-c)*x)/(c*(b-x))])*MyLog[b/(b-x)])/2+((-MyLi[3,(c-x)/(b-x)]+MyLi[3,((b-c)*x)/(c*(b-x))])*MyLog[(b*(a-x))/(a*(b-x))])/2-(Pi^2*MyLog[1-c/b]*MyLog[-(a/(c-x))])/12-(MyLog[1-c/b]*MyLog[-(a/(c-x))]^3)/12+(Pi^2*MyLog[c/(c-x)]^2)/6-MyLog[c/(c-x)]^4/6+MyLog[b/(b-a)]*((MyLi[3,-(x/(c-x))]-MyLi[3,((c-a)*x)/(a*(c-x))])/2+(MyLi[2,((c-a)*x)/(a*(c-x))]*MyLog[1-c/a])/2+(MyLog[1-c/a]^2*MyLog[(c*(a-x))/(a*(c-x))])/4)+MyLog[c/(c-b)]*((-MyLi[3,b/(b-a)]+MyLi[3,-(x/(c-x))]-MyLi[3,((c-a)*x)/(a*(c-x))]+MyLi[3,(x-b)/(a-b)])/2+(MyLi[2,((c-a)*x)/(a*(c-x))]*MyLog[1-c/a])/2+(MyLog[1-c/a]^2*MyLog[(c*(a-x))/(a*(c-x))])/4)+MyLog[1-c/a]^2*((-MyLi[2,x/a]+MyLi[2,x/c]+MyLi[2,((c-a)*x)/(a*(c-x))])/2+(MyLog[1-c/b]*MyLog[(c-x)/(a-x)])/4-(MyLog[1-c/b]*MyLog[(a*(c-x))/(c*(a-x))])/4)-(Pi^2*MyLog[1-c/b]*MyLog[b/x])/12-(MyLog[1-c/b]*MyLog[b/x]^3)/12+((MyLi[3,b/(b-a)]-MyLi[3,(x-b)/(a-b)])*MyLog[-(x/(c-x))])/2+(MyLog[c/(c-x)]^3*MyLog[x/(c-x)])/3+MyLog[1-c/a]*MyLog[(c*(a-x))/(a*(c-x))]^2*(MyLog[x/a]/2-MyLog[(x-c)/(a-c)]/2+MyLog[(a*(x-c))/((a-c)*x)]/2)+MyLog[(a-x)/(a-b)]*((MyLi[3,b/(b-c)]-MyLi[3,(b-x)/(b-c)]-MyLi[3,c/(c-x)]+MyLi[3,(c*(b-x))/(b*(c-x))])/2+((MyLi[2,b/(b-c)]-MyLi[2,c/b]-MyLi[2,c/(c-x)]+MyLi[2,x/c])*MyLog[1-x/b])/2+(-MyLog[c/(c-b)]/4+MyLog[-(x/(c-x))]/4)*MyLog[1-x/b]^2)-(Pi^2*MyLog[1-c/b]*MyLog[-((a*b)/(a*x-b*x))])/12-(MyLog[1-c/b]*MyLog[-((a*b)/(a*x-b*x))]^3)/12+MyLog[a/x]^3*(MyLog[1-c/b]/6-MyLog[1-x/c]/4)+MyLog[a/c]^3*(-MyLog[1-c/b]/12+MyLog[1-x/c]/6)+MyLog[a/x]*((Pi^2*MyLog[1-c/b])/6-(Pi^2*MyLog[1-x/c])/4)+MyLog[1-x/b]*(((-MyLi[2,(b-x)/(b-c)]-MyLi[2,(b-x)/(c-x)]+MyLi[2,(c*(b-x))/(b*(c-x))]+MyLi[2,(c*(b-x))/((b-c)*x)])*MyLog[1-b/a])/2-(MyLi[2,(x-b)/(a-b)]*MyLog[c/(c-b)])/2+((MyLi[2,1-b/x]-MyLi[2,(b-x)/(a-x)]+MyLi[2,(a*(b-x))/(b*(a-x))])*MyLog[1-c/b])/2+(MyLi[2,(x-b)/(a-b)]*MyLog[-(x/(c-x))])/2-(MyLi[2,x/a]*MyLog[((c-b)*x)/(b*(c-x))])/2+(MyLi[2,x/a]*MyLog[(x-c)/(b-c)])/2+((-2*MyLi[2,b/a]-MyLi[2,1-b/x]+MyLi[2,(b-x)/(a-x)]-MyLi[2,(a*(b-x))/(b*(a-x))])*MyLog[1-x/c])/2)+MyLog[a/c]*(-(Pi^2*MyLog[1-c/b])/12+(MyLog[1-c/a]^2*MyLog[1-c/b])/4+(Pi^2/6-MyLog[1-c/a]^2/2)*MyLog[1-x/c])+MyLog[1-x/b]^2*(-(MyLog[1-c/b]*MyLog[(a-b)/(a-x)])/4+(MyLog[1-c/b]*MyLog[b/x])/4+(MyLog[1-c/b]*MyLog[((a-b)*x)/(b*(a-x))])/4+MyLog[1-b/a]*(-MyLog[(c-b)/(c-x)]/4+MyLog[((c-b)*x)/(b*(c-x))]/4-MyLog[(x-c)/(b-c)]/4+MyLog[(b*(x-c))/((b-c)*x)]/4)+(MyLog[(a-b)/(a-x)]/4-MyLog[b/x]/4-MyLog[((a-b)*x)/(b*(a-x))]/4)*MyLog[1-x/c])+MyLog[1-x/a]^2*((MyLog[1-c/b]*MyLog[(c-a)/(c-x)])/4+MyLog[1-b/a]*(MyLog[(c-a)/(c-x)]/4-MyLog[a/x]/4-MyLog[((c-a)*x)/(a*(c-x))]/4)-(MyLog[1-c/b]*MyLog[((c-a)*x)/(a*(c-x))])/4-(MyLog[1-c/b]*MyLog[(x-b)/(a-b)])/4+(MyLog[1-c/b]*MyLog[(a*(x-b))/((a-b)*x)])/4+MyLog[a/x]*(-MyLog[1-c/b]/2+(3*MyLog[1-x/c])/4)+(-MyLog[(b-a)/(b-x)]/2+MyLog[((b-a)*x)/(a*(b-x))]/2+MyLog[(x-b)/(a-b)]/4-MyLog[(a*(x-b))/((a-b)*x)]/4)*MyLog[1-x/c])+(Pi^2*MyLog[1-c/b]*MyLog[-((a*x)/(a*c-c*x))])/12+(MyLog[1-c/b]*MyLog[-((a*x)/(a*c-c*x))]^3)/12+(I/2)*Pi*MyLog[1-a/b]^2*MyLog[1-x/a]*MyT[1,1-c/b,1-a/b]*MyS[Im[a/b]]+MyLog[1-b/a]^2*MyT[1,1-x/a,1-b/a]*((I/2)*Pi*MyLog[1-c/b]*MyS[Im[b/a]]-(I/2)*Pi*MyLog[1-x/c]*MyS[Im[b/a]])+I*Pi*MyH2[a/c,a/x]*(MyLi[3,((b-a)*c)/(b*(c-x))]+MyLi[3,(c-b)/(c-x)])*MyS[Im[a/c]]+MyT[1,1-c/a,1-b/a]*((Pi^2*MyLog[1-b/a]^2-2*Pi^2*MyLog[1-b/a]*MyLog[1-c/x]+Pi^2*MyLog[1-c/x]^2)*MyT[MyP[b/a,1-c/a],1-c/a,1-c/x]+I*Pi*(MyLi[3,((b-a)*x)/(a*(c-x))]-MyLi[3,((c-a)*x)/(a*(c-x))])*MyS[Im[b/a]]+I*Pi*MyLi[2,((c-a)*x)/(a*(c-x))]*MyLog[1-c/a]*MyS[Im[b/a]]+(I/2)*Pi*MyLog[1-c/a]^2*MyLog[(c*(a-x))/(a*(c-x))]*MyS[Im[b/a]]-(I/2)*Pi*MyLog[1-b/a]^2*MyLog[1-x/a]*MyS[Im[b/a]]+MyLog[1-b/a]^2*((I/2)*Pi*MyLog[(c*(a-x))/(a*(c-x))]*MyS[Im[b/a]]+(I/2)*Pi*MyLog[1-x/c]*MyS[Im[b/a]])+MyLog[1-b/a]*((-I)*Pi*MyLi[2,((c-a)*x)/(a*(c-x))]*MyS[Im[b/a]]-I*Pi*MyLog[1-c/a]*MyLog[(c*(a-x))/(a*(c-x))]*MyS[Im[b/a]]-I*Pi*MyLi[2,x/a]*MyS[Im[a/c]]))+MyH2[a/b,a/c]*(I*Pi*(MyLi[3,c/(c-a)]-MyLi[3,(b+c)/c]+MyLi[3,((b+c)*(c-x))/c^2]-MyLi[3,(x-c)/(a-c)])*MyS[Im[a/b]]+I*Pi*(-MyLi[2,c/(c-a)]+MyLi[2,(x-c)/(a-c)])*MyLog[(b-c)/(a-c)]*MyS[Im[a/b]]-(I/2)*Pi*MyLog[a/(a-c)]*MyLog[(b-c)/(a-c)]^2*MyS[Im[a/b]]+(I/2)*Pi*MyLog[(b-c)/(a-c)]^2*MyLog[(a-x)/(a-c)]*MyS[Im[a/b]]+I*Pi*(MyLi[3,c/(c-b)]-MyLi[3,(b+c)/c]+MyLi[3,((b+c)*(c-x))/c^2]-MyLi[3,(x-c)/(b-c)])*MyS[Im[a/c]]+Pi^2*MyH2[a/c,a/x]*MyHT[-MyR[a/b,a/c]+MyR[a/c,a/x]]*MyLog[(c-b)/(c-x)]^2*MyS[Im[a/b]]*MyS[Im[a/c]]+MyLog[1-b^2/c^2]*((-I)*Pi*(-MyLi[2,(b+c)/c]+MyLi[2,((b+c)*(c-x))/c^2])*MyS[Im[a/b]]-I*Pi*(-MyLi[2,(b+c)/c]+MyLi[2,((b+c)*(c-x))/c^2])*MyS[Im[a/c]])+MyLog[1-b^2/c^2]^2*(MyLog[(c*x+b*(x-c))/c^2]*((-I/2)*Pi*MyS[Im[a/b]]-(I/2)*Pi*MyS[Im[a/c]])+MyLog[-(b/c)]*((I/2)*Pi*MyS[Im[a/b]]+(I/2)*Pi*MyS[Im[a/c]])))+(I/2)*Pi*MyLog[1-b/c]^2*MyLog[1-x/a]*MyT[1,1-b/a,1-b/c]*MyS[Im[b/c]]+MyH2[b/c,a/c]*(I*Pi*(MyLi[3,b/(b-a)]-MyLi[3,(a+b)/b]+MyLi[3,((a+b)*(c-x))/(b*c)]-MyLi[3,(b*(x-c))/((a-b)*c)])*MyS[Im[a/c]]-I*Pi*(MyLi[3,(a+b)/b]-MyLi[3,c/(c-a)]-MyLi[3,((a+b)*(c-x))/(b*c)]+MyLi[3,(x-c)/(a-c)])*MyS[Im[b/c]]-I*Pi*(MyLi[2,c/(c-a)]-MyLi[2,(x-c)/(a-c)])*MyLog[((a-b)*c)/(b*(a-c))]*MyS[Im[b/c]]-(I/2)*Pi*MyLog[a/(a-c)]*MyLog[((a-b)*c)/(b*(a-c))]^2*MyS[Im[b/c]]+(I/2)*Pi*MyLog[((a-b)*c)/(b*(a-c))]^2*MyLog[(a-x)/(a-c)]*MyS[Im[b/c]]+Pi^2*MyH2[a/c,a/x]*MyHT[MyR[a/c,a/x]-MyR[b/c,a/c]]*MyLog[((b-a)*c)/(b*(c-x))]^2*MyS[Im[a/c]]*MyS[Im[b/c]]+MyLog[1-a^2/b^2]*(I*Pi*(MyLi[2,(a+b)/b]-MyLi[2,((a+b)*(c-x))/(b*c)])*MyS[Im[a/c]]+I*Pi*(MyLi[2,(a+b)/b]-MyLi[2,((a+b)*(c-x))/(b*c)])*MyS[Im[b/c]])+MyLog[1-a^2/b^2]^2*(MyLog[(b*x+a*(x-c))/(b*c)]*((-I/2)*Pi*MyS[Im[a/c]]-(I/2)*Pi*MyS[Im[b/c]])+MyLog[-(a/b)]*((I/2)*Pi*MyS[Im[a/c]]+(I/2)*Pi*MyS[Im[b/c]])))+MyT[1,1-c/a,1-c/b]*((Pi^2*MyLog[1-c/b]^2-2*Pi^2*MyLog[1-c/b]*MyLog[1-c/x]+Pi^2*MyLog[1-c/x]^2)*MyT[MyP[c/b,1-c/a],1-c/a,1-c/x]-I*Pi*(MyLi[3,((c-a)*x)/(a*(c-x))]-MyLi[3,((c-b)*x)/(b*(c-x))])*MyS[Im[c/b]]+I*Pi*MyLi[2,((c-a)*x)/(a*(c-x))]*MyLog[1-c/a]*MyS[Im[c/b]]-(I/2)*Pi*MyLog[1-c/b]^2*MyLog[1-x/a]*MyS[Im[c/b]]+(I/2)*Pi*MyLog[1-c/b]^2*MyLog[1-x/c]*MyS[Im[c/b]]+MyLog[1-c/b]*((-I)*Pi*MyLi[2,x/a]*MyS[Im[a/c]]-I*Pi*MyLi[2,((c-a)*x)/(a*(c-x))]*MyS[Im[c/b]])+MyLog[(c*(a-x))/(a*(c-x))]*((I/2)*Pi*MyLog[1-c/a]^2*MyS[Im[c/b]]-I*Pi*MyLog[1-c/a]*MyLog[1-c/b]*MyS[Im[c/b]]+(I/2)*Pi*MyLog[1-c/b]^2*MyS[Im[c/b]]))+MyLog[1-c/a]*(MyLi[3,c/(c-a)]+MyLi[3,1-c/x]+MyLi[3,(a-x)/(a-c)]+MyLi[3,(c-x)/(a-x)]-MyLi[3,(a*(c-x))/(c*(a-x))]-MyLi[3,(c*(a-x))/((a-c)*x)]-MyLi[3,-(x/(a-x))]-MyLi[3,((c-a)*x)/(a*(c-x))]-MyLi[3,1-x/a]+MyLi[3,1-x/c]+(-MyLi[2,c/(c-a)]-MyLi[2,(c-x)/(a-x)]+MyLi[2,-(x/(a-x))])*MyLog[c/a]-(MyLi[2,x/a]*MyLog[((b-a)*c)/(a*(b-c))])/2-(MyLi[2,x/a]*MyLog[(c-b)/(a-b)])/2+((MyLi[2,1-a/c]+MyLi[2,(a-c)/(a-x)]-MyLi[2,((a-c)*x)/(c*(a-x))])*MyLog[1-c/b])/2+MyLog[c/a]^2*(MyLog[a/(a-x)]/2-MyLog[(a-c)/(a-x)]/2)+(Pi^2*MyLog[(a*(x-c))/((a-c)*c)])/6+MyLog[(a*(x-c))/((a-c)*c)]^3/6-(Pi^2*MyLog[(a*(x-c))/((a-c)*x)])/6-MyLog[(a*(x-c))/((a-c)*x)]^3/6-(Pi^2*MyLog[(a*x)/(a*c-c*x)])/6-MyLog[(a*x)/(a*c-c*x)]^3/6-I*Pi*MyH1[a/((a/x-c/x)*x),(-((a*c)/x^2)+a/x)/(a/x-c/x)]*MyLog[((a-c)*c)/(a*(c-x))]^2*MyS[Im[(-((a*c)/x^2)+a/x)/(a/x-c/x)]]-I*Pi*MyH1[(1-c/x)^(-1),a/((a/x-c/x)*x)]*MyLog[(c*(-1+x/a))/x]^2*MyS[Im[(a^2*(-1+c/x))/((-((a*c)/x^2)+a/x)*(a/x-c/x)*x^2)]])+MyLog[1-c/b]*((-MyLi[3,a/(a-b)]-MyLi[3,a/b]-MyLi[3,1-a/c]+2*MyLi[3,1-a/x]-MyLi[3,1-b/x]+2*MyLi[3,a/(a-x)]-MyLi[3,(a-c)/(a-x)]+MyLi[3,(a-x)/(a-b)]+MyLi[3,(b-x)/(a-x)]-MyLi[3,(a*(b-x))/(b*(a-x))]-MyLi[3,c/(c-x)]-MyLi[3,(a-x)/(c-x)]+MyLi[3,(c*(a-x))/(a*(c-x))]-MyLi[3,c/x]-MyLi[3,(b*(a-x))/((a-b)*x)]+2*MyLi[3,x/a]+MyLi[3,((a-c)*x)/(c*(a-x))])/2-(I/2)*Pi*MyH1[x/c,a/c]*MyLog[(c*(-1+a/x))/a]^2*MyS[Im[a/c]]+(I/2)*Pi*MyH1[a/c,a/x]*MyLog[(c-x)/a]^2*MyS[Im[a/x]]+(I/2)*Pi*MyH1[b/x,a/x]*MyLog[(-a^(-1)+b^(-1))*x]^2*MyS[Im[a/x]]-(I/2)*Pi*MyH1[b/a,b/x]*MyLog[(a-x)/b]^2*MyS[Im[b/x]])+MyLog[1-x/c]*((MyLi[3,a/b]-MyLi[3,b/a]+2*MyLi[3,1-a/c]+MyLi[3,(a-c)/(a-b)]-MyLi[3,b/(b-c)]-MyLi[3,(a-c)/(b-c)]+MyLi[3,(b*(a-c))/(a*(b-c))]-MyLi[3,(b*(a-c))/((a-b)*c)]+2*MyLi[3,c/a]+MyLi[3,c/b]-3*MyLi[3,1-a/x]+MyLi[3,1-b/x]-MyLi[3,a/(a-x)]-MyLi[3,(a-x)/(a-b)]+2*MyLi[3,b/(b-x)]+2*MyLi[3,(a-x)/(b-x)]-2*MyLi[3,(b*(a-x))/(a*(b-x))]-MyLi[3,(b-x)/(a-x)]+MyLi[3,(a*(b-x))/(b*(a-x))]+MyLi[3,(b*(a-x))/((a-b)*x)]-3*MyLi[3,x/a])/2-(Pi^2*MyLog[-(a/(b-c))])/12-MyLog[-(a/(b-c))]^3/12+((-2*MyLi[2,1-a/c]-MyLi[2,(a-c)/(a-b)]+MyLi[2,(a-c)/(b-c)]-MyLi[2,(b*(a-c))/(a*(b-c))]+MyLi[2,(b*(a-c))/((a-b)*c)])*MyLog[1-c/a])/2+(MyLog[(b-a)/(b-c)]/4-MyLog[((b-a)*c)/(a*(b-c))]/4-MyLog[(c-b)/(a-b)]/4+MyLog[(a*(c-b))/((a-b)*c)]/4)*MyLog[1-c/a]^2+(MyLi[2,b/a]*MyLog[1-c/b])/2-(Pi^2*MyLog[-((a*b)/(a*c-b*c))])/12-MyLog[-((a*b)/(a*c-b*c))]^3/12-(Pi^2*MyLog[-(b/(a-x))])/12-MyLog[-(b/(a-x))]^3/12+(Pi^2*MyLog[-(a/(b-x))])/6+MyLog[-(a/(b-x))]^3/6+MyLi[2,x/a]*MyLog[(b-x)/(b-c)]+(Pi^2*MyLog[b/x])/12+MyLog[b/x]^3/12+(Pi^2*MyLog[-((a*b)/(a*x-b*x))])/12+MyLog[-((a*b)/(a*x-b*x))]^3/12+(I/2)*Pi*MyH1[a/b,a/c]*MyLog[(b-c)/a]^2*MyS[Im[a/c]]+(I/2)*Pi*MyH1[b/c,a/c]*MyLog[(-a^(-1)+b^(-1))*c]^2*MyS[Im[a/c]]-I*Pi*MyH1[a/b,a/x]*MyLog[(b-x)/a]^2*MyS[Im[a/x]]-(I/2)*Pi*MyH1[b/x,a/x]*MyLog[(-a^(-1)+b^(-1))*x]^2*MyS[Im[a/x]]+(I/2)*Pi*MyH1[b/a,b/x]*MyLog[(a-x)/b]^2*MyS[Im[b/x]])+MyLog[1-b/a]*((-MyLi[3,1-a/c]-MyLi[3,b/(b-c)]-MyLi[3,c/b]+MyLi[3,1-a/x]+MyLi[3,a/(a-x)]-MyLi[3,(a-c)/(a-x)]+MyLi[3,(b-x)/(b-c)]-MyLi[3,(a-x)/(c-x)]+MyLi[3,(c*(a-x))/(a*(c-x))]+MyLi[3,(b-x)/(c-x)]-MyLi[3,(c*(b-x))/(b*(c-x))]-MyLi[3,c/x]-MyLi[3,(c*(b-x))/((b-c)*x)]+MyLi[3,x/a]+MyLi[3,x/c]+MyLi[3,((a-c)*x)/(c*(a-x))])/2-MyLog[a/c]^3/12+((MyLi[2,1-a/c]+MyLi[2,(a-c)/(a-x)]-MyLi[2,((a-c)*x)/(c*(a-x))])*MyLog[1-c/a])/2+MyLog[a/c]*(-Pi^2/12+MyLog[1-c/a]^2/4)+(MyLi[2,x/c]*MyLog[1-c/b])/2-(Pi^2*MyLog[-(a/(c-x))])/12-MyLog[-(a/(c-x))]^3/12+(Pi^2*MyLog[-(b/(c-x))])/12+MyLog[-(b/(c-x))]^3/12+MyLog[1-c/a]^2*(MyLog[(c-x)/(a-x)]/4-MyLog[(a*(c-x))/(c*(a-x))]/4)+(Pi^2*MyLog[a/x])/12+MyLog[a/x]^3/12+(Pi^2*MyLog[-((a*x)/(a*c-c*x))])/12+MyLog[-((a*x)/(a*c-c*x))]^3/12-(Pi^2*MyLog[-((b*c)/(b*x-c*x))])/12-MyLog[-((b*c)/(b*x-c*x))]^3/12-(I/2)*Pi*MyH1[x/c,a/c]*MyLog[(c*(-1+a/x))/a]^2*MyS[Im[a/c]]+(I/2)*Pi*MyH1[a/c,a/x]*MyLog[(c-x)/a]^2*MyS[Im[a/x]]-(I/2)*Pi*MyH1[b/c,b/x]*MyLog[(c-x)/b]^2*MyS[Im[b/x]]+(I/2)*Pi*MyH1[c/x,b/x]*MyLog[(-b^(-1)+c^(-1))*x]^2*MyS[Im[b/x]])+MyT[1,1-x/b,1-c/b]*((-(Pi^2*MyLog[1-a/b]^2)+2*Pi^2*MyLog[1-a/b]*MyLog[1-c/b]-Pi^2*MyLog[1-c/b]^2)*MyT[MyP[c/b,1-x/b],1-x/b,1-a/b]+I*Pi*(-MyLi[3,(c-b)/(a-b)]+MyLi[3,(x-b)/(a-b)])*MyS[Im[c/b]]+(I/2)*Pi*MyLog[1-b/a]*MyLog[1-c/b]^2*MyS[Im[c/b]]-(I/2)*Pi*MyLog[1-c/b]^2*MyLog[1-x/a]*MyS[Im[c/b]]-I*Pi*MyLi[2,(x-b)/(a-b)]*MyLog[1-x/b]*MyS[Im[c/b]]+MyLog[(a-x)/(a-b)]*((-I/2)*Pi*MyLog[1-c/b]^2*MyS[Im[c/b]]+I*Pi*MyLog[1-c/b]*MyLog[1-x/b]*MyS[Im[c/b]]-(I/2)*Pi*MyLog[1-x/b]^2*MyS[Im[c/b]])+MyLog[1-c/b]*(I*Pi*MyLi[2,(x-b)/(a-b)]*MyS[Im[c/b]]+I*Pi*MyLi[2,x/a]*MyS[Im[b/x]]))+MyT[1,1-x/b,1-a/b]*((-I)*Pi*(MyLi[3,b/(b-c)]-MyLi[3,(b-a)/(b-c)]-MyLi[3,c/(c-x)]+MyLi[3,((b-a)*c)/(b*(c-x))])*MyS[Im[a/b]]+(I/2)*Pi*MyLog[1-a/b]^2*MyLog[c/(c-b)]*MyS[Im[a/b]]-(I/2)*Pi*MyLog[1-a/b]^2*MyLog[-(x/(c-x))]*MyS[Im[a/b]]+MyLog[1-a/b]*((-I)*Pi*(MyLi[2,b/(b-c)]-MyLi[2,c/(c-x)])*MyS[Im[a/b]]+I*Pi*(-MyLi[2,c/b]+MyLi[2,x/c])*MyS[Im[b/x]]))+MyH2[b/c,b/x]*(I*Pi*(MyLi[3,-(x/(b-x))]-MyLi[3,((b-a)*x)/(a*(b-x))]-MyLi[3,(c+x)/x]+MyLi[3,((a-b)*(c+x))/(a*x)])*MyS[Im[b/c]]-I*Pi*(MyLi[2,-(x/(b-x))]-MyLi[2,((b-a)*x)/(a*(b-x))])*MyLog[(c-x)/(b-x)]*MyS[Im[b/c]]-(I/2)*Pi*MyLog[b/(b-x)]*MyLog[(c-x)/(b-x)]^2*MyS[Im[b/c]]+(I/2)*Pi*MyLog[(b*(a-x))/(a*(b-x))]*MyLog[(c-x)/(b-x)]^2*MyS[Im[b/c]]+I*Pi*(MyLi[3,-(x/(c-x))]-MyLi[3,((b-a)*x)/(a*(c-x))]-MyLi[3,(c+x)/x]+MyLi[3,((a-b)*(c+x))/(a*x)])*MyS[Im[b/x]]+Pi^2*MyH2[b/x,a/x]*MyHT[-MyR[b/c,b/x]+MyR[b/x,a/x]]*MyLog[(a*(x-c))/((a-b)*x)]^2*MyS[Im[b/c]]*MyS[Im[b/x]]+MyLog[1-c^2/x^2]*(I*Pi*(MyLi[2,(c+x)/x]-MyLi[2,((a-b)*(c+x))/(a*x)])*MyS[Im[b/c]]+I*Pi*(MyLi[2,(c+x)/x]-MyLi[2,((a-b)*(c+x))/(a*x)])*MyS[Im[b/x]])+MyLog[1-c^2/x^2]^2*(MyLog[(-(a*c)+b*(c+x))/(a*x)]*((-I/2)*Pi*MyS[Im[b/c]]-(I/2)*Pi*MyS[Im[b/x]])+MyLog[-(c/x)]*((I/2)*Pi*MyS[Im[b/c]]+(I/2)*Pi*MyS[Im[b/x]])))+(I/2)*Pi*MyLog[1-c/x]^2*MyLog[1-x/a]*MyT[1,1-c/b,1-c/x]*MyS[Im[c/x]]+MyT[1,1-x/c,1-b/c]*((I/2)*Pi*MyLog[1-b/c]^2*MyLog[1-x/a]*MyS[Im[b/c]]+(2*I)*Pi*MyLi[2,x/a]*MyLog[1-b/c]*MyS[Im[c/x]])+MyLog[1-x/a]*((MyLi[3,1-a/b]+MyLi[3,a/(a-b)]-MyLi[3,b/(b-a)]-2*MyLi[3,1-a/c]+2*MyLi[3,1-b/c]-MyLi[3,(a-c)/(a-b)]+2*MyLi[3,b/(b-c)]-MyLi[3,(b-a)/(b-c)]+MyLi[3,(a-c)/(b-c)]-MyLi[3,(b*(a-c))/(a*(b-c))]+MyLi[3,(b*(a-c))/((a-b)*c)]-2*MyLi[3,c/a]+2*MyLi[3,c/b]+MyLi[3,((b-a)*c)/(a*(b-c))]-2*MyLi[3,c/(c-b)]+MyLi[3,(c-b)/(a-b)]-MyLi[3,(a*(c-b))/((a-b)*c)]+MyLi[3,1-c/x]-MyLi[3,(b-x)/(b-c)]-MyLi[3,c/(c-x)]-MyLi[3,(c-b)/(c-x)]-MyLi[3,(b-x)/(c-x)]+MyLi[3,(c*(b-x))/(b*(c-x))]+MyLi[3,(c*(b-x))/((b-c)*x)]+2*MyLi[3,x/b]-2*MyLi[3,x/c]-MyLi[3,-(x/(c-x))]+MyLi[3,((c-b)*x)/(b*(c-x))]+MyLi[3,(x-c)/(b-c)]-MyLi[3,(b*(x-c))/((b-c)*x)])/2+MyLog[a/b]^3/12+((-MyLi[2,1-a/b]+MyLi[2,(b-a)/(b-c)]+2*MyLi[2,c/a]-MyLi[2,c/b]-MyLi[2,((b-a)*c)/(a*(b-c))]-MyLi[2,1-a/x]+MyLi[2,(a-x)/(c-x)]-MyLi[2,(c*(a-x))/(a*(c-x))]-MyLi[2,c/x])*MyLog[1-b/a])/2+MyLog[a/b]*(Pi^2/12-MyLog[1-b/a]^2/4)+(Pi^2*MyLog[-(a/(b-c))])/12+MyLog[-(a/(b-c))]^3/12-(Pi^2*MyLog[a/(b-c)])/12-MyLog[a/(b-c)]^3/12+MyLog[1-b/a]^2*(MyLog[(a-c)/(b-c)]/4-MyLog[(b*(a-c))/(a*(b-c))]/4)-MyLog[a/c]^3/6+MyLog[b/c]^3/6+((-2*MyLi[2,b/a]+2*MyLi[2,1-a/c]+MyLi[2,(a-c)/(a-b)]-MyLi[2,(a-c)/(b-c)]+MyLi[2,(b*(a-c))/(a*(b-c))]-MyLi[2,(b*(a-c))/((a-b)*c)])*MyLog[1-c/a])/2+(-MyLog[(b-a)/(b-c)]/4-MyLog[c/a]/2+MyLog[((b-a)*c)/(a*(b-c))]/4+MyLog[(c-b)/(a-b)]/4-MyLog[(a*(c-b))/((a-b)*c)]/4)*MyLog[1-c/a]^2+MyLog[a/c]*(-Pi^2/6+MyLog[1-c/a]^2/2)+((-MyLi[2,a/b]-MyLi[2,b/a]-2*MyLi[2,1-b/c]+2*MyLi[2,c/a]-MyLi[2,(c-b)/(a-b)]+MyLi[2,(a*(c-b))/((a-b)*c)]-2*MyLi[2,1-a/x]-MyLi[2,(a-x)/(a-b)]+MyLi[2,(c-b)/(c-x)]+MyLi[2,(a-x)/(c-x)]-MyLi[2,(c*(a-x))/(a*(c-x))]-MyLi[2,c/x]+MyLi[2,(b*(a-x))/((a-b)*x)]+2*MyLi[2,x/b]-MyLi[2,x/c]-MyLi[2,((c-b)*x)/(b*(c-x))])*MyLog[1-c/b])/2+MyLog[b/c]*(Pi^2/6-MyLog[1-c/b]^2/2)+(Pi^2*MyLog[-((a*b)/(a*c-b*c))])/12+MyLog[-((a*b)/(a*c-b*c))]^3/12-(Pi^2*MyLog[(a*b)/(a*c-b*c)])/12-MyLog[(a*b)/(a*c-b*c)]^3/12-(Pi^2*MyLog[-(b/(c-x))])/12-MyLog[-(b/(c-x))]^3/12-(Pi^2*MyLog[b/(c-x)])/12-MyLog[b/(c-x)]^3/12+MyLog[1-c/b]^2*(-MyLog[(a-c)/(a-b)]/4+MyLog[(b*(a-c))/((a-b)*c)]/4+MyLog[(b-x)/(c-x)]/4-MyLog[(c*(b-x))/(b*(c-x))]/4)+(Pi^2*MyLog[c/x])/12+MyLog[c/x]^3/12+MyLi[2,b/a]*MyLog[((c-a)*x)/(a*(c-x))]+((MyLi[2,(b-x)/(b-c)]+MyLi[2,(b-x)/(c-x)]-MyLi[2,(c*(b-x))/(b*(c-x))]-MyLi[2,(c*(b-x))/((b-c)*x)])*MyLog[1-x/b])/2+(MyLog[(c-b)/(c-x)]/4-MyLog[((c-b)*x)/(b*(c-x))]/4+MyLog[(x-c)/(b-c)]/4-MyLog[(b*(x-c))/((b-c)*x)]/4)*MyLog[1-x/b]^2+((MyLi[2,a/b]+MyLi[2,c/b]+3*MyLi[2,1-a/x]-MyLi[2,1-c/x]+MyLi[2,(a-x)/(a-b)]-2*MyLi[2,(a-x)/(b-x)]+2*MyLi[2,(b*(a-x))/(a*(b-x))]-MyLi[2,(b*(a-x))/((a-b)*x)]-2*MyLi[2,x/b]-MyLi[2,(x-c)/(b-c)]+MyLi[2,(b*(x-c))/((b-c)*x)])*MyLog[1-x/c])/2+(-MyLog[(b-x)/(b-c)]/4-MyLog[c/x]/4+MyLog[(c*(b-x))/((b-c)*x)]/4)*MyLog[1-x/c]^2+(Pi^2*MyLog[-((b*c)/(b*x-c*x))])/12+MyLog[-((b*c)/(b*x-c*x))]^3/12-(Pi^2*MyLog[(b*c)/(b*x-c*x)])/12-MyLog[(b*c)/(b*x-c*x)]^3/12+(I/2)*Pi*MyH1[a/c,a/b]*MyLog[(c-b)/a]^2*MyS[Im[a/b]]-(I/2)*Pi*MyH1[a/b,a/c]*MyLog[(b-c)/a]^2*MyS[Im[a/c]]-(I/2)*Pi*MyH1[b/c,a/c]*MyLog[(-a^(-1)+b^(-1))*c]^2*MyS[Im[a/c]]+(I/2)*Pi*MyH1[a/c,b/c]*MyLog[(a^(-1)-b^(-1))*c]^2*MyS[Im[b/c]]+(I/2)*Pi*MyH1[b/x,b/c]*MyLog[(x-c)/b]^2*MyS[Im[b/c]]+(I/2)*Pi*MyH1[b/c,b/x]*MyLog[(c-x)/b]^2*MyS[Im[b/x]]-(I/2)*Pi*MyH1[c/x,b/x]*MyLog[(-b^(-1)+c^(-1))*x]^2*MyS[Im[b/x]]+(I/2)*Pi*MyH1[b/x,c/x]*MyLog[(b^(-1)-c^(-1))*x]^2*MyS[Im[c/x]])+MyH2[b/x,a/x]*((-I)*Pi*(MyLi[3,(a*(c-b))/((a-b)*c)]-MyLi[3,(a*(x-c))/((a-b)*x)])*MyS[Im[b/x]]-Pi^2*MyH2[c/x,b/x]*MyHT[MyR[b/x,a/x]-MyR[c/x,b/x]]*MyLog[(a*(c-b))/((a-b)*c)]^2*MyS[Im[b/x]]*MyS[Im[c/x]])+MyH2[c/x,b/x]*((-I)*Pi*(-MyLi[3,((b-a)*c)/(a*(b-c))]+MyLi[3,c/(c-b)]-MyLi[3,(b+c)/c]+MyLi[3,((a-b)*(b+c))/(a*c)])*MyS[Im[b/x]]-I*Pi*(-MyLi[3,(b+c)/c]+MyLi[3,((a-b)*(b+c))/(a*c)]+MyLi[3,-(x/(b-x))]-MyLi[3,((b-a)*x)/(a*(b-x))])*MyS[Im[c/x]]+I*Pi*(MyLi[2,-(x/(b-x))]-MyLi[2,((b-a)*x)/(a*(b-x))])*MyLog[((b-c)*x)/(c*(b-x))]*MyS[Im[c/x]]+(I/2)*Pi*MyLog[b/(b-x)]*MyLog[((b-c)*x)/(c*(b-x))]^2*MyS[Im[c/x]]-(I/2)*Pi*MyLog[(b*(a-x))/(a*(b-x))]*MyLog[((b-c)*x)/(c*(b-x))]^2*MyS[Im[c/x]]+MyLog[1-b^2/c^2]*((-I)*Pi*(MyLi[2,(b+c)/c]-MyLi[2,((a-b)*(b+c))/(a*c)])*MyS[Im[b/x]]-I*Pi*(MyLi[2,(b+c)/c]-MyLi[2,((a-b)*(b+c))/(a*c)])*MyS[Im[c/x]])+MyLog[1-b^2/c^2]^2*(MyLog[-(b/c)]*((-I/2)*Pi*MyS[Im[b/x]]-(I/2)*Pi*MyS[Im[c/x]])+MyLog[(b*(-a+b+c))/(a*c)]*((I/2)*Pi*MyS[Im[b/x]]+(I/2)*Pi*MyS[Im[c/x]])))-I*Pi*MyLog[1-c/a]*MyLog[c/(c-x)]^2*MyT[1,1-(a/x-c/x)/(-((a*c)/x^2)+a/x),1-a/((-((a*c)/x^2)+a/x)*x)]*MyS[Im[a/((-((a*c)/x^2)+a/x)*x)]]-I*Pi*MyLog[1-c/a]^2*MyLog[c/x]*MyT[1,1-((a/x-c/x)*x)/a,1-((-((a*c)/x^2)+a/x)*x)/a]*MyS[Im[a/((a/x-c/x)*x)]]+MyLog[1-x/a]^2*MyT[1,1-c/a,1-x/a]*((-I/2)*Pi*MyLog[1-b/a]*MyS[Im[x/a]]-(I/2)*Pi*MyLog[1-c/b]*MyS[Im[x/a]])+MyLog[1-x/a]^2*MyT[1,1-x/b,1-x/a]*((-I/2)*Pi*MyLog[1-c/b]*MyS[Im[x/a]]+(I/2)*Pi*MyLog[1-x/c]*MyS[Im[x/a]])-I*Pi*MyLog[1-x/b]^2*MyLog[1-x/c]*MyT[1,1-x/a,1-x/b]*MyS[Im[x/b]]+MyT[1,1-x/a,1-x/c]*((2*I)*Pi*MyLi[2,b/a]*MyLog[1-x/c]*MyS[Im[a/x]]+(I/2)*Pi*MyLog[1-b/a]*MyLog[1-x/c]^2*MyS[Im[x/c]]+(I/2)*Pi*MyLog[1-c/b]*MyLog[1-x/c]^2*MyS[Im[x/c]])+MyT[1,1-x/b,1-x/c]*((Pi^2*MyLog[1-a/b]^2-2*Pi^2*MyLog[1-a/b]*MyLog[1-x/c]+Pi^2*MyLog[1-x/c]^2)*MyT[MyP[x/c,1-x/b],1-x/b,1-a/b]-I*Pi*(MyLi[3,(x-b)/(a-b)]-MyLi[3,(b*(x-c))/((a-b)*c)])*MyS[Im[x/c]]+I*Pi*MyLi[2,(x-b)/(a-b)]*MyLog[1-x/b]*MyS[Im[x/c]]-(I/2)*Pi*MyLog[1-b/a]*MyLog[1-x/c]^2*MyS[Im[x/c]]+(I/2)*Pi*MyLog[1-x/a]*MyLog[1-x/c]^2*MyS[Im[x/c]]+MyLog[1-x/c]*((-I)*Pi*MyLi[2,x/a]*MyS[Im[b/x]]-I*Pi*MyLi[2,(x-b)/(a-b)]*MyS[Im[x/c]])+MyLog[(a-x)/(a-b)]*((I/2)*Pi*MyLog[1-x/b]^2*MyS[Im[x/c]]-I*Pi*MyLog[1-x/b]*MyLog[1-x/c]*MyS[Im[x/c]]+(I/2)*Pi*MyLog[1-x/c]^2*MyS[Im[x/c]]))-I*Pi*MyLog[1-c/a]*MyLog[(c*(a-x))/(a*(c-x))]^2*MyT[1,1+((-((a*c)/x^2)+a/x)*(a/x-c/x)*x^2)/(a^2*(-1+c/x)),1+((a/x-c/x)*x)/(a*(-1+c/x))]*MyS[Im[((a/x-c/x)*x)/(a*(-1+c/x))]]+MyLog[c/(c-x)]*(-MyLi[3,1-c/a]+MyLi[3,-(x/(c-x))]+MyLi[3,((c-a)*x)/(a*(c-x))]-Zeta[3])+MyLog[(c*(a-x))/(a*(c-x))]*(((-MyLi[2,a/(a-b)]+MyLi[2,b/a]-MyLi[2,b/(b-c)]-MyLi[2,c/b]+2*MyLi[2,1-c/x]-2*MyLi[2,(a-x)/(a-c)]+2*(Pi^2/6-MyLi[2,1-c/a]+MyLi[2,(c*(a-x))/((a-c)*x)]))/2+MyLi[2,1-x/a])*MyLog[1-c/a]+MyLog[1-c/a]^3/6+(-MyLi[3,a/(a-b)]+MyLi[3,(a-c)/(a-b)]-MyLi[3,b/(b-c)]+MyLi[3,(b*(a-c))/(a*(b-c))]-2*MyLi[3,1-c/a]+2*Zeta[3])/2)+MyT[1,1-c/a,1-c/x]*((-I/2)*Pi*MyLog[b/(b-a)]*MyLog[1-c/x]^2*MyS[Im[c/x]]-(I/2)*Pi*MyLog[c/(c-b)]*MyLog[1-c/x]^2*MyS[Im[c/x]]-(I/3)*Pi*MyLog[1-c/x]^3*MyS[Im[c/x]]+I*Pi*MyLog[1-c/x]^2*MyLog[c/x]*MyS[Im[c/x]]+MyLog[1-c/x]*(I*Pi*(MyLi[2,b/a]-MyLi[2,c/b])*MyS[Im[a/c]]-I*Pi*(Pi^2/3-MyLi[2,a/(a-b)]-MyLi[2,b/(b-c)])*MyS[Im[c/x]])-I*Pi*MyS[Im[c/x]]*(-MyLi[3,a/(a-b)]-MyLi[3,b/(b-c)]-2*MyLi[3,1-c/x]+MyLi[3,(a*(x-c))/((a-b)*x)]+MyLi[3,(b*(x-c))/((b-c)*x)]+2*Zeta[3])),
G[a_,b_,0,c_,x_] :> ((-4*Pi^4)/45+MyLi[2,b/(b-a)]*MyLi[2,b/(b-c)]+4*MyLi[2,b/c]*MyLi[2,a/(a-x)]+(MyLi[2,(a-b)/(a-c)]+MyLi[2,(a*(b-c))/(b*(a-c))])*(-MyLi[2,a/(a-c)]+MyLi[2,(a-x)/(a-c)])-2*MyLi[2,b/(b-a)]*MyLi[2,(b-x)/(b-c)]-MyLi[2,(b-x)/(b-c)]*MyLi[2,(a*(b-x))/(b*(a-x))]-4*MyLi[2,b/c]*MyLi[2,(a*(c-x))/(c*(a-x))]+MyLi[2,a/(a-x)]*(-MyLi[2,b/(b-c)]+2*MyLi[2,(b-x)/(b-c)]-2*MyLi[2,x/c])+2*MyLi[2,(a-c)/(b-c)]*MyLi[2,x/c]+2*MyLi[2,a/c]*MyLi[2,x/c]-2*MyLi[2,b/c]*MyLi[2,x/c]+2*MyLi[2,(b*(a-c))/((a-b)*c)]*MyLi[2,x/c]+2*MyLi[2,(a*(b-x))/(b*(a-x))]*MyLi[2,x/c]+2*MyLi[2,x/a]*(MyLi[2,b/(b-c)]-MyLi[2,(b-x)/(b-c)]+MyLi[2,x/c])+MyLi[2,-(x/(a-x))]*((2*Pi^2)/3-2*MyLi[2,a/b]-MyLi[2,b/(b-a)]-4*MyLi[2,1-a/c]+2*MyLi[2,b/c]-MyLi[2,c/(c-b)]-2*MyLi[2,((a-c)*x)/(c*(a-x))])-(2*Pi^2*MyLi[2,((a-c)*x)/(c*(a-x))])/3+2*MyLi[2,b/(b-a)]*MyLi[2,((a-c)*x)/(c*(a-x))]+4*MyLi[2,1-a/c]*MyLi[2,((a-c)*x)/(c*(a-x))]-MyLi[2,(a-c)/(b-c)]*MyLi[2,((a-c)*x)/(c*(a-x))]-2*MyLi[2,b/c]*MyLi[2,((a-c)*x)/(c*(a-x))]-MyLi[2,(b*(a-c))/((a-b)*c)]*MyLi[2,((a-c)*x)/(c*(a-x))]+2*MyLi[2,a/b]*(-MyLi[2,b/(b-c)]+MyLi[2,(b-x)/(b-c)]-2*MyLi[2,x/c]+MyLi[2,((a-c)*x)/(c*(a-x))])+2*MyLi[2,c/(c-b)]*(-MyLi[2,x/c]+MyLi[2,((a-c)*x)/(c*(a-x))])-(MyLi[2,(a-x)/(b-x)]-MyLi[2,((b-a)*x)/(a*(b-x))])*(MyLi[2,-(x/(b-x))]-MyLi[2,((b-c)*x)/(c*(b-x))])+MyLi[2,(b-x)/(b-c)]*MyLi[2,(x-b)/(a-b)]-2*MyLi[2,x/c]*MyLi[2,(x-b)/(a-b)]+8*MyLi[4,x/a]+4*MyLi[4,-(x/(a-x))]+4*MyLi[4,((a-c)*x)/(c*(a-x))]+8*MyLi[4,1-x/a]+MyLi22[b/(b-a),(b-a)/(b-c)]-MyLi22[b/(b-a),((a-b)*x)/(b*(a-x))]-MyLi22[a/(a-c),1-b/a]-MyLi22[a/(a-c),1-c/b]+MyLi22[(a-b)/(a-c),a/(a-b)]-MyLi22[(a-b)/(a-c),(a-x)/(a-b)]-MyLi22[b/(b-c),(c-b)/(a-b)]+MyLi22[b/(b-c),(a*(b-c))/(b*(a-x))]+MyLi22[(a-c)/(b-c),((b-c)*x)/(c*(a-x))]+MyLi22[(a*(b-c))/(b*(a-c)),b/(b-c)]-MyLi22[(a*(b-c))/(b*(a-c)),(b*(a-x))/(a*(b-c))]+MyLi22[(b*(a-c))/((a-b)*c),((a-b)*x)/(b*(a-x))]-MyLi22[c/(c-b),((b-c)*x)/(c*(a-x))]-MyLi22[a/(a-x),(b*(a-x))/(a*(b-c))]+MyLi22[(a-x)/(a-c),(a-b)/(a-x)]+MyLi22[(a-x)/(a-c),(a*(b-c))/(b*(a-x))]+MyLi22[(a-x)/(b-x),-(x/(a-x))]-MyLi22[(a-x)/(b-x),((b-c)*x)/(c*(a-x))]+MyLi22[(b-x)/(b-c),(c-b)/(a-b)]-MyLi22[(b-x)/(b-c),(a*(b-c))/(b*(a-x))]+MyLi22[(a*(b-x))/(b*(a-x)),(b*(a-x))/(a*(b-c))]+2*MyLi22[x/b,b/c]+2*MyLi22[x/c,a/x]+2*MyLi22[-(x/(a-x)),1-a/c]+MyLi22[-(x/(a-x)),(b*(a-x))/((a-b)*x)]+MyLi22[-(x/(a-x)),(c*(a-x))/((b-c)*x)]+2*MyLi22[((a-c)*x)/(c*(a-x)),c/(c-a)]-MyLi22[((a-c)*x)/(c*(a-x)),(b*(a-x))/((a-b)*x)]-MyLi22[((a-c)*x)/(c*(a-x)),(c*(a-x))/((b-c)*x)]+MyLi22[-(x/(b-x)),1-b/a]-MyLi22[-(x/(b-x)),1-a/x]-MyLi22[((b-a)*x)/(a*(b-x)),a/(a-b)]+MyLi22[((b-a)*x)/(a*(b-x)),(a*(c-b))/((a-b)*c)]-MyLi22[((b-c)*x)/(c*(b-x)),((b-a)*c)/(a*(b-c))]+MyLi22[((b-c)*x)/(c*(b-x)),(c*(a-x))/((b-c)*x)]-MyLi22[(x-b)/(a-b),(b-a)/(b-c)])/4+((-MyLi[3,-(x/(a-x))]+MyLi[3,((a-c)*x)/(c*(a-x))])*MyLog[b/(b-c)])/2+((-MyLi[3,(a-b)/(a-c)]-MyLi[3,(a*(b-c))/(b*(a-c))])*MyLog[c/(c-a)])/2-(Pi^2*MyLog[a/(a-x)]^2)/6+MyLog[a/(a-x)]^4/6+((-MyLi[3,(a-x)/(b-x)]+MyLi[3,((b-a)*x)/(a*(b-x))])*MyLog[b/(b-x)])/2-(MyLog[1-a/c]^3*MyLog[(a*(c-x))/(c*(a-x))])/6+((MyLi[3,(a-x)/(b-x)]-MyLi[3,((b-a)*x)/(a*(b-x))])*MyLog[(b*(c-x))/(c*(b-x))])/2-(MyLog[a/(a-x)]^3*MyLog[x/(a-x)])/3+((MyLi[3,(a-b)/(a-c)]+MyLi[3,(a*(b-c))/(b*(a-c))])*MyLog[(x-c)/(a-c)])/2+((-MyLi[3,b/(b-a)]+MyLi[3,a/(a-x)]-MyLi[3,(a*(b-x))/(b*(a-x))]+MyLi[3,(x-b)/(a-b)])*MyLog[(x-c)/(b-c)])/2+MyLog[-(x/(a-x))]*((-MyLi[3,b/(b-c)]+MyLi[3,(b-x)/(b-c)])/2-(MyLi[2,(b-x)/(b-c)]*MyLog[1-x/b])/2-(MyLog[(x-c)/(b-c)]*MyLog[1-x/b]^2)/4)+MyLog[a/(a-b)]*((MyLi[3,b/(b-c)]-MyLi[3,(b-x)/(b-c)]-MyLi[3,-(x/(a-x))]+MyLi[3,((a-c)*x)/(c*(a-x))])/2-(MyLi[2,((a-c)*x)/(c*(a-x))]*MyLog[1-a/c])/2-(MyLog[1-a/c]^2*MyLog[(a*(c-x))/(c*(a-x))])/4+(MyLi[2,(b-x)/(b-c)]*MyLog[1-x/b])/2+(MyLog[(x-c)/(b-c)]*MyLog[1-x/b]^2)/4)+MyLog[1-b/c]^2*(-MyLog[(a-c)/(a-b)]/4+MyLog[(b*(a-c))/((a-b)*c)]/4+MyLog[c/b]/4)*MyLog[1-x/c]+(Pi^2*MyLog[-(b/(a-x))]*MyLog[1-x/c])/12+(MyLog[-(b/(a-x))]^3*MyLog[1-x/c])/12+MyLog[1-a/b]^2*(MyLog[b/a]/2+MyLog[(a-c)/(b-c)]/4-MyLog[(b*(a-c))/(a*(b-c))]/4-MyLog[(b-x)/(a-x)]/4+MyLog[(a*(b-x))/(b*(a-x))]/4)*MyLog[1-x/c]+(-MyLog[a/x]/4-MyLog[(x-b)/(a-b)]/4+MyLog[(a*(x-b))/((a-b)*x)]/4)*MyLog[1-x/a]^2*MyLog[1-x/c]-(Pi^2*MyLog[(a*b)/(a*x-b*x)]*MyLog[1-x/c])/12-(MyLog[(a*b)/(a*x-b*x)]^3*MyLog[1-x/c])/12+MyLog[1-x/b]*(((MyLi[2,(b-x)/(a-x)]-MyLi[2,(a*(b-x))/(b*(a-x))]+MyLi[2,(x-b)/(a-b)]-MyLi[2,(a*(x-b))/((a-b)*x)])*MyLog[1-b/c])/2-(MyLi[2,x/c]*MyLog[(a-x)/(a-b)])/2+(MyLi[2,x/c]*MyLog[((a-b)*x)/(b*(a-x))])/2+((MyLi[2,a/b]-MyLi[2,b/(b-a)]+MyLi[2,a/(a-x)]-MyLi[2,x/a])*MyLog[(x-c)/(b-c)])/2+((-MyLi[2,(b-x)/(a-x)]+MyLi[2,(a*(b-x))/(b*(a-x))]-MyLi[2,(x-b)/(a-b)]+MyLi[2,(a*(x-b))/((a-b)*x)])*MyLog[1-x/c])/2)+MyLog[1-a/c]^2*((-MyLi[2,x/a]+MyLi[2,x/c]-MyLi[2,((a-c)*x)/(c*(a-x))])/2+MyLog[1-b/c]*(-MyLog[c/a]/4-MyLog[(a-x)/(c-x)]/4+MyLog[(c*(a-x))/(a*(c-x))]/4)-(MyLog[b/(b-c)]*MyLog[(a*(c-x))/(c*(a-x))])/4-(MyLog[(b-a)/(b-c)]*MyLog[1-x/c])/4+(MyLog[a/c]*MyLog[1-x/c])/2+(-MyLog[c/a]/2+MyLog[((b-a)*c)/(a*(b-c))]/4+MyLog[(c-b)/(a-b)]/4-MyLog[(a*(c-b))/((a-b)*c)]/4)*MyLog[1-x/c])+MyLog[1-x/b]^2*(MyLog[1-b/c]*(MyLog[(a-b)/(a-x)]/4-MyLog[(b*(a-x))/((a-b)*x)]/4)+MyLog[(a-x)/(a-b)]*(MyLog[1-b/c]/4-MyLog[1-x/c]/4)+MyLog[((a-b)*x)/(b*(a-x))]*(-MyLog[1-b/c]/4+MyLog[1-x/c]/4)-(MyLog[(a-b)/(a-x)]*MyLog[1-x/c])/4+(MyLog[(b*(a-x))/((a-b)*x)]*MyLog[1-x/c])/4)-(I/2)*Pi*MyLog[1-b/a]^2*MyLog[1-x/c]*MyT[1,1-b/c,1-b/a]*MyS[Im[b/a]]+(I/2)*Pi*MyLog[1-b/a]^2*MyLog[1-x/c]*MyT[1,1-x/a,1-b/a]*MyS[Im[b/a]]+MyT[1,1-x/c,1-b/c]*((-I/2)*Pi*MyLog[1-a/b]*MyLog[1-b/c]^2*MyS[Im[b/c]]+(I/2)*Pi*MyLog[1-b/c]^2*MyLog[1-x/a]*MyS[Im[b/c]])-I*Pi*MyH2[c/a,c/x]*(MyLi[3,(a-b)/(a-x)]+MyLi[3,(a*(b-c))/(b*(a-x))])*MyS[Im[c/a]]+MyT[1,1-a/c,1-a/b]*((-(Pi^2*MyLog[1-a/b]^2)+2*Pi^2*MyLog[1-a/b]*MyLog[1-a/x]-Pi^2*MyLog[1-a/x]^2)*MyT[MyP[a/b,1-a/c],1-a/c,1-a/x]-I*Pi*(MyLi[3,((a-b)*x)/(b*(a-x))]-MyLi[3,((a-c)*x)/(c*(a-x))])*MyS[Im[a/b]]-I*Pi*MyLi[2,((a-c)*x)/(c*(a-x))]*MyLog[1-a/c]*MyS[Im[a/b]]-(I/2)*Pi*MyLog[1-a/c]^2*MyLog[(a*(c-x))/(c*(a-x))]*MyS[Im[a/b]]-(I/2)*Pi*MyLog[1-a/b]^2*MyLog[1-x/a]*MyS[Im[a/b]]+MyLog[1-a/b]^2*((-I/2)*Pi*MyLog[(a*(c-x))/(c*(a-x))]*MyS[Im[a/b]]+(I/2)*Pi*MyLog[1-x/c]*MyS[Im[a/b]])+MyLog[1-a/b]*(I*Pi*MyLi[2,((a-c)*x)/(c*(a-x))]*MyS[Im[a/b]]+I*Pi*MyLog[1-a/c]*MyLog[(a*(c-x))/(c*(a-x))]*MyS[Im[a/b]]+I*Pi*MyLi[2,x/c]*MyS[Im[c/a]]))+MyT[1,1-a/c,1-b/c]*((-(Pi^2*MyLog[1-b/c]^2)+2*Pi^2*MyLog[1-b/c]*MyLog[1-a/x]-Pi^2*MyLog[1-a/x]^2)*MyT[MyP[b/c,1-a/c],1-a/c,1-a/x]+I*Pi*(MyLi[3,((a-c)*x)/(c*(a-x))]-MyLi[3,((b-c)*x)/(c*(a-x))])*MyS[Im[b/c]]-(I/2)*Pi*MyLog[1-a/c]^2*MyLog[(a*(c-x))/(c*(a-x))]*MyS[Im[b/c]]-(I/2)*Pi*MyLog[1-b/c]^2*MyLog[1-x/a]*MyS[Im[b/c]]+MyLog[1-a/c]*((-I)*Pi*MyLi[2,((a-c)*x)/(c*(a-x))]*MyS[Im[b/c]]+I*Pi*MyLog[1-b/c]*MyLog[(a*(c-x))/(c*(a-x))]*MyS[Im[b/c]])+MyLog[1-b/c]^2*((-I/2)*Pi*MyLog[(a*(c-x))/(c*(a-x))]*MyS[Im[b/c]]+(I/2)*Pi*MyLog[1-x/c]*MyS[Im[b/c]])+MyLog[1-b/c]*(I*Pi*MyLi[2,((a-c)*x)/(c*(a-x))]*MyS[Im[b/c]]+I*Pi*MyLi[2,x/c]*MyS[Im[c/a]]))+MyH2[b/a,c/a]*(I*Pi*(-MyLi[3,a/(a-c)]+MyLi[3,(b+c)/b]+MyLi[3,(a-x)/(a-c)]-MyLi[3,((b+c)*(a-x))/(a*b)])*MyS[Im[b/a]]-I*Pi*(-MyLi[2,a/(a-c)]+MyLi[2,(a-x)/(a-c)])*MyLog[(a*(b-c))/(b*(a-c))]*MyS[Im[b/a]]+(I/2)*Pi*MyLog[(a*(b-c))/(b*(a-c))]^2*MyLog[c/(c-a)]*MyS[Im[b/a]]-(I/2)*Pi*MyLog[(a*(b-c))/(b*(a-c))]^2*MyLog[(x-c)/(a-c)]*MyS[Im[b/a]]-I*Pi*(MyLi[3,b/(b-c)]-MyLi[3,(b+c)/b]-MyLi[3,(b*(a-x))/(a*(b-c))]+MyLi[3,((b+c)*(a-x))/(a*b)])*MyS[Im[c/a]]-Pi^2*MyH2[c/a,c/x]*MyHT[-MyR[b/a,c/a]+MyR[c/a,c/x]]*MyLog[(a*(b-c))/(b*(a-x))]^2*MyS[Im[b/a]]*MyS[Im[c/a]]+MyLog[1-c^2/b^2]*((-I)*Pi*(MyLi[2,(b+c)/b]-MyLi[2,((b+c)*(a-x))/(a*b)])*MyS[Im[b/a]]-I*Pi*(MyLi[2,(b+c)/b]-MyLi[2,((b+c)*(a-x))/(a*b)])*MyS[Im[c/a]])+MyLog[1-c^2/b^2]^2*(MyLog[-(c/b)]*((-I/2)*Pi*MyS[Im[b/a]]-(I/2)*Pi*MyS[Im[c/a]])+MyLog[(-(a*c)+(b+c)*x)/(a*b)]*((I/2)*Pi*MyS[Im[b/a]]+(I/2)*Pi*MyS[Im[c/a]])))-(I/2)*Pi*MyLog[1-c/b]^2*MyLog[1-x/c]*MyT[1,1-a/b,1-c/b]*MyS[Im[c/b]]+MyH2[c/b,c/a]*(I*Pi*(-MyLi[3,a/(a-b)]+MyLi[3,(a+b)/a]+MyLi[3,(a-x)/(a-b)]-MyLi[3,((a+b)*(a-x))/a^2])*MyS[Im[c/a]]-I*Pi*(-MyLi[3,(a+b)/a]+MyLi[3,a/(a-c)]+MyLi[3,((a+b)*(a-x))/a^2]-MyLi[3,(a-x)/(a-c)])*MyS[Im[c/b]]-I*Pi*(-MyLi[2,a/(a-c)]+MyLi[2,(a-x)/(a-c)])*MyLog[(a-b)/(a-c)]*MyS[Im[c/b]]+(I/2)*Pi*MyLog[(a-b)/(a-c)]^2*MyLog[c/(c-a)]*MyS[Im[c/b]]-(I/2)*Pi*MyLog[(a-b)/(a-c)]^2*MyLog[(x-c)/(a-c)]*MyS[Im[c/b]]-Pi^2*MyH2[c/a,c/x]*MyHT[MyR[c/a,c/x]-MyR[c/b,c/a]]*MyLog[(a-b)/(a-x)]^2*MyS[Im[c/a]]*MyS[Im[c/b]]+MyLog[1-b^2/a^2]*(I*Pi*(-MyLi[2,(a+b)/a]+MyLi[2,((a+b)*(a-x))/a^2])*MyS[Im[c/a]]+I*Pi*(-MyLi[2,(a+b)/a]+MyLi[2,((a+b)*(a-x))/a^2])*MyS[Im[c/b]])+MyLog[1-b^2/a^2]^2*(MyLog[-(b/a)]*((-I/2)*Pi*MyS[Im[c/a]]-(I/2)*Pi*MyS[Im[c/b]])+MyLog[(b*x+a*(x-b))/a^2]*((I/2)*Pi*MyS[Im[c/a]]+(I/2)*Pi*MyS[Im[c/b]])))-I*Pi*MyLog[1-a/c]*MyLog[a/(a-x)]^2*MyT[1,1-((a/x-c/x)*x)/(c*(-1+a/x)),1+(-1+a/x)^(-1)]*MyS[Im[(-1+a/x)^(-1)]]-(I/2)*Pi*MyLog[1-a/x]^2*MyLog[1-x/c]*MyT[1,1-a/b,1-a/x]*MyS[Im[a/x]]-I*Pi*MyH2[b/x,c/x]*(-MyLi[3,((b-a)*c)/(a*(b-c))]+MyLi[3,(c*(a-x))/((b-c)*x)])*MyS[Im[b/x]]+MyLog[1-x/c]*((-2*MyLi[3,a/b]-2*MyLi[3,b/(b-a)]-2*MyLi[3,1-b/a]-MyLi[3,(a-c)/(a-b)]+MyLi[3,b/(b-c)]-MyLi[3,(b-a)/(b-c)]+MyLi[3,(a-c)/(b-c)]-MyLi[3,(b*(a-c))/(a*(b-c))]+2*MyLi[3,a/c]+MyLi[3,(b*(a-c))/((a-b)*c)]+MyLi[3,((b-a)*c)/(a*(b-c))]-MyLi[3,c/(c-b)]+MyLi[3,(c-b)/(a-b)]-MyLi[3,(a*(c-b))/((a-b)*c)]+2*MyLi[3,1-c/a]-MyLi[3,1-c/b]+MyLi[3,1-a/x]+MyLi[3,a/(a-x)]+MyLi[3,(a-b)/(a-x)]+MyLi[3,(a-x)/(a-b)]+MyLi[3,(b-x)/(a-x)]-MyLi[3,(a*(b-x))/(b*(a-x))]-MyLi[3,(b*(a-x))/((a-b)*x)]+2*MyLi[3,x/a]+MyLi[3,-(x/(a-x))]-MyLi[3,((a-b)*x)/(b*(a-x))]+MyLi[3,(x-b)/(a-b)]-MyLi[3,(a*(x-b))/((a-b)*x)])/2-(Pi^2*MyLog[b/a])/6-MyLog[b/a]^3/6+(Pi^2*MyLog[c/a])/6+MyLog[c/a]^3/6+(Pi^2*MyLog[-(c/(a-b))])/12+MyLog[-(c/(a-b))]^3/12-(Pi^2*MyLog[c/(a-b)])/12-MyLog[c/(a-b)]^3/12-(Pi^2*MyLog[c/b])/12-MyLog[c/b]^3/12+(Pi^2*MyLog[-((b*c)/(a*b-a*c))])/12+MyLog[-((b*c)/(a*b-a*c))]^3/12-(Pi^2*MyLog[(b*c)/(a*b-a*c)])/12-MyLog[(b*c)/(a*b-a*c)]^3/12+(Pi^2*MyLog[b/(a-x)])/12+MyLog[b/(a-x)]^3/12+(Pi^2*MyLog[a/x])/12+MyLog[a/x]^3/12-MyLi[2,b/c]*MyLog[((a-c)*x)/(c*(a-x))]-(Pi^2*MyLog[-((a*b)/(a*x-b*x))])/12-MyLog[-((a*b)/(a*x-b*x))]^3/12-(I/2)*Pi*MyH1[c/a,b/a]*MyLog[a*(-b^(-1)+c^(-1))]^2*MyS[Im[b/a]]-(I/2)*Pi*MyH1[b/x,b/a]*MyLog[(x-a)/b]^2*MyS[Im[b/a]]+(I/2)*Pi*MyH1[b/a,c/a]*MyLog[a*(b^(-1)-c^(-1))]^2*MyS[Im[c/a]]+(I/2)*Pi*MyH1[c/b,c/a]*MyLog[(b-a)/c]^2*MyS[Im[c/a]]-(I/2)*Pi*MyH1[c/a,c/b]*MyLog[(a-b)/c]^2*MyS[Im[c/b]]+(I/2)*Pi*MyH1[b/x,a/x]*MyLog[(-a^(-1)+b^(-1))*x]^2*MyS[Im[a/x]]-(I/2)*Pi*MyH1[b/a,b/x]*MyLog[(a-x)/b]^2*MyS[Im[b/x]]+(I/2)*Pi*MyH1[a/x,b/x]*MyLog[(a^(-1)-b^(-1))*x]^2*MyS[Im[b/x]])+MyT[1,1-x/b,1-c/b]*((-I)*Pi*(-MyLi[3,b/(b-a)]+MyLi[3,(c-b)/(a-b)]+MyLi[3,a/(a-x)]-MyLi[3,(a*(b-c))/(b*(a-x))])*MyS[Im[c/b]]-(I/2)*Pi*MyLog[a/(a-b)]*MyLog[1-c/b]^2*MyS[Im[c/b]]+(I/2)*Pi*MyLog[1-c/b]^2*MyLog[-(x/(a-x))]*MyS[Im[c/b]]+MyLog[1-c/b]*((-I)*Pi*(-MyLi[2,b/(b-a)]+MyLi[2,a/(a-x)])*MyS[Im[c/b]]-I*Pi*(-MyLi[2,a/b]+MyLi[2,x/a])*MyS[Im[b/x]]))+MyT[1,1-x/b,1-a/b]*((Pi^2*MyLog[1-a/b]^2-2*Pi^2*MyLog[1-a/b]*MyLog[1-c/b]+Pi^2*MyLog[1-c/b]^2)*MyT[MyP[a/b,1-x/b],1-x/b,1-c/b]-I*Pi*(-MyLi[3,(b-a)/(b-c)]+MyLi[3,(b-x)/(b-c)])*MyS[Im[a/b]]+I*Pi*MyLi[2,(b-x)/(b-c)]*MyLog[1-x/b]*MyS[Im[a/b]]+(I/2)*Pi*MyLog[(x-c)/(b-c)]*MyLog[1-x/b]^2*MyS[Im[a/b]]+MyLog[1-a/b]^2*((-I/2)*Pi*MyLog[1-b/c]*MyS[Im[a/b]]+(I/2)*Pi*MyLog[(x-c)/(b-c)]*MyS[Im[a/b]]+(I/2)*Pi*MyLog[1-x/c]*MyS[Im[a/b]])+MyLog[1-a/b]*((-I)*Pi*MyLi[2,(b-x)/(b-c)]*MyS[Im[a/b]]-I*Pi*MyLog[(x-c)/(b-c)]*MyLog[1-x/b]*MyS[Im[a/b]]-I*Pi*MyLi[2,x/c]*MyS[Im[b/x]]))+MyH2[b/a,b/x]*(I*Pi*(-MyLi[3,-(x/(b-x))]+MyLi[3,((b-c)*x)/(c*(b-x))]+MyLi[3,(a+x)/x]-MyLi[3,((c-b)*(a+x))/(c*x)])*MyS[Im[b/a]]+I*Pi*(MyLi[2,-(x/(b-x))]-MyLi[2,((b-c)*x)/(c*(b-x))])*MyLog[(a-x)/(b-x)]*MyS[Im[b/a]]+(I/2)*Pi*MyLog[b/(b-x)]*MyLog[(a-x)/(b-x)]^2*MyS[Im[b/a]]-(I/2)*Pi*MyLog[(a-x)/(b-x)]^2*MyLog[(b*(c-x))/(c*(b-x))]*MyS[Im[b/a]]-I*Pi*(MyLi[3,-(x/(a-x))]-MyLi[3,((b-c)*x)/(c*(a-x))]-MyLi[3,(a+x)/x]+MyLi[3,((c-b)*(a+x))/(c*x)])*MyS[Im[b/x]]-Pi^2*MyH2[b/x,c/x]*MyHT[-MyR[b/a,b/x]+MyR[b/x,c/x]]*MyLog[(c*(a-x))/((b-c)*x)]^2*MyS[Im[b/a]]*MyS[Im[b/x]]+MyLog[1-a^2/x^2]*((-I)*Pi*(MyLi[2,(a+x)/x]-MyLi[2,-(((b-c)*(a+x))/(c*x))])*MyS[Im[b/a]]-I*Pi*(MyLi[2,(a+x)/x]-MyLi[2,-(((b-c)*(a+x))/(c*x))])*MyS[Im[b/x]])+MyLog[1-a^2/x^2]^2*(MyLog[-(a/x)]*((-I/2)*Pi*MyS[Im[b/a]]-(I/2)*Pi*MyS[Im[b/x]])+MyLog[(a*b-a*c+b*x)/(c*x)]*((I/2)*Pi*MyS[Im[b/a]]+(I/2)*Pi*MyS[Im[b/x]])))+MyH2[a/x,b/x]*(I*Pi*(-MyLi[3,(a+b)/a]+MyLi[3,((a+b)*(c-b))/(a*c)]+MyLi[3,-(x/(b-x))]-MyLi[3,((b-c)*x)/(c*(b-x))])*MyS[Im[a/x]]-I*Pi*(MyLi[2,-(x/(b-x))]-MyLi[2,((b-c)*x)/(c*(b-x))])*MyLog[((b-a)*x)/(a*(b-x))]*MyS[Im[a/x]]-(I/2)*Pi*MyLog[b/(b-x)]*MyLog[((b-a)*x)/(a*(b-x))]^2*MyS[Im[a/x]]+(I/2)*Pi*MyLog[(b*(c-x))/(c*(b-x))]*MyLog[((b-a)*x)/(a*(b-x))]^2*MyS[Im[a/x]]+I*Pi*(MyLi[3,a/(a-b)]-MyLi[3,(a+b)/a]-MyLi[3,(a*(c-b))/((a-b)*c)]+MyLi[3,((a+b)*(c-b))/(a*c)])*MyS[Im[b/x]]+Pi^2*MyH2[b/x,c/x]*MyHT[-MyR[a/x,b/x]+MyR[b/x,c/x]]*MyLog[((b-a)*c)/(a*(b-c))]^2*MyS[Im[a/x]]*MyS[Im[b/x]]+MyLog[1-b^2/a^2]*(I*Pi*(MyLi[2,(a+b)/a]-MyLi[2,((a+b)*(c-b))/(a*c)])*MyS[Im[a/x]]+I*Pi*(MyLi[2,(a+b)/a]-MyLi[2,((a+b)*(c-b))/(a*c)])*MyS[Im[b/x]])+MyLog[1-b^2/a^2]^2*(MyLog[(b*(a+b-c))/(a*c)]*((-I/2)*Pi*MyS[Im[a/x]]-(I/2)*Pi*MyS[Im[b/x]])+MyLog[-(b/a)]*((I/2)*Pi*MyS[Im[a/x]]+(I/2)*Pi*MyS[Im[b/x]])))+MyLog[1-b/c]*((MyLi[3,a/b]+MyLi[3,b/(b-a)]+MyLi[3,1-c/a]-MyLi[3,1-c/x]-MyLi[3,(b-x)/(a-x)]+MyLi[3,(a*(b-x))/(b*(a-x))]-MyLi[3,c/(c-x)]+MyLi[3,(c-a)/(c-x)]+MyLi[3,(c-x)/(a-x)]-MyLi[3,(a*(c-x))/(c*(a-x))]+MyLi[3,a/x]-MyLi[3,x/a]-MyLi[3,x/c]-MyLi[3,((c-a)*x)/(a*(c-x))]-MyLi[3,(x-b)/(a-b)]+MyLi[3,(a*(x-b))/((a-b)*x)])/2+(Pi^2*MyLog[c/a])/12+MyLog[c/a]^3/12-(Pi^2*MyLog[-(b/(a-x))])/12-MyLog[-(b/(a-x))]^3/12+(Pi^2*MyLog[-(c/(a-x))])/12+MyLog[-(c/(a-x))]^3/12-(Pi^2*MyLog[c/x])/12-MyLog[c/x]^3/12-(Pi^2*MyLog[-((c*x)/(a*c-a*x))])/12-MyLog[-((c*x)/(a*c-a*x))]^3/12+(Pi^2*MyLog[(a*b)/(a*x-b*x)])/12+MyLog[(a*b)/(a*x-b*x)]^3/12+((MyLi[2,a/b]-2*MyLi[2,a/c]-MyLi[2,(c-b)/(a-b)]+MyLi[2,(a*(c-b))/((a-b)*c)]+MyLi[2,1-c/b]+MyLi[2,1-c/x]-MyLi[2,(c-x)/(a-x)]+MyLi[2,(a*(c-x))/(c*(a-x))]+MyLi[2,a/x])*MyLog[1-x/c])/2+(-MyLog[(a-c)/(a-x)]/4+MyLog[c/x]/4+MyLog[((a-c)*x)/(c*(a-x))]/4)*MyLog[1-x/c]^2+(I/2)*Pi*MyH1[x/a,c/a]*MyLog[(a*(-1+c/x))/c]^2*MyS[Im[c/a]]+(I/2)*Pi*MyH1[b/a,b/x]*MyLog[(a-x)/b]^2*MyS[Im[b/x]]-(I/2)*Pi*MyH1[a/x,b/x]*MyLog[(a^(-1)-b^(-1))*x]^2*MyS[Im[b/x]]-(I/2)*Pi*MyH1[c/a,c/x]*MyLog[(a-x)/c]^2*MyS[Im[c/x]])+MyLog[1-a/b]*((MyLi[3,c/b]+MyLi[3,c/(c-b)]+MyLi[3,1-c/a]+MyLi[3,1-b/x]-2*MyLi[3,1-c/x]+MyLi[3,a/(a-x)]-2*MyLi[3,c/(c-x)]+MyLi[3,(c-a)/(c-x)]-MyLi[3,(b-x)/(c-x)]+MyLi[3,(c*(b-x))/(b*(c-x))]+MyLi[3,(c-x)/(a-x)]-MyLi[3,(a*(c-x))/(c*(a-x))]+MyLi[3,a/x]-2*MyLi[3,x/c]-MyLi[3,((c-a)*x)/(a*(c-x))]-MyLi[3,(x-c)/(b-c)]+MyLi[3,(b*(x-c))/((b-c)*x)])/2+((-MyLi[2,1-c/a]-MyLi[2,(c-a)/(c-x)]+MyLi[2,((c-a)*x)/(a*(c-x))])*MyLog[1-a/c])/2-(MyLi[2,x/a]*MyLog[1-b/c])/2+(Pi^2*MyLog[c/a])/12+MyLog[c/a]^3/12+(Pi^2*MyLog[-(c/(a-x))])/12+MyLog[-(c/(a-x))]^3/12-(Pi^2*MyLog[-(b/(c-x))])/12-MyLog[-(b/(c-x))]^3/12+MyLog[1-a/c]^2*(-MyLog[c/a]/4-MyLog[(a-x)/(c-x)]/4+MyLog[(c*(a-x))/(a*(c-x))]/4)+(Pi^2*MyLog[b/x])/12+MyLog[b/x]^3/12-(Pi^2*MyLog[c/x])/6-MyLog[c/x]^3/6-(Pi^2*MyLog[-((c*x)/(a*c-a*x))])/12-MyLog[-((c*x)/(a*c-a*x))]^3/12+((-MyLi[2,1-b/x]+MyLi[2,(b-x)/(c-x)]-MyLi[2,(c*(b-x))/(b*(c-x))])*MyLog[1-x/b])/2+(MyLog[(c-b)/(c-x)]/4-MyLog[b/x]/4-MyLog[((c-b)*x)/(b*(c-x))]/4)*MyLog[1-x/b]^2+((2*MyLi[2,1-b/a]+MyLi[2,(b-a)/(b-c)]-2*MyLi[2,a/c]+MyLi[2,b/c]+MyLi[2,c/b]-MyLi[2,((b-a)*c)/(a*(b-c))]+2*MyLi[2,1-c/x]-MyLi[2,(a-b)/(a-x)]-MyLi[2,(c-x)/(a-x)]+MyLi[2,(a*(c-x))/(c*(a-x))]+MyLi[2,a/x]+MyLi[2,x/a]-2*MyLi[2,x/b]+MyLi[2,((a-b)*x)/(b*(a-x))]+MyLi[2,(x-c)/(b-c)]-MyLi[2,(b*(x-c))/((b-c)*x)])*MyLog[1-x/c])/2+(-MyLog[(a-c)/(a-x)]/4+MyLog[(b-x)/(b-c)]/4+MyLog[c/x]/2-MyLog[(c*(b-x))/((b-c)*x)]/4+MyLog[((a-c)*x)/(c*(a-x))]/4)*MyLog[1-x/c]^2+(Pi^2*MyLog[(b*c)/(b*x-c*x)])/12+MyLog[(b*c)/(b*x-c*x)]^3/12+(I/2)*Pi*MyH1[x/a,c/a]*MyLog[(a*(-1+c/x))/c]^2*MyS[Im[c/a]]+(I/2)*Pi*MyH1[b/c,b/x]*MyLog[(c-x)/b]^2*MyS[Im[b/x]]-(I/2)*Pi*MyH1[c/a,c/x]*MyLog[(a-x)/c]^2*MyS[Im[c/x]]-(I/2)*Pi*MyH1[b/x,c/x]*MyLog[(b^(-1)-c^(-1))*x]^2*MyS[Im[c/x]])+MyLog[1-x/a]*((-MyLi[3,a/b]+MyLi[3,b/(b-a)]+MyLi[3,(a-c)/(a-b)]-MyLi[3,(a-c)/(b-c)]+MyLi[3,(b*(a-c))/(a*(b-c))]-2*MyLi[3,a/c]-MyLi[3,b/c]-MyLi[3,(b*(a-c))/((a-b)*c)]-MyLi[3,c/b]-2*MyLi[3,1-c/a]-MyLi[3,1-b/x]+MyLi[3,1-c/x]+MyLi[3,c/(c-x)]+MyLi[3,(b-x)/(c-x)]-MyLi[3,(c*(b-x))/(b*(c-x))]+MyLi[3,x/c]+MyLi[3,(x-c)/(b-c)]-MyLi[3,(b*(x-c))/((b-c)*x)])/2-(MyLi[2,b/c]*MyLog[1-a/b])/2+((-MyLi[2,(a-c)/(a-b)]+MyLi[2,(a-c)/(b-c)]-MyLi[2,(b*(a-c))/(a*(b-c))]+MyLi[2,(b*(a-c))/((a-b)*c)])/2+MyLi[2,1-c/a])*MyLog[1-a/c]-(Pi^2*MyLog[c/a])/6-MyLog[c/a]^3/6+(Pi^2*MyLog[c/(a-b)])/12+MyLog[c/(a-b)]^3/12+MyLog[1-a/c]^2*(MyLog[(b-a)/(b-c)]/4+MyLog[c/a]/2-MyLog[((b-a)*c)/(a*(b-c))]/4-MyLog[(c-b)/(a-b)]/4+MyLog[(a*(c-b))/((a-b)*c)]/4)+(Pi^2*MyLog[(b*c)/(a*b-a*c)])/12+MyLog[(b*c)/(a*b-a*c)]^3/12+(Pi^2*MyLog[-(b/(c-x))])/12+MyLog[-(b/(c-x))]^3/12-(Pi^2*MyLog[b/x])/12-MyLog[b/x]^3/12+(Pi^2*MyLog[c/x])/12+MyLog[c/x]^3/12+((MyLi[2,1-b/x]-MyLi[2,(b-x)/(c-x)]+MyLi[2,(c*(b-x))/(b*(c-x))])*MyLog[1-x/b])/2+(-MyLog[(c-b)/(c-x)]/4+MyLog[b/x]/4+MyLog[((c-b)*x)/(b*(c-x))]/4)*MyLog[1-x/b]^2+((-MyLi[2,a/b]-MyLi[2,c/b]-MyLi[2,1-a/x]-MyLi[2,1-c/x]-MyLi[2,(a-x)/(a-b)]+MyLi[2,(b*(a-x))/((a-b)*x)]+2*MyLi[2,x/b]-MyLi[2,(x-c)/(b-c)]+MyLi[2,(b*(x-c))/((b-c)*x)])*MyLog[1-x/c])/2+(-MyLog[(b-x)/(b-c)]/4-MyLog[c/x]/4+MyLog[(c*(b-x))/((b-c)*x)]/4)*MyLog[1-x/c]^2-(Pi^2*MyLog[(b*c)/(b*x-c*x)])/12-MyLog[(b*c)/(b*x-c*x)]^3/12-(I/2)*Pi*MyH1[b/a,c/a]*MyLog[a*(b^(-1)-c^(-1))]^2*MyS[Im[c/a]]-(I/2)*Pi*MyH1[c/b,c/a]*MyLog[(b-a)/c]^2*MyS[Im[c/a]]-(I/2)*Pi*MyH1[b/c,b/x]*MyLog[(c-x)/b]^2*MyS[Im[b/x]]+(I/2)*Pi*MyH1[b/x,c/x]*MyLog[(b^(-1)-c^(-1))*x]^2*MyS[Im[c/x]])-I*Pi*MyLog[1-a/c]^2*MyLog[a/x]*MyT[1,1+((a/x-c/x)*x)/c,a/x]*MyS[Im[c/((a/x-c/x)*x)]]+MyLog[1-a/c]*(-MyLi[3,a/(a-c)]-MyLi[3,1-a/x]-MyLi[3,(a-x)/(c-x)]+MyLi[3,(c*(a-x))/(a*(c-x))]+MyLi[3,((a-c)*x)/(c*(a-x))]+MyLi[3,-(x/(c-x))]-MyLi[3,(x-c)/(a-c)]+MyLi[3,(a*(x-c))/((a-c)*x)]-MyLi[3,1-x/a]+MyLi[3,1-x/c]+((-MyLi[2,1-c/a]-MyLi[2,(c-a)/(c-x)]+MyLi[2,((c-a)*x)/(a*(c-x))])*MyLog[1-b/c])/2-(MyLi[2,((a-c)*x)/(c*(a-x))]*MyLog[b/(b-c)])/2+(MyLi[2,x/c]*MyLog[(b-a)/(b-c)])/2+(MyLi[2,a/(a-c)]+MyLi[2,(a-x)/(c-x)]-MyLi[2,-(x/(c-x))])*MyLog[a/c]-(Pi^2*MyLog[c/(c-a)])/6-MyLog[c/(c-a)]^3/6+(MyLi[2,x/c]*MyLog[(a*(c-b))/((a-b)*c)])/2-(Pi^2*MyLog[(c*(a-x))/(a*(a-c))])/6-MyLog[(c*(a-x))/(a*(a-c))]^3/6+MyLog[a/c]^2*(MyLog[c/(c-a)]/2-MyLog[c/(c-x)]/2+MyLog[(c-a)/(c-x)]/2)+((MyLi[2,a/b]+MyLi[2,b/(b-a)]+2*MyLi[2,1-a/c]-MyLi[2,b/c]+MyLi[2,c/(c-b)]-2*MyLi[2,1-a/x]-2*(Pi^2/6-MyLi[2,(x-c)/(a-c)]+MyLi[2,(a*(x-c))/((a-c)*x)])-2*MyLi[2,1-x/c])*MyLog[(a*(c-x))/(c*(a-x))])/2+(Pi^2*MyLog[(c*(a-x))/((a-c)*x)])/6+MyLog[(c*(a-x))/((a-c)*x)]^3/6+MyLog[(a*(c-x))/(c*(a-x))]^2*(MyLog[(a-x)/(a-c)]/2-MyLog[(c*(a-x))/((a-c)*x)]/2-MyLog[x/c]/2)+(Pi^2*MyLog[(c*x)/(a*c-a*x)])/6+MyLog[(c*x)/(a*c-a*x)]^3/6+((MyLi[2,(a-c)/(a-b)]-MyLi[2,(a-c)/(b-c)]+MyLi[2,(b*(a-c))/(a*(b-c))]+2*MyLi[2,b/c]-MyLi[2,(b*(a-c))/((a-b)*c)]-2*MyLi[2,1-c/a])*MyLog[1-x/c])/2+I*Pi*MyH1[(1-a/x)^(-1),-(c/((a/x-c/x)*x))]*MyLog[(a*(-1+x/c))/x]^2*MyS[Im[c/((a/x-c/x)*x)]]+I*Pi*MyH1[-(c/((a/x-c/x)*x)),(c*(-1+a/x))/((a/x-c/x)*x)]*MyLog[-((a*(a-c))/(c*(a-x)))]^2*MyS[Im[(c*(-1+a/x))/((a/x-c/x)*x)]])+MyT[1,1-x/c,1-x/a]*((-2*I)*Pi*MyLi[2,b/c]*MyLog[1-x/a]*MyS[Im[c/x]]+MyLog[1-x/a]^2*((-I/2)*Pi*MyLog[1-a/b]*MyS[Im[x/a]]-(I/2)*Pi*MyLog[1-b/c]*MyS[Im[x/a]]))+MyT[1,1-x/b,1-x/a]*((-(Pi^2*MyLog[1-c/b]^2)+2*Pi^2*MyLog[1-c/b]*MyLog[1-x/a]-Pi^2*MyLog[1-x/a]^2)*MyT[MyP[x/a,1-x/b],1-x/b,1-c/b]+I*Pi*(-MyLi[3,(b*(a-x))/(a*(b-c))]+MyLi[3,(b-x)/(b-c)])*MyS[Im[x/a]]-I*Pi*MyLi[2,(b-x)/(b-c)]*MyLog[1-x/b]*MyS[Im[x/a]]-(I/2)*Pi*MyLog[(x-c)/(b-c)]*MyLog[1-x/b]^2*MyS[Im[x/a]]+MyLog[1-x/a]*(I*Pi*MyLi[2,x/c]*MyS[Im[b/x]]+I*Pi*MyLi[2,(b-x)/(b-c)]*MyS[Im[x/a]]+I*Pi*MyLog[(x-c)/(b-c)]*MyLog[1-x/b]*MyS[Im[x/a]])+MyLog[1-x/a]^2*((I/2)*Pi*MyLog[1-b/c]*MyS[Im[x/a]]-(I/2)*Pi*MyLog[(x-c)/(b-c)]*MyS[Im[x/a]]-(I/2)*Pi*MyLog[1-x/c]*MyS[Im[x/a]]))+MyT[1,1-a/c,1-x/c]*((I/2)*Pi*MyLog[1-a/b]*MyLog[1-x/c]^2*MyS[Im[x/c]]+(I/2)*Pi*MyLog[1-b/c]*MyLog[1-x/c]^2*MyS[Im[x/c]])+MyT[1,1-x/b,1-x/c]*((I/2)*Pi*MyLog[1-a/b]*MyLog[1-x/c]^2*MyS[Im[x/c]]-(I/2)*Pi*MyLog[1-x/a]*MyLog[1-x/c]^2*MyS[Im[x/c]])-I*Pi*MyLog[1-a/c]*MyLog[(a*(c-x))/(c*(a-x))]^2*MyT[1,1+((a/x-c/x)*x)/c,1-((a/x-c/x)*x)/(c*(-1+a/x))]*MyS[Im[((a/x-c/x)*x)/(c*(-1+a/x))]]+(MyLog[(a*(c-x))/(c*(a-x))]*(MyLi[3,b/(b-a)]+2*MyLi[3,1-a/c]-MyLi[3,(a-c)/(b-c)]-MyLi[3,(b*(a-c))/((a-b)*c)]+MyLi[3,c/(c-b)]-2*Zeta[3]))/2+MyLog[a/(a-x)]*(MyLi[3,1-a/c]-MyLi[3,-(x/(a-x))]-MyLi[3,((a-c)*x)/(c*(a-x))]+Zeta[3])+MyT[1,1-a/c,1-a/x]*((I/2)*Pi*MyLog[a/(a-b)]*MyLog[1-a/x]^2*MyS[Im[a/x]]+(I/2)*Pi*MyLog[b/(b-c)]*MyLog[1-a/x]^2*MyS[Im[a/x]]+(I/3)*Pi*MyLog[1-a/x]^3*MyS[Im[a/x]]-I*Pi*MyLog[1-a/x]^2*MyLog[a/x]*MyS[Im[a/x]]+MyLog[1-a/x]*(I*Pi*(MyLi[2,a/b]-MyLi[2,b/c])*MyS[Im[c/a]]+I*Pi*(Pi^2/3-MyLi[2,b/(b-a)]-MyLi[2,c/(c-b)])*MyS[Im[a/x]])+I*Pi*MyS[Im[a/x]]*(-MyLi[3,b/(b-a)]-MyLi[3,c/(c-b)]-2*MyLi[3,1-a/x]+MyLi[3,(b*(a-x))/((a-b)*x)]+MyLi[3,(c*(a-x))/((b-c)*x)]+2*Zeta[3])),
G[a_,b_,c_,0,x_] :> Pi^4/12-MyLi[2,a/b]*MyLi[2,(b-c)/b]+(MyLi[2,(b-a)/b]*MyLi[2,(b-c)/b])/4-(MyLi[2,(a-c)/a]*MyLi[2,(a*(b-c))/(b*(a-c))])/2+(MyLi[2,(b-a)/b]*MyLi[2,c/b])/2+(MyLi[2,((a-b)*c)/(b*(a-c))]*MyLi[2,(c-a)/c])/4+(MyLi[2,(c-a)/c]*MyLi[2,-((c-b)/(a-c))])/4+(MyLi[2,(b-c)/b]*MyLi[2,(a-x)/a])/2+MyLi[2,b/c]*MyLi[2,(a-x)/a]-(MyLi[2,(a*(b-c))/(b*(a-c))]*MyLi[2,(a-x)/(a-c)])/2+(MyLi[2,(b-c)/b]*MyLi[2,-((b-x)/(a-b))])/2+(MyLi[2,c/b]*MyLi[2,-((b-x)/(a-b))])/2-MyLi[2,(b-c)/b]*MyLi[2,(b-x)/b]-MyLi[2,a/b]*MyLi[2,(b-x)/(b-c)]-(MyLi[2,(b-c)/b]*MyLi[2,(b-x)/(b-c)])/2+MyLi[2,(a-x)/a]*MyLi[2,(b-x)/(b-c)]+(MyLi[2,-((b-x)/(a-b))]*MyLi[2,(b-x)/(b-c)])/4-MyLi[2,(b-x)/b]*MyLi[2,(b-x)/(b-c)]+(MyLi[2,(b-x)/(b-c)]*MyLi[2,(a*(b-x))/(b*(a-x))])/2-MyLi[2,b/a]*MyLi[2,(c*(a-x))/(a*(c-x))]-(MyLi[2,-((b-x)/(a-b))]*MyLi[2,(c*(b-x))/(b*(c-x))])/4+(MyLi[2,((a-b)*c)/(b*(a-c))]*MyLi[2,-((c-x)/(a-c))])/4+(MyLi[2,-((c-b)/(a-c))]*MyLi[2,-((c-x)/(a-c))])/4-MyLi[2,b/a]*MyLi[2,(c-x)/c]-(MyLi[2,(b-a)/b]*MyLi[2,(c-x)/c])/4-(MyLi[2,-((b-x)/(a-b))]*MyLi[2,(c-x)/c])/2+MyLi[2,b/c]*MyLi[2,(a*(c-x))/(c*(a-x))]-MyLi[2,a/b]*MyLi[2,-((a-x)/x)]+MyLi[2,b/c]*MyLi[2,-((a-x)/x)]-MyLi[2,-((a-c)/c)]*MyLi[2,-((a-x)/x)]+(MyLi[2,(c-b)/c]*MyLi[2,-((a-x)/x)])/2-(MyLi[2,(a-b)/a]*MyLi[2,-((c-x)/x)])/4-(MyLi[2,b/a]*MyLi[2,-((c-x)/x)])/2+MyLi[2,(a-c)/a]*MyLi[2,-((c-x)/x)]-(MyLi[2,(b-c)/b]*MyLi[2,-((c-x)/x)])/4+(MyLi[2,c/b]*MyLi[2,-((c-x)/x)])/2+(MyLi[2,(a-b)/a]*MyLi[2,x/a])/2-(MyLi[2,b/a]*MyLi[2,x/a])/2+(MyLi[2,(a-c)/(a-b)]*MyLi[2,x/a])/2+(MyLi[2,(b*(a-c))/(a*(b-c))]*MyLi[2,x/a])/2+MyLi[2,(b-c)/b]*MyLi[2,x/a]+(MyLi[2,c/a]*MyLi[2,x/a])/2-MyLi[2,c/b]*MyLi[2,x/a]+MyLi[2,-((a-c)/(c-b))]*MyLi[2,x/a]+MyLi[2,(c-b)/c]*MyLi[2,x/a]+(MyLi[2,(b-x)/(b-c)]*MyLi[2,x/a])/2+(MyLi[2,(c*(b-x))/(b*(c-x))]*MyLi[2,x/a])/2+(MyLi[2,(c-x)/c]*MyLi[2,x/a])/2+2*MyLi[2,a/b]*MyLi[2,x/c]-(MyLi[2,(b-a)/b]*MyLi[2,x/c])/2-(MyLi[2,a/c]*MyLi[2,x/c])/2-(MyLi[2,b/c]*MyLi[2,x/c])/2-MyLi[2,-((a-c)/(c-b))]*MyLi[2,x/c]-MyLi[2,(c-b)/c]*MyLi[2,x/c]-MyLi[2,(a-x)/a]*MyLi[2,x/c]-(MyLi[2,-((b-x)/(a-b))]*MyLi[2,x/c])/2-MyLi[2,(a*(b-x))/(b*(a-x))]*MyLi[2,x/c]+(MyLi[2,x/a]*MyLi[2,x/c])/2-(MyLi[2,x/b]*MyLi[2,x/c])/2-MyLi[2,a/b]*MyLi[2,((a-c)*x)/(c*(a-x))]+MyLi[2,b/c]*MyLi[2,((a-c)*x)/(c*(a-x))]-MyLi[2,-((a-c)/c)]*MyLi[2,((a-c)*x)/(c*(a-x))]+(MyLi[2,-((a-c)/(c-b))]*MyLi[2,((a-c)*x)/(c*(a-x))])/2+MyLi[2,(c-b)/c]*MyLi[2,((a-c)*x)/(c*(a-x))]-(MyLi[2,-((a-x)/x)]*MyLi[2,((a-c)*x)/(c*(a-x))])/2-(MyLi[2,-((b-x)/x)]*MyLi[2,((b-c)*x)/(c*(b-x))])/4-(MyLi[2,-(((a-b)*x)/(a*(b-x)))]*MyLi[2,((b-c)*x)/(c*(b-x))])/4-(MyLi[2,(a-b)/a]*MyLi[2,-(((a-c)*x)/(a*(c-x)))])/2-(MyLi[2,b/a]*MyLi[2,-(((a-c)*x)/(a*(c-x)))])/2+MyLi[2,(a-c)/a]*MyLi[2,-(((a-c)*x)/(a*(c-x)))]-(MyLi[2,(a-c)/(a-b)]*MyLi[2,-(((a-c)*x)/(a*(c-x)))])/4-(MyLi[2,(b*(a-c))/(a*(b-c))]*MyLi[2,-(((a-c)*x)/(a*(c-x)))])/4-(MyLi[2,(b-c)/b]*MyLi[2,-(((a-c)*x)/(a*(c-x)))])/2+(MyLi[2,c/b]*MyLi[2,-(((a-c)*x)/(a*(c-x)))])/2+(MyLi[2,-((c-x)/x)]*MyLi[2,-(((a-c)*x)/(a*(c-x)))])/2-(MyLi[2,-((b-x)/x)]*MyLi[2,-((a-x)/(x-b))])/2-(MyLi[2,((b-c)*x)/(c*(b-x))]*MyLi[2,-((a-x)/(x-b))])/2+(MyLi[2,-((b-x)/x)]*MyLi[2,-((x-c)/(b-x))])/4+(MyLi[2,-(((a-b)*x)/(a*(b-x)))]*MyLi[2,-((x-c)/(b-x))])/4+MyLi[4,(b-c)/b]-2*MyLi[4,b/c]-2*MyLi[4,-((b-c)/c)]-2*MyLi[4,(a-x)/a]-MyLi[4,(b-x)/(b-c)]+2*MyLi[4,(c-x)/c]+MyLi[4,-((a-x)/x)]-MyLi[4,-((c-x)/x)]-2*MyLi[4,x/a]+3*MyLi[4,x/c]-MyLi[4,((a-c)*x)/(c*(a-x))]+MyLi[4,-(((a-c)*x)/(a*(c-x)))]-MyLi22[a/(a-b),-(((a-b)*x)/(a*(c-x)))]/4-MyLi22[b/(b-a),-((a-b)/(b-c))]/4+MyLi22[b/(b-a),((b-a)*c)/(b*(c-x))]/4+MyLi22[a/(a-c),(b-c)/b]/2+MyLi22[(a-c)/(a-b),-(((a-b)*x)/(a*(c-x)))]/4+MyLi22[b/(b-c),-((b-c)/(a-b))]/4-MyLi22[b/(b-c),(a*(b-c))/(b*(a-x))]/2-MyLi22[b/(b-c),(b-x)/b]/2-MyLi22[b/(b-c),-(((b-c)*x)/(b*(c-x)))]/4+MyLi22[(b*(a-c))/(a*(b-c)),-(((b-c)*x)/(b*(c-x)))]/4-MyLi22[(a*(b-c))/(b*(a-c)),b/(b-c)]/2+MyLi22[(a*(b-c))/(b*(a-c)),(b*(a-x))/(a*(b-c))]/2+MyLi22[a/c,x/a]/2-MyLi22[b/c,x/b]/2+MyLi22[((a-b)*c)/(b*(a-c)),b/(b-a)]/4-MyLi22[((a-b)*c)/(b*(a-c)),-((b*(c-x))/((a-b)*c))]/4-MyLi22[c/(c-a),-((a-b)/b)]/4-MyLi22[c/(c-a),-((b-c)/c)]/4-MyLi22[-((a-c)/(c-b)),((b-c)*x)/(c*(a-x))]/2+MyLi22[c/(c-b),((b-c)*x)/(c*(a-x))]/2+MyLi22[-((c-b)/(a-c)),c/(c-b)]/4-MyLi22[-((c-b)/(a-c)),-((c-x)/(b-c))]/4+MyLi22[a/(a-x),(b*(a-x))/(a*(b-c))]/2-MyLi22[(a-x)/(a-c),(a*(b-c))/(b*(a-x))]/2+MyLi22[-((b-x)/(a-b)),-((a-b)/(b-c))]/4-MyLi22[-((b-x)/(a-b)),((b-a)*c)/(b*(c-x))]/4-MyLi22[(b-x)/(b-c),-((b-c)/(a-b))]/4+MyLi22[(b-x)/(b-c),(a*(b-c))/(b*(a-x))]/2-MyLi22[(b-x)/(b-c),b/(b-x)]/2-MyLi22[(a*(b-x))/(b*(a-x)),(b*(a-x))/(a*(b-c))]/2-MyLi22[c/(c-x),-((b*(c-x))/((a-b)*c))]/4+MyLi22[(c*(b-x))/(b*(c-x)),-((b*(c-x))/((a-b)*c))]/4+MyLi22[-((c-x)/(a-c)),-((b-c)/(c-x))]/4+MyLi22[-((c-x)/(a-c)),((b-a)*c)/(b*(c-x))]/4+MyLi22[x/a,c/x]/2+MyLi22[x/b,b/a]/2-MyLi22[x/b,b/c]/2-MyLi22[x/c,c/b]/2-MyLi22[x/c,a/x]/2+MyLi22[x/c,b/x]/2-MyLi22[-(x/(a-x)),-((a-c)/c)]/2-MyLi22[-(x/(a-x)),(c*(a-x))/((b-c)*x)]/2-MyLi22[((a-c)*x)/(c*(a-x)),c/(c-a)]/2+MyLi22[((a-c)*x)/(c*(a-x)),(c*(a-x))/((b-c)*x)]/2+MyLi22[-(x/(b-x)),-((b-c)/c)]/4+MyLi22[-(x/(b-x)),-((a-x)/x)]/2-MyLi22[-(x/(b-x)),-((c-x)/x)]/4-MyLi22[-(((a-b)*x)/(a*(b-x))),-((a*(b-c))/((a-b)*c))]/4+MyLi22[-(((a-b)*x)/(a*(b-x))),(a*(x-c))/((a-b)*x)]/4+MyLi22[((b-c)*x)/(c*(b-x)),-(((a-b)*c)/(a*(b-c)))]/4-MyLi22[((b-c)*x)/(c*(b-x)),c/(c-b)]/4-MyLi22[((b-c)*x)/(c*(b-x)),(c*(a-x))/((b-c)*x)]/2+MyLi22[-(x/(c-x)),(a-c)/a]/2+MyLi22[-(x/(c-x)),-((b*(c-x))/((b-c)*x))]/4+MyLi22[-(x/(c-x)),(a*(x-c))/((a-b)*x)]/4+MyLi22[-(((a-c)*x)/(a*(c-x))),a/(a-c)]/2-MyLi22[-(((a-c)*x)/(a*(c-x))),-((b*(c-x))/((b-c)*x))]/4-MyLi22[-(((a-c)*x)/(a*(c-x))),(a*(x-c))/((a-b)*x)]/4-MyLi22[-((a-x)/(x-b)),-(x/(a-x))]/2+MyLi22[-((a-x)/(x-b)),((b-c)*x)/(c*(a-x))]/2+MyLi22[-((x-c)/(b-x)),-(x/(c-x))]/4-MyLi22[-((x-c)/(b-x)),-(((a-b)*x)/(a*(c-x)))]/4-(MyLi[2,-((c-x)/x)]*MyLog[-((a-b)/a)]^2)/8+(MyLi[2,x/a]*MyLog[-((a-b)/a)]^2)/4-(MyLi[2,-(((a-c)*x)/(a*(c-x)))]*MyLog[-((a-b)/a)]^2)/4+(MyLi[3,(b-c)/b]*MyLog[(a-b)/a])/2+(MyLi[3,-((a-c)/c)]*MyLog[(a-b)/a])/2+(MyLi[3,c/b]*MyLog[(a-b)/a])/2+(MyLi[3,(a-c)/(a-x)]*MyLog[(a-b)/a])/2-(MyLi[3,(a-x)/a]*MyLog[(a-b)/a])/2-(MyLi[3,(b-x)/(b-c)]*MyLog[(a-b)/a])/2-(MyLi[3,(c*(a-x))/(a*(c-x))]*MyLog[(a-b)/a])/2+(MyLi[3,(c*(b-x))/(b*(c-x))]*MyLog[(a-b)/a])/2+(MyLi[3,c/x]*MyLog[(a-b)/a])/2-(MyLi[3,-((a-x)/x)]*MyLog[(a-b)/a])/2+(MyLi[3,(c*(b-x))/((b-c)*x)]*MyLog[(a-b)/a])/2-(MyLi[3,x/a]*MyLog[(a-b)/a])/2-(MyLi[3,x/c]*MyLog[(a-b)/a])/2-(MyLi[3,((a-c)*x)/(c*(a-x))]*MyLog[(a-b)/a])/2+(MyLi[3,-((a-x)/(x-c))]*MyLog[(a-b)/a])/2-(MyLi[3,-((b-x)/(x-c))]*MyLog[(a-b)/a])/2-MyLi[3,(a-c)/a]*MyLog[-((a-b)/b)]-MyLi[3,c/b]*MyLog[-((a-b)/b)]-MyLi[3,(c-b)/c]*MyLog[-((a-b)/b)]-MyLi[3,(a-x)/a]*MyLog[-((a-b)/b)]-MyLi[3,-((a-c)/(c-x))]*MyLog[-((a-b)/b)]-MyLi[3,(c*(b-x))/(b*(c-x))]*MyLog[-((a-b)/b)]+MyLi[3,-((c-x)/(b-c))]*MyLog[-((a-b)/b)]+2*MyLi[3,(c-x)/c]*MyLog[-((a-b)/b)]+MyLi[3,(a*(c-x))/(c*(a-x))]*MyLog[-((a-b)/b)]-MyLi[3,a/x]*MyLog[-((a-b)/b)]-MyLi[3,-((b-x)/x)]*MyLog[-((a-b)/b)]+2*MyLi[3,-((c-x)/x)]*MyLog[-((a-b)/b)]-MyLi[3,-((b*(c-x))/((b-c)*x))]*MyLog[-((a-b)/b)]+2*MyLi[3,x/c]*MyLog[-((a-b)/b)]+MyLi[3,-(((a-c)*x)/(a*(c-x)))]*MyLog[-((a-b)/b)]+MyLi[3,-((b-x)/(x-c))]*MyLog[-((a-b)/b)]-MyLi[3,-((x-c)/(a-x))]*MyLog[-((a-b)/b)]+(MyLi[2,(b-c)/b]*MyLog[-((b-a)/b)]^2)/8+(MyLi[2,c/b]*MyLog[-((b-a)/b)]^2)/4-(MyLi[2,(c-x)/c]*MyLog[-((b-a)/b)]^2)/8-(MyLi[2,x/c]*MyLog[-((b-a)/b)]^2)/4+(MyLi[3,-((c-x)/x)]*MyLog[(b-a)/b])/2-(MyLi[3,-(((a-c)*x)/(a*(c-x)))]*MyLog[(b-a)/b])/2-(MyLi[2,(a*(b-c))/(b*(a-c))]*MyLog[-((a-c)/a)]^2)/4+(MyLi[3,((a-b)*c)/(b*(a-c))]*MyLog[(a-c)/a])/2-MyLi[3,(c-a)/c]*MyLog[(a-c)/a]+(MyLi[3,-((c-b)/(a-c))]*MyLog[(a-c)/a])/2+MyLi[3,(a-x)/a]*MyLog[(a-c)/a]-MyLi[3,(a-x)/(a-c)]*MyLog[(a-c)/a]-MyLi[3,(c-x)/c]*MyLog[(a-c)/a]+MyLi[3,(a*(c-x))/(c*(a-x))]*MyLog[(a-c)/a]+MyLi[3,-((a-x)/x)]*MyLog[(a-c)/a]+MyLi[3,(c*(a-x))/((a-c)*x)]*MyLog[(a-c)/a]-MyLi[3,-((c-x)/x)]*MyLog[(a-c)/a]+MyLi[3,-(((a-c)*x)/(a*(c-x)))]*MyLog[(a-c)/a]-MyLi[3,-((x-c)/(a-x))]*MyLog[(a-c)/a]-(MyLi[2,-((a-c)/c)]*MyLog[(a-b)/a]*MyLog[(a-c)/a])/2-(MyLi[2,(a-c)/(a-x)]*MyLog[(a-b)/a]*MyLog[(a-c)/a])/2+(MyLi[2,((a-c)*x)/(c*(a-x))]*MyLog[(a-b)/a]*MyLog[(a-c)/a])/2+(MyLi[2,-(((a-c)*x)/(a*(c-x)))]*MyLog[(b-a)/b]*MyLog[(a-c)/a])/2+(MyLi[2,x/a]*MyLog[(a-c)/a]^2)/2-(MyLi[2,x/c]*MyLog[(a-c)/a]^2)/2-(MyLi[2,-(((a-c)*x)/(a*(c-x)))]*MyLog[(a-c)/a]^2)/2+MyLog[(a-c)/a]^4/6-(MyLi[2,a/b]*MyLog[-((b-c)/b)]^2)/2+(MyLi[2,(b-a)/b]*MyLog[-((b-c)/b)]^2)/8+(MyLi[2,(a-x)/a]*MyLog[-((b-c)/b)]^2)/4+(MyLi[2,-((b-x)/(a-b))]*MyLog[-((b-c)/b)]^2)/4-(MyLi[2,(b-x)/b]*MyLog[-((b-c)/b)]^2)/2-(MyLi[2,(b-x)/(b-c)]*MyLog[-((b-c)/b)]^2)/4-(MyLi[2,-((c-x)/x)]*MyLog[-((b-c)/b)]^2)/8+(MyLi[2,x/a]*MyLog[-((b-c)/b)]^2)/2-(MyLi[2,-(((a-c)*x)/(a*(c-x)))]*MyLog[-((b-c)/b)]^2)/4+(MyLog[-((b-a)/b)]^2*MyLog[-((b-c)/b)]^2)/16+(MyLog[(a-b)/a]*MyLog[-((b-c)/b)]^3)/12+MyLog[-((b-c)/b)]^4/24+(MyLi[3,(a-b)/a]*MyLog[(b-c)/b])/2+(MyLi[3,a/b]*MyLog[(b-c)/b])/2+(MyLi[3,-((a-c)/c)]*MyLog[(b-c)/b])/2+(MyLi[3,(a-c)/(a-x)]*MyLog[(b-c)/b])/2-MyLi[3,(a-x)/a]*MyLog[(b-c)/b]-(MyLi[3,(a-x)/(a-b)]*MyLog[(b-c)/b])/2+(MyLi[3,(a*(b-x))/(b*(a-x))]*MyLog[(b-c)/b])/2-(MyLi[3,(c*(a-x))/(a*(c-x))]*MyLog[(b-c)/b])/2+(MyLi[3,(c-x)/c]*MyLog[(b-c)/b])/2+(MyLi[3,c/x]*MyLog[(b-c)/b])/2-2*MyLi[3,-((a-x)/x)]*MyLog[(b-c)/b]+(MyLi[3,(b*(a-x))/((a-b)*x)]*MyLog[(b-c)/b])/2+(MyLi[3,-((b-x)/x)]*MyLog[(b-c)/b])/2-MyLi[3,x/a]*MyLog[(b-c)/b]+(MyLi[3,((a-c)*x)/(c*(a-x))]*MyLog[(b-c)/b])/2-(MyLi[3,-((x-b)/(a-x))]*MyLog[(b-c)/b])/2+(MyLi[3,-((a-x)/(x-c))]*MyLog[(b-c)/b])/2+(MyLog[-((a-b)/a)]^3*MyLog[(b-c)/b])/12-(MyLi[2,x/c]*MyLog[(a-b)/a]*MyLog[(b-c)/b])/2-(MyLi[2,-((a-c)/c)]*MyLog[(a-c)/a]*MyLog[(b-c)/b])/2-(MyLi[2,(a-c)/(a-x)]*MyLog[(a-c)/a]*MyLog[(b-c)/b])/2+(MyLi[2,((a-c)*x)/(c*(a-x))]*MyLog[(a-c)/a]*MyLog[(b-c)/b])/2-(MyLog[(a-b)/a]*MyLog[(a-c)/a]^2*MyLog[a/c])/4-(MyLog[(a-c)/a]^2*MyLog[(b-c)/b]*MyLog[a/c])/4+(MyLog[(a-b)/a]*MyLog[a/c]^3)/12+(MyLog[(b-c)/b]*MyLog[a/c]^3)/12+MyLi[3,(a-c)/a]*MyLog[-((a-c)/c)]+MyLi[3,(a-x)/a]*MyLog[-((a-c)/c)]-MyLi[3,(c*(a-x))/(a*(c-x))]*MyLog[-((a-c)/c)]+MyLi[3,-((c-x)/(a-c))]*MyLog[-((a-c)/c)]-MyLi[3,(c-x)/c]*MyLog[-((a-c)/c)]+MyLi[3,-((a-x)/x)]*MyLog[-((a-c)/c)]-MyLi[3,-((c-x)/x)]*MyLog[-((a-c)/c)]-MyLi[3,-((a*(c-x))/((a-c)*x))]*MyLog[-((a-c)/c)]-MyLi[3,((a-c)*x)/(c*(a-x))]*MyLog[-((a-c)/c)]+MyLi[3,-((a-x)/(x-c))]*MyLog[-((a-c)/c)]+MyLi[2,(a-c)/a]*MyLog[-((a-b)/b)]*MyLog[-((a-c)/c)]+MyLi[2,-((a-c)/(c-x))]*MyLog[-((a-b)/b)]*MyLog[-((a-c)/c)]-MyLi[2,-(((a-c)*x)/(a*(c-x)))]*MyLog[-((a-b)/b)]*MyLog[-((a-c)/c)]+(MyLog[-((a-c)/a)]^3*MyLog[-((a-c)/c)])/6-MyLi[2,((a-c)*x)/(c*(a-x))]*MyLog[(b-c)/b]*MyLog[-((a-c)/c)]-MyLi[2,x/a]*MyLog[(b-c)/(b-a)]*MyLog[-((a-c)/c)]+MyLi[2,x/c]*MyLog[(b-c)/(b-a)]*MyLog[-((a-c)/c)]+MyLi[2,(a-c)/a]*MyLog[a/c]*MyLog[-((a-c)/c)]-MyLi[2,-((c-x)/x)]*MyLog[a/c]*MyLog[-((a-c)/c)]-MyLi[2,-((a-x)/(x-c))]*MyLog[a/c]*MyLog[-((a-c)/c)]+(MyLog[-((a-c)/a)]^2*MyLog[a/c]*MyLog[-((a-c)/c)])/2+(MyLi[2,x/a]*MyLog[-((a-c)/c)]^2)/2-(MyLi[2,x/c]*MyLog[-((a-c)/c)]^2)/2+(MyLi[2,((a-c)*x)/(c*(a-x))]*MyLog[-((a-c)/c)]^2)/2+MyLi[3,x/b]*MyLog[-((b-c)/c)]-MyLi[3,x/c]*MyLog[-((b-c)/c)]-(MyLi[2,x/a]*MyLog[(a-c)/a]*MyLog[-((a*(b-c))/((a-b)*c))])/2-MyLi[2,(c-a)/c]*MyLog[(a-c)/a]*MyLog[c/a]+MyLi[2,-((a-x)/x)]*MyLog[(a-c)/a]*MyLog[c/a]+MyLi[2,-((x-c)/(a-x))]*MyLog[(a-c)/a]*MyLog[c/a]+(MyLog[-((a-b)/b)]*MyLog[-((a-c)/c)]^2*MyLog[c/a])/2-(MyLog[(a-c)/a]^2*MyLog[c/a]^2)/2-(MyLog[-((a-b)/b)]*MyLog[c/a]^3)/6+(MyLi[2,((a-b)*c)/(b*(a-c))]*MyLog[-((c-a)/c)]^2)/8+(MyLi[2,-((c-b)/(a-c))]*MyLog[-((c-a)/c)]^2)/8-(MyLog[(a-c)/a]*MyLog[c/a]*MyLog[-((c-a)/c)]^2)/2-(MyLog[(a-c)/a]*MyLog[-((c-a)/c)]^3)/6-MyLi[3,(a*(b-c))/(b*(a-c))]*MyLog[(c-a)/c]+(MyLog[a/c]^2*MyLog[-((a-c)/c)]*MyLog[(c-a)/c])/2-(MyLog[-((a-c)/c)]*MyLog[(c-a)/c]^3)/6-(MyLi[2,x/a]*MyLog[(a-c)/a]*MyLog[(a-b)/(c-b)])/2+(MyLi[2,-((a-x)/x)]*MyLog[-((c-b)/c)]^2)/4+(MyLi[2,x/a]*MyLog[-((c-b)/c)]^2)/2-(MyLi[2,x/c]*MyLog[-((c-b)/c)]^2)/2+(MyLi[2,((a-c)*x)/(c*(a-x))]*MyLog[-((c-b)/c)]^2)/2-(MyLog[-((a-b)/b)]*MyLog[-((c-b)/c)]^3)/6-(MyLi[3,(b-a)/b]*MyLog[(c-b)/c])/2-MyLi[3,(b-c)/b]*MyLog[(c-b)/c]+(MyLi[3,-((b-x)/(a-b))]*MyLog[(c-b)/c])/2+MyLi[3,(b-x)/b]*MyLog[(c-b)/c]-MyLi[3,(b-x)/(b-c)]*MyLog[(c-b)/c]+(MyLi[3,-((c-x)/x)]*MyLog[(c-b)/c])/2-(MyLi[3,-(((a-c)*x)/(a*(c-x)))]*MyLog[(c-b)/c])/2-(MyLog[-((b-a)/b)]^3*MyLog[(c-b)/c])/12+(MyLi[2,-(((a-c)*x)/(a*(c-x)))]*MyLog[(a-c)/a]*MyLog[(c-b)/c])/2-(MyLog[-((b-c)/b)]^3*MyLog[(c-b)/c])/6+(MyLog[-((b-c)/b)]*MyLog[(c-b)/c]^3)/3-MyLog[(c-b)/c]^4/6+(MyLi[3,(b-c)/b]*MyLog[(a-b)/(a-x)])/2-(MyLi[3,(b-x)/(b-c)]*MyLog[(a-b)/(a-x)])/2+(MyLi[3,(c*(b-x))/(b*(c-x))]*MyLog[(a-b)/(a-x)])/2-(MyLi[3,(c-x)/c]*MyLog[(a-b)/(a-x)])/2+(MyLog[-((b-c)/b)]^3*MyLog[(a-b)/(a-x)])/12-(MyLi[3,((a-b)*c)/(b*(a-c))]*MyLog[(a-c)/(a-x)])/2-(MyLi[3,-((c-b)/(a-c))]*MyLog[(a-c)/(a-x)])/2-(MyLog[-((a-c)/c)]*MyLog[(a*(a-c))/(c*(a-x))]^3)/6+(MyLi[2,(b-c)/b]*MyLog[-((a-x)/a)]^2)/4+(MyLi[2,b/c]*MyLog[-((a-x)/a)]^2)/2+(MyLi[2,(b-x)/(b-c)]*MyLog[-((a-x)/a)]^2)/2-(MyLi[2,x/c]*MyLog[-((a-x)/a)]^2)/2+(MyLog[-((b-c)/b)]^2*MyLog[-((a-x)/a)]^2)/8-(MyLog[(a-b)/a]*MyLog[-((a-x)/a)]^3)/12-(MyLog[-((a-b)/b)]*MyLog[-((a-x)/a)]^3)/6-(MyLog[(b-c)/b]*MyLog[-((a-x)/a)]^3)/6-(MyLi[3,(a-b)/a]*MyLog[(a-x)/a])/2-(MyLi[3,-((a-b)/b)]*MyLog[(a-x)/a])/2-(MyLi[3,(b-a)/b]*MyLog[(a-x)/a])/2+MyLi[3,(a-c)/a]*MyLog[(a-x)/a]-(MyLi[3,(a-c)/(a-b)]*MyLog[(a-x)/a])/2+(MyLi[3,-((a-b)/(b-c))]*MyLog[(a-x)/a])/2+(MyLi[3,(b*(a-c))/(a*(b-c))]*MyLog[(a-x)/a])/2-(MyLi[3,-((b-c)/(a-b))]*MyLog[(a-x)/a])/2-MyLi[3,(b-c)/b]*MyLog[(a-x)/a]+MyLi[3,a/c]*MyLog[(a-x)/a]+MyLi[3,b/c]*MyLog[(a-x)/a]+2*MyLi[3,-((a-c)/c)]*MyLog[(a-x)/a]+(MyLi[3,(b*(a-c))/((a-b)*c)]*MyLog[(a-x)/a])/2-MyLi[3,-((b-c)/c)]*MyLog[(a-x)/a]+(MyLi[3,-((a*(b-c))/((a-b)*c))]*MyLog[(a-x)/a])/2+MyLi[3,c/a]*MyLog[(a-x)/a]-MyLi[3,c/b]*MyLog[(a-x)/a]-(MyLi[3,-(((a-b)*c)/(a*(b-c)))]*MyLog[(a-x)/a])/2-(MyLi[3,-((a-c)/(c-b))]*MyLog[(a-x)/a])/2+MyLi[3,(c-b)/c]*MyLog[(a-x)/a]+(MyLi[3,(b-x)/(b-c)]*MyLog[(a-x)/a])/2+(MyLi[3,-((b-c)/(c-x))]*MyLog[(a-x)/a])/2-(MyLi[3,(c*(b-x))/(b*(c-x))]*MyLog[(a-x)/a])/2-(MyLi[3,-((c-x)/(b-c))]*MyLog[(a-x)/a])/2+(MyLi[3,(c-x)/c]*MyLog[(a-x)/a])/2-MyLi[3,-((a-x)/x)]*MyLog[(a-x)/a]-(MyLi[3,(c*(b-x))/((b-c)*x)]*MyLog[(a-x)/a])/2+(MyLi[3,-((b*(c-x))/((b-c)*x))]*MyLog[(a-x)/a])/2-MyLi[3,x/b]*MyLog[(a-x)/a]+MyLi[3,x/c]*MyLog[(a-x)/a]-MyLi[3,((a-c)*x)/(c*(a-x))]*MyLog[(a-x)/a]-(MyLi[3,-(((b-c)*x)/(b*(c-x)))]*MyLog[(a-x)/a])/2+(MyLi[3,-((b-x)/(x-c))]*MyLog[(a-x)/a])/2-(MyLog[-((a-b)/a)]^3*MyLog[(a-x)/a])/12+(MyLi[2,-((a-b)/b)]*MyLog[(a-b)/a]*MyLog[(a-x)/a])/2-(MyLi[2,-((a-b)/(b-c))]*MyLog[(a-b)/a]*MyLog[(a-x)/a])/2-MyLi[2,c/a]*MyLog[(a-b)/a]*MyLog[(a-x)/a]+(MyLi[2,c/b]*MyLog[(a-b)/a]*MyLog[(a-x)/a])/2+(MyLi[2,-(((a-b)*c)/(a*(b-c)))]*MyLog[(a-b)/a]*MyLog[(a-x)/a])/2+(MyLi[2,(c*(a-x))/(a*(c-x))]*MyLog[(a-b)/a]*MyLog[(a-x)/a])/2+(MyLi[2,c/x]*MyLog[(a-b)/a]*MyLog[(a-x)/a])/2+(MyLi[2,-((a-x)/x)]*MyLog[(a-b)/a]*MyLog[(a-x)/a])/2-(MyLi[2,-((a-x)/(x-c))]*MyLog[(a-b)/a]*MyLog[(a-x)/a])/2+(MyLog[(a-b)/a]^2*MyLog[a/b]*MyLog[(a-x)/a])/4-(MyLog[a/b]^3*MyLog[(a-x)/a])/12+MyLi[2,b/c]*MyLog[-((a-b)/b)]*MyLog[(a-x)/a]-(MyLog[-((b-a)/b)]^3*MyLog[(a-x)/a])/12+MyLi[2,b/a]*MyLog[(a-c)/a]*MyLog[(a-x)/a]-(MyLi[2,(a-c)/(a-b)]*MyLog[(a-c)/a]*MyLog[(a-x)/a])/2-(MyLi[2,(b*(a-c))/(a*(b-c))]*MyLog[(a-c)/a]*MyLog[(a-x)/a])/2-MyLi[2,-((a-c)/c)]*MyLog[(a-c)/a]*MyLog[(a-x)/a]+(MyLi[2,(b*(a-c))/((a-b)*c)]*MyLog[(a-c)/a]*MyLog[(a-x)/a])/2+(MyLi[2,-((a-c)/(c-b))]*MyLog[(a-c)/a]*MyLog[(a-x)/a])/2+(MyLog[-((b-c)/a)]^3*MyLog[(a-x)/a])/12-(MyLog[(b-c)/a]^3*MyLog[(a-x)/a])/12-(MyLog[-((b-c)/b)]^3*MyLog[(a-x)/a])/6+(MyLi[2,a/b]*MyLog[(b-c)/b]*MyLog[(a-x)/a])/2+(MyLi[2,b/a]*MyLog[(b-c)/b]*MyLog[(a-x)/a])/2+(MyLi[2,-((b-c)/(a-b))]*MyLog[(b-c)/b]*MyLog[(a-x)/a])/2+MyLi[2,-((b-c)/c)]*MyLog[(b-c)/b]*MyLog[(a-x)/a]-(MyLi[2,-((a*(b-c))/((a-b)*c))]*MyLog[(b-c)/b]*MyLog[(a-x)/a])/2-MyLi[2,c/a]*MyLog[(b-c)/b]*MyLog[(a-x)/a]+(MyLi[2,(a-x)/(a-b)]*MyLog[(b-c)/b]*MyLog[(a-x)/a])/2-(MyLi[2,-((b-c)/(c-x))]*MyLog[(b-c)/b]*MyLog[(a-x)/a])/2+(MyLi[2,(c*(a-x))/(a*(c-x))]*MyLog[(b-c)/b]*MyLog[(a-x)/a])/2+(MyLi[2,c/x]*MyLog[(b-c)/b]*MyLog[(a-x)/a])/2+MyLi[2,-((a-x)/x)]*MyLog[(b-c)/b]*MyLog[(a-x)/a]-(MyLi[2,(b*(a-x))/((a-b)*x)]*MyLog[(b-c)/b]*MyLog[(a-x)/a])/2-MyLi[2,x/b]*MyLog[(b-c)/b]*MyLog[(a-x)/a]+(MyLi[2,x/c]*MyLog[(b-c)/b]*MyLog[(a-x)/a])/2+(MyLi[2,-(((b-c)*x)/(b*(c-x)))]*MyLog[(b-c)/b]*MyLog[(a-x)/a])/2-(MyLi[2,-((a-x)/(x-c))]*MyLog[(b-c)/b]*MyLog[(a-x)/a])/2-(MyLog[(a-b)/(a-c)]*MyLog[(b-c)/b]^2*MyLog[(a-x)/a])/4-(MyLog[(a-c)/a]^2*MyLog[(b-c)/(b-a)]*MyLog[(a-x)/a])/4-(MyLog[(a-b)/a]^2*MyLog[(a*(b-c))/(b*(a-c))]*MyLog[(a-x)/a])/4-(MyLog[(a-c)/a]^2*MyLog[a/c]*MyLog[(a-x)/a])/2+(MyLog[a/c]^3*MyLog[(a-x)/a])/6+(MyLog[(a-b)/c]^3*MyLog[(a-x)/a])/6+(MyLog[(b-c)/b]^2*MyLog[b/c]*MyLog[(a-x)/a])/2-(MyLog[b/c]^3*MyLog[(a-x)/a])/6-MyLi[2,(a-c)/a]*MyLog[-((a-c)/c)]*MyLog[(a-x)/a]+MyLi[2,(a-c)/(a-b)]*MyLog[-((a-c)/c)]*MyLog[(a-x)/a]-MyLi[2,(b*(a-c))/((a-b)*c)]*MyLog[-((a-c)/c)]*MyLog[(a-x)/a]+(MyLog[(a-c)/a]^2*MyLog[-((a*(b-c))/((a-b)*c))]*MyLog[(a-x)/a])/4+(MyLog[(a-c)/a]^2*MyLog[c/a]*MyLog[(a-x)/a])/2-(MyLog[-((a-c)/c)]^2*MyLog[c/a]*MyLog[(a-x)/a])/2+(MyLog[(a-c)/a]*MyLog[c/a]^2*MyLog[(a-x)/a])/2+(MyLog[c/a]^3*MyLog[(a-x)/a])/6+(MyLog[-(((a-b)*c)/(a*b))]^3*MyLog[(a-x)/a])/12-(MyLog[((a-b)*c)/(a*b)]^3*MyLog[(a-x)/a])/12+(MyLog[(b-c)/b]^2*MyLog[((a-b)*c)/(b*(a-c))]*MyLog[(a-x)/a])/4-(MyLog[(a-c)/a]^2*MyLog[-(((a-b)*c)/(a*(b-c)))]*MyLog[(a-x)/a])/4+(MyLog[-((a-c)/c)]^2*MyLog[-(((a-b)*c)/(a*(b-c)))]*MyLog[(a-x)/a])/2+(MyLog[(a-c)/a]^2*MyLog[(a-b)/(c-b)]*MyLog[(a-x)/a])/4-(MyLog[-((a-c)/c)]^2*MyLog[(a-b)/(c-b)]*MyLog[(a-x)/a])/2+(MyLog[-((c-b)/c)]^3*MyLog[(a-x)/a])/6+(MyLog[(a-b)/a]^2*MyLog[(c-b)/(c-a)]*MyLog[(a-x)/a])/4-MyLog[(a-x)/a]^4/6+(MyLog[(b-c)/b]*MyLog[-((a-x)/b)]^3)/12-(MyLog[(a-c)/a]*MyLog[c/a]^2*MyLog[(a-x)/(a-c)])/2+(MyLog[-((a-b)/b)]*MyLog[-((a-x)/c)]^3)/6+MyLi[3,(b-c)/b]*MyLog[(b-x)/b]+MyLi[3,-((b-c)/c)]*MyLog[(b-x)/b]-MyLi[3,(b-x)/(b-c)]*MyLog[(b-x)/b]-MyLi[3,-((b-c)/(c-x))]*MyLog[(b-x)/b]-MyLi[3,(c-x)/c]*MyLog[(b-x)/b]+MyLi[3,(b*(c-x))/(c*(b-x))]*MyLog[(b-x)/b]+MyLi[3,-((b-x)/x)]*MyLog[(b-x)/b]-MyLi[3,-((c-x)/x)]*MyLog[(b-x)/b]-(MyLi[3,((b-c)*x)/(c*(b-x))]*MyLog[(b-x)/b])/2+MyLi[3,-(((b-c)*x)/(b*(c-x)))]*MyLog[(b-x)/b]-MyLi[3,-((a-x)/(x-b))]*MyLog[(b-x)/b]-(MyLi[3,-((x-c)/(b-x))]*MyLog[(b-x)/b])/2+(MyLi[2,(b-x)/(b-c)]*MyLog[(a-b)/a]*MyLog[(b-x)/b])/2-(MyLi[2,(c*(b-x))/(b*(c-x))]*MyLog[(a-b)/a]*MyLog[(b-x)/b])/2-(MyLi[2,(c*(b-x))/((b-c)*x)]*MyLog[(a-b)/a]*MyLog[(b-x)/b])/2+(MyLi[2,-((b-x)/(x-c))]*MyLog[(a-b)/a]*MyLog[(b-x)/b])/2+MyLi[2,(c*(b-x))/(b*(c-x))]*MyLog[-((a-b)/b)]*MyLog[(b-x)/b]+MyLi[2,-((b-x)/x)]*MyLog[-((a-b)/b)]*MyLog[(b-x)/b]-MyLi[2,-((b-x)/(x-c))]*MyLog[-((a-b)/b)]*MyLog[(b-x)/b]-(MyLi[2,(a*(b-x))/(b*(a-x))]*MyLog[(b-c)/b]*MyLog[(b-x)/b])/2-(MyLi[2,-((b-x)/x)]*MyLog[(b-c)/b]*MyLog[(b-x)/b])/2+(MyLi[2,-((x-b)/(a-x))]*MyLog[(b-c)/b]*MyLog[(b-x)/b])/2-(MyLi[2,-((b-x)/(a-b))]*MyLog[(c-b)/c]*MyLog[(b-x)/b])/2-(MyLi[2,(b-c)/b]*MyLog[(a-b)/(a-x)]*MyLog[(b-x)/b])/2-(MyLi[2,c/b]*MyLog[(a-b)/(a-x)]*MyLog[(b-x)/b])/2+(MyLi[2,(c-x)/c]*MyLog[(a-b)/(a-x)]*MyLog[(b-x)/b])/2+(MyLi[2,x/c]*MyLog[(a-b)/(a-x)]*MyLog[(b-x)/b])/2-(MyLog[-((b-c)/b)]^2*MyLog[(a-b)/(a-x)]*MyLog[(b-x)/b])/4-(MyLi[2,(b-x)/(b-c)]*MyLog[(a-x)/a]*MyLog[(b-x)/b])/2+(MyLi[2,(c*(b-x))/(b*(c-x))]*MyLog[(a-x)/a]*MyLog[(b-x)/b])/2+(MyLi[2,(c*(b-x))/((b-c)*x)]*MyLog[(a-x)/a]*MyLog[(b-x)/b])/2-(MyLi[2,-((b-x)/(x-c))]*MyLog[(a-x)/a]*MyLog[(b-x)/b])/2+(MyLi[2,b/c]*MyLog[(b-x)/b]^2)/2+(MyLi[2,(b-x)/(b-c)]*MyLog[(b-x)/b]^2)/2-(MyLi[2,x/c]*MyLog[(b-x)/b]^2)/2+(MyLog[(c-b)/c]*MyLog[(a-b)/(a-x)]*MyLog[(b-x)/b]^2)/4-(MyLog[(b-c)/b]*MyLog[(a-x)/(a-b)]*MyLog[(b-x)/b]^2)/4-MyLog[(b-x)/b]^4/6+(MyLog[(b-x)/b]*MyLog[(b-x)/(b-c)]^3)/6-(MyLog[(b-x)/b]*MyLog[(c*(b-x))/(b*(b-c))]^3)/6+(MyLi[3,((b-c)*x)/(c*(b-x))]*MyLog[(a*(b-x))/(b*(a-x))])/2-(MyLi[3,-((x-c)/(b-x))]*MyLog[(a*(b-x))/(b*(a-x))])/2+(MyLog[(a-c)/a]*MyLog[-(((a-c)*c)/(a*(c-x)))]^3)/6+(MyLog[(a-b)/a]*MyLog[(a-c)/a]^2*MyLog[(a-x)/(c-x)])/4+(MyLog[(a-c)/a]^2*MyLog[(b-c)/b]*MyLog[(a-x)/(c-x)])/4+MyLi[3,-((a-c)/c)]*MyLog[(c*(a-x))/(a*(c-x))]-MyLi[3,-((a-c)/(c-b))]*MyLog[(c*(a-x))/(a*(c-x))]+MyLi[3,(c-b)/c]*MyLog[(c*(a-x))/(a*(c-x))]-(MyLog[(a-b)/a]*MyLog[(a-c)/a]^2*MyLog[(c*(a-x))/(a*(c-x))])/4-(MyLog[(a-c)/a]^2*MyLog[(b-c)/b]*MyLog[(c*(a-x))/(a*(c-x))])/4+MyLi[2,a/b]*MyLog[-((a-c)/c)]*MyLog[(c*(a-x))/(a*(c-x))]-MyLi[2,b/c]*MyLog[-((a-c)/c)]*MyLog[(c*(a-x))/(a*(c-x))]+MyLi[2,-((a-c)/c)]*MyLog[-((a-c)/c)]*MyLog[(c*(a-x))/(a*(c-x))]-MyLi[2,(c-b)/c]*MyLog[-((a-c)/c)]*MyLog[(c*(a-x))/(a*(c-x))]+MyLi[2,-((c-x)/(a-c))]*MyLog[-((a-c)/c)]*MyLog[(c*(a-x))/(a*(c-x))]-MyLi[2,(c-x)/c]*MyLog[-((a-c)/c)]*MyLog[(c*(a-x))/(a*(c-x))]-MyLi[2,-((a-x)/x)]*MyLog[-((a-c)/c)]*MyLog[(c*(a-x))/(a*(c-x))]-MyLi[2,-((a*(c-x))/((a-c)*x))]*MyLog[-((a-c)/c)]*MyLog[(c*(a-x))/(a*(c-x))]+(MyLog[(b-c)/b]*MyLog[-((a-c)/c)]^2*MyLog[(c*(a-x))/(a*(c-x))])/2-(MyLog[-((a-c)/c)]^3*MyLog[(c*(a-x))/(a*(c-x))])/6-(MyLog[-((a-c)/c)]*MyLog[-((c-b)/c)]^2*MyLog[(c*(a-x))/(a*(c-x))])/2+(MyLog[-((c-b)/c)]^3*MyLog[(c*(a-x))/(a*(c-x))])/6+(MyLog[-((a-c)/c)]*MyLog[(a-c)/(a-x)]*MyLog[(c*(a-x))/(a*(c-x))]^2)/2+MyLi[3,-((a-x)/(x-b))]*MyLog[(c*(b-x))/(b*(c-x))]-(MyLog[(a-b)/a]*MyLog[-((c-x)/a)]^3)/12-(MyLog[(b-c)/b]*MyLog[-((c-x)/a)]^3)/12+(MyLog[(a-b)/a]*MyLog[-((c-x)/b)]^3)/12-(MyLog[-((a-b)/b)]*MyLog[-((c-x)/b)]^3)/6-(MyLog[(a-x)/a]*MyLog[-((c-x)/b)]^3)/12-(MyLog[(a-x)/a]*MyLog[(c-x)/b]^3)/12+(MyLog[(b-x)/b]*MyLog[(c-x)/b]^3)/6-(MyLi[2,b/a]*MyLog[-((c-x)/c)]^2)/2-(MyLi[2,(b-a)/b]*MyLog[-((c-x)/c)]^2)/8-(MyLi[2,-((b-x)/(a-b))]*MyLog[-((c-x)/c)]^2)/4+(MyLi[2,x/a]*MyLog[-((c-x)/c)]^2)/4-(MyLog[-((b-a)/b)]^2*MyLog[-((c-x)/c)]^2)/16+(MyLog[(a-b)/(a-x)]*MyLog[(b-x)/b]*MyLog[-((c-x)/c)]^2)/4+(MyLog[-((a-b)/b)]*MyLog[-((c-x)/c)]^3)/3+(MyLog[(b-c)/b]*MyLog[-((c-x)/c)]^3)/12-(MyLog[(a-b)/(a-x)]*MyLog[-((c-x)/c)]^3)/12+(MyLog[(a-x)/a]*MyLog[-((c-x)/c)]^3)/12+2*MyLi[3,(a-b)/a]*MyLog[(c-x)/c]+(3*MyLi[3,a/b]*MyLog[(c-x)/c])/2+(MyLi[3,b/a]*MyLog[(c-x)/c])/2+2*MyLi[3,(b-a)/b]*MyLog[(c-x)/c]-2*MyLi[3,(a-c)/a]*MyLog[(c-x)/c]+(MyLi[3,(a-c)/(a-b)]*MyLog[(c-x)/c])/2+MyLi[3,-((a-b)/(b-c))]*MyLog[(c-x)/c]-(MyLi[3,(b*(a-c))/(a*(b-c))]*MyLog[(c-x)/c])/2-(MyLi[3,(b-c)/b]*MyLog[(c-x)/c])/2-MyLi[3,a/c]*MyLog[(c-x)/c]-MyLi[3,b/c]*MyLog[(c-x)/c]-MyLi[3,-((a-c)/c)]*MyLog[(c-x)/c]-(MyLi[3,(b*(a-c))/((a-b)*c)]*MyLog[(c-x)/c])/2-MyLi[3,c/a]*MyLog[(c-x)/c]-(MyLi[3,c/b]*MyLog[(c-x)/c])/2-MyLi[3,-(((a-b)*c)/(a*(b-c)))]*MyLog[(c-x)/c]+(MyLi[3,-((a-c)/(c-b))]*MyLog[(c-x)/c])/2-MyLi[3,(a-b)/(a-x)]*MyLog[(c-x)/c]+(MyLi[3,(a-x)/a]*MyLog[(c-x)/c])/2+(MyLi[3,(a-x)/(a-b)]*MyLog[(c-x)/c])/2+MyLi[3,(b*(a-x))/(a*(b-x))]*MyLog[(c-x)/c]-MyLi[3,-((b-x)/(a-b))]*MyLog[(c-x)/c]-MyLi[3,(b-x)/b]*MyLog[(c-x)/c]-(MyLi[3,(a*(b-x))/(b*(a-x))]*MyLog[(c-x)/c])/2+(MyLi[3,-((a-x)/x)]*MyLog[(c-x)/c])/2-(MyLi[3,(b*(a-x))/((a-b)*x)]*MyLog[(c-x)/c])/2-(3*MyLi[3,-((b-x)/x)]*MyLog[(c-x)/c])/2+MyLi[3,-((a*(b-x))/((a-b)*x))]*MyLog[(c-x)/c]+MyLi[3,-((c-x)/x)]*MyLog[(c-x)/c]+(MyLi[3,x/a]*MyLog[(c-x)/c])/2-MyLi[3,x/b]*MyLog[(c-x)/c]+MyLi[3,((a-b)*x)/(b*(a-x))]*MyLog[(c-x)/c]+MyLi[3,-(((a-c)*x)/(a*(c-x)))]*MyLog[(c-x)/c]-MyLi[3,-((a-x)/(x-b))]*MyLog[(c-x)/c]+(MyLi[3,-((x-b)/(a-x))]*MyLog[(c-x)/c])/2-2*MyLi[2,(a-b)/a]*MyLog[-((a-b)/b)]*MyLog[(c-x)/c]-MyLi[2,-((a-b)/(b-c))]*MyLog[-((a-b)/b)]*MyLog[(c-x)/c]+2*MyLi[2,a/c]*MyLog[-((a-b)/b)]*MyLog[(c-x)/c]-MyLi[2,b/c]*MyLog[-((a-b)/b)]*MyLog[(c-x)/c]-MyLi[2,c/b]*MyLog[-((a-b)/b)]*MyLog[(c-x)/c]+MyLi[2,-(((a-b)*c)/(a*(b-c)))]*MyLog[-((a-b)/b)]*MyLog[(c-x)/c]+MyLi[2,(a-b)/(a-x)]*MyLog[-((a-b)/b)]*MyLog[(c-x)/c]-MyLi[2,-((c-x)/(b-c))]*MyLog[-((a-b)/b)]*MyLog[(c-x)/c]-MyLi[2,(a*(c-x))/(c*(a-x))]*MyLog[-((a-b)/b)]*MyLog[(c-x)/c]-MyLi[2,a/x]*MyLog[-((a-b)/b)]*MyLog[(c-x)/c]-2*MyLi[2,-((c-x)/x)]*MyLog[-((a-b)/b)]*MyLog[(c-x)/c]+MyLi[2,-((b*(c-x))/((b-c)*x))]*MyLog[-((a-b)/b)]*MyLog[(c-x)/c]-MyLi[2,x/a]*MyLog[-((a-b)/b)]*MyLog[(c-x)/c]+2*MyLi[2,x/b]*MyLog[-((a-b)/b)]*MyLog[(c-x)/c]-MyLi[2,((a-b)*x)/(b*(a-x))]*MyLog[-((a-b)/b)]*MyLog[(c-x)/c]+MyLi[2,-((x-c)/(a-x))]*MyLog[-((a-b)/b)]*MyLog[(c-x)/c]-MyLog[-((a-b)/b)]^2*MyLog[b/a]*MyLog[(c-x)/c]+(MyLog[b/a]^3*MyLog[(c-x)/c])/3+(MyLog[-((b-a)/b)]^3*MyLog[(c-x)/c])/3+(MyLi[2,(a-c)/(a-b)]*MyLog[(a-c)/a]*MyLog[(c-x)/c])/2+(MyLi[2,(b*(a-c))/(a*(b-c))]*MyLog[(a-c)/a]*MyLog[(c-x)/c])/2+MyLi[2,-((a-c)/c)]*MyLog[(a-c)/a]*MyLog[(c-x)/c]-(MyLi[2,(b*(a-c))/((a-b)*c)]*MyLog[(a-c)/a]*MyLog[(c-x)/c])/2-(MyLi[2,-((a-c)/(c-b))]*MyLog[(a-c)/a]*MyLog[(c-x)/c])/2-(MyLog[-((b-c)/a)]^3*MyLog[(c-x)/c])/12-(MyLog[-((b-c)/b)]^3*MyLog[(c-x)/c])/12-(MyLi[2,b/a]*MyLog[(b-c)/b]*MyLog[(c-x)/c])/2+(MyLog[(a-c)/a]^2*MyLog[(b-c)/(b-a)]*MyLog[(c-x)/c])/4-(MyLog[-((a-b)/b)]^2*MyLog[(a*(b-c))/(b*(a-c))]*MyLog[(c-x)/c])/2+(MyLog[(a-c)/a]^2*MyLog[a/c]*MyLog[(c-x)/c])/2-(MyLog[a/c]^3*MyLog[(c-x)/c])/6-(MyLog[(a-b)/c]^3*MyLog[(c-x)/c])/6+MyLi[2,(a-c)/a]*MyLog[-((a-c)/c)]*MyLog[(c-x)/c]-MyLi[2,(a-c)/(a-b)]*MyLog[-((a-c)/c)]*MyLog[(c-x)/c]-MyLi[2,b/c]*MyLog[-((a-c)/c)]*MyLog[(c-x)/c]+MyLi[2,(b*(a-c))/((a-b)*c)]*MyLog[-((a-c)/c)]*MyLog[(c-x)/c]-(MyLog[a/c]^2*MyLog[-((a-c)/c)]*MyLog[(c-x)/c])/2-(MyLog[a/c]*MyLog[-((a-c)/c)]^2*MyLog[(c-x)/c])/2-(MyLog[(a-c)/a]^2*MyLog[-((a*(b-c))/((a-b)*c))]*MyLog[(c-x)/c])/4+(MyLog[-((a*(b-c))/(b*c))]^3*MyLog[(c-x)/c])/6+(MyLog[-((a-c)/c)]^2*MyLog[c/a]*MyLog[(c-x)/c])/2-(MyLog[c/a]^3*MyLog[(c-x)/c])/6-(MyLog[-(((a-b)*c)/(a*b))]^3*MyLog[(c-x)/c])/12+(MyLog[(a-c)/a]^2*MyLog[-(((a-b)*c)/(a*(b-c)))]*MyLog[(c-x)/c])/4-(MyLog[-((a-c)/c)]^2*MyLog[-(((a-b)*c)/(a*(b-c)))]*MyLog[(c-x)/c])/2-(MyLog[(a-c)/a]^2*MyLog[(a-b)/(c-b)]*MyLog[(c-x)/c])/4+(MyLog[-((a-c)/c)]^2*MyLog[(a-b)/(c-b)]*MyLog[(c-x)/c])/2+(MyLog[-((a-b)/b)]^2*MyLog[(c-b)/(c-a)]*MyLog[(c-x)/c])/2+(MyLog[-((a-x)/a)]^3*MyLog[(c-x)/c])/12-(MyLi[2,a/b]*MyLog[(a-x)/a]*MyLog[(c-x)/c])/2-(MyLi[2,c/b]*MyLog[(a-x)/a]*MyLog[(c-x)/c])/2-(MyLi[2,(a-x)/(a-b)]*MyLog[(a-x)/a]*MyLog[(c-x)/c])/2-MyLi[2,(b*(a-x))/(a*(b-x))]*MyLog[(a-x)/a]*MyLog[(c-x)/c]+(MyLi[2,-((c-x)/(b-c))]*MyLog[(a-x)/a]*MyLog[(c-x)/c])/2-(3*MyLi[2,-((a-x)/x)]*MyLog[(a-x)/a]*MyLog[(c-x)/c])/2+(MyLi[2,(b*(a-x))/((a-b)*x)]*MyLog[(a-x)/a]*MyLog[(c-x)/c])/2+(MyLi[2,-((c-x)/x)]*MyLog[(a-x)/a]*MyLog[(c-x)/c])/2-(MyLi[2,-((b*(c-x))/((b-c)*x))]*MyLog[(a-x)/a]*MyLog[(c-x)/c])/2+MyLi[2,x/b]*MyLog[(a-x)/a]*MyLog[(c-x)/c]+MyLi[2,-((a-x)/(x-b))]*MyLog[(a-x)/a]*MyLog[(c-x)/c]-(MyLog[-((a-x)/b)]^3*MyLog[(c-x)/c])/12+(MyLog[(a-x)/b]^3*MyLog[(c-x)/c])/6-(MyLog[-((a-b)/b)]^2*MyLog[(a-x)/(b-x)]*MyLog[(c-x)/c])/2+(MyLog[-((a-b)/b)]^2*MyLog[(b*(a-x))/(a*(b-x))]*MyLog[(c-x)/c])/2+(MyLog[-((b-x)/a)]^3*MyLog[(c-x)/c])/6-(MyLog[-((b-x)/b)]^3*MyLog[(c-x)/c])/6+MyLi[2,b/a]*MyLog[(b-x)/b]*MyLog[(c-x)/c]+MyLi[2,-((b-x)/(a-b))]*MyLog[(b-x)/b]*MyLog[(c-x)/c]+(MyLi[2,(a*(b-x))/(b*(a-x))]*MyLog[(b-x)/b]*MyLog[(c-x)/c])/2+(3*MyLi[2,-((b-x)/x)]*MyLog[(b-x)/b]*MyLog[(c-x)/c])/2-MyLi[2,-((a*(b-x))/((a-b)*x))]*MyLog[(b-x)/b]*MyLog[(c-x)/c]-MyLi[2,x/a]*MyLog[(b-x)/b]*MyLog[(c-x)/c]-(MyLi[2,-((x-b)/(a-x))]*MyLog[(b-x)/b]*MyLog[(c-x)/c])/2-(MyLog[(a-b)/(a-x)]*MyLog[(b-x)/b]^2*MyLog[(c-x)/c])/2+(MyLog[(a-x)/(a-b)]*MyLog[(b-x)/b]^2*MyLog[(c-x)/c])/4-(MyLog[(a-x)/a]^2*MyLog[(b-x)/(b-a)]*MyLog[(c-x)/c])/2-(MyLog[-((a-b)/b)]*MyLog[(a-x)/(a-c)]*MyLog[(c-x)/c]^2)/2+(MyLog[-((a-b)/b)]*MyLog[(b-c)/(b-x)]*MyLog[(c-x)/c]^2)/2-(MyLog[(a-x)/a]*MyLog[(b-c)/(b-x)]*MyLog[(c-x)/c]^2)/4+MyLog[(c-x)/c]^4/6+(MyLog[a/c]^2*MyLog[-((a-c)/c)]*MyLog[(c-x)/(c-a)])/2+(MyLog[(a-b)/a]*MyLog[(a-x)/a]^2*MyLog[(c-x)/(c-a)])/4+(MyLog[(b-c)/b]*MyLog[(a-x)/a]^2*MyLog[(c-x)/(c-a)])/4-(MyLog[(a-b)/a]*MyLog[(b-x)/b]^2*MyLog[(c-x)/(c-b)])/4+(MyLog[-((a-b)/b)]*MyLog[(b-x)/b]^2*MyLog[(c-x)/(c-b)])/2+(MyLog[(a-x)/a]*MyLog[(b-x)/b]^2*MyLog[(c-x)/(c-b)])/4-(MyLi[3,(a-b)/a]*MyLog[(a*(c-x))/(c*(a-x))])/2-MyLi[3,(a-c)/a]*MyLog[(a*(c-x))/(c*(a-x))]+(MyLi[3,(a-c)/(a-b)]*MyLog[(a*(c-x))/(c*(a-x))])/2+(MyLi[3,(b*(a-c))/(a*(b-c))]*MyLog[(a*(c-x))/(c*(a-x))])/2-(MyLi[3,(b-c)/b]*MyLog[(a*(c-x))/(c*(a-x))])/2-(MyLog[-((a-b)/a)]^3*MyLog[(a*(c-x))/(c*(a-x))])/12+(MyLi[2,(a-b)/a]*MyLog[(a-c)/a]*MyLog[(a*(c-x))/(c*(a-x))])/2+(MyLi[2,b/a]*MyLog[(a-c)/a]*MyLog[(a*(c-x))/(c*(a-x))])/2-MyLi[2,(a-c)/a]*MyLog[(a-c)/a]*MyLog[(a*(c-x))/(c*(a-x))]+(MyLi[2,(b-c)/b]*MyLog[(a-c)/a]*MyLog[(a*(c-x))/(c*(a-x))])/2-(MyLi[2,c/b]*MyLog[(a-c)/a]*MyLog[(a*(c-x))/(c*(a-x))])/2+MyLi[2,(a-x)/a]*MyLog[(a-c)/a]*MyLog[(a*(c-x))/(c*(a-x))]-MyLi[2,(a-x)/(a-c)]*MyLog[(a-c)/a]*MyLog[(a*(c-x))/(c*(a-x))]+MyLi[2,(c*(a-x))/((a-c)*x)]*MyLog[(a-c)/a]*MyLog[(a*(c-x))/(c*(a-x))]+MyLi[2,-((c-x)/x)]*MyLog[(a-c)/a]*MyLog[(a*(c-x))/(c*(a-x))]+(MyLog[-((a-b)/a)]^2*MyLog[(a-c)/a]*MyLog[(a*(c-x))/(c*(a-x))])/4-(MyLog[(b-a)/b]*MyLog[(a-c)/a]^2*MyLog[(a*(c-x))/(c*(a-x))])/4+(MyLog[(a-c)/a]^3*MyLog[(a*(c-x))/(c*(a-x))])/6+(MyLog[(a-c)/a]*MyLog[-((b-c)/b)]^2*MyLog[(a*(c-x))/(c*(a-x))])/4-(MyLog[-((b-c)/b)]^3*MyLog[(a*(c-x))/(c*(a-x))])/12+(MyLog[-((a-b)/b)]*MyLog[-((a-c)/c)]^2*MyLog[(a*(c-x))/(c*(a-x))])/2-(MyLog[(a-c)/a]^2*MyLog[(c-b)/c]*MyLog[(a*(c-x))/(c*(a-x))])/4-(MyLog[(b-c)/b]^2*MyLog[(a-x)/a]*MyLog[(b*(c-x))/(c*(b-x))])/4+(MyLog[(a-b)/a]*MyLog[(a-x)/a]^2*MyLog[a/x])/4+(MyLog[(b-c)/b]*MyLog[(a-x)/a]^2*MyLog[a/x])/2-(3*MyLog[(a-x)/a]^2*MyLog[(c-x)/c]*MyLog[a/x])/4-(MyLog[(a-b)/a]*MyLog[a/x]^3)/12-(MyLog[(b-c)/b]*MyLog[a/x]^3)/6+(MyLog[(c-x)/c]*MyLog[a/x]^3)/4+(MyLog[-((a-b)/b)]*MyLog[(b-x)/b]^2*MyLog[b/x])/2-(MyLog[(b-c)/b]*MyLog[(b-x)/b]^2*MyLog[b/x])/4+(3*MyLog[(b-x)/b]^2*MyLog[(c-x)/c]*MyLog[b/x])/4-(MyLog[-((a-b)/b)]*MyLog[b/x]^3)/6+(MyLog[(b-c)/b]*MyLog[b/x]^3)/12-(MyLog[(c-x)/c]*MyLog[b/x]^3)/4-MyLog[-((a-b)/b)]*MyLog[(c-x)/c]^2*MyLog[c/x]+(MyLog[(a-x)/a]*MyLog[(c-x)/c]^2*MyLog[c/x])/4+(MyLog[-((a-b)/b)]*MyLog[c/x]^3)/3-(MyLog[(a-x)/a]*MyLog[c/x]^3)/12-MyLi[3,(b-c)/b]*MyLog[-((a-x)/x)]+MyLi[3,(b-x)/(b-c)]*MyLog[-((a-x)/x)]-(MyLog[-((b-c)/b)]^3*MyLog[-((a-x)/x)])/6-MyLi[2,(b-x)/(b-c)]*MyLog[(b-x)/b]*MyLog[-((a-x)/x)]+(MyLog[(a-x)/a]^3*MyLog[(a-x)/x])/3-(MyLi[2,a/b]*MyLog[(a-x)/x]^2)/2+(MyLi[2,b/c]*MyLog[(a-x)/x]^2)/2-(MyLi[2,-((a-c)/c)]*MyLog[(a-x)/x]^2)/2+(MyLi[2,(c-b)/c]*MyLog[(a-x)/x]^2)/4-(MyLi[2,((a-c)*x)/(c*(a-x))]*MyLog[(a-x)/x]^2)/4+(MyLog[(a-c)/a]*MyLog[c/a]*MyLog[(a-x)/x]^2)/2+(MyLog[-((c-b)/c)]^2*MyLog[(a-x)/x]^2)/8+(MyLog[(a-c)/a]*MyLog[(a-x)/x]^3)/6-(MyLog[(b-c)/b]*MyLog[(a-x)/x]^3)/6-(MyLog[(a-x)/a]*MyLog[(a-x)/x]^3)/6-(MyLog[(c-x)/c]*MyLog[(a-x)/x]^3)/6+MyLog[(a-x)/x]^4/24+MyLi[2,x/c]*MyLog[(b-x)/b]*MyLog[(b*(a-x))/((a-b)*x)]+(MyLog[(b-c)/b]*MyLog[(b-x)/b]^2*MyLog[(b*(a-x))/((a-b)*x)])/4-(MyLog[(b-x)/b]^2*MyLog[(c-x)/c]*MyLog[(b*(a-x))/((a-b)*x)])/4+(MyLog[(a-b)/a]*MyLog[-((c*(a-x))/(a*x))]^3)/12+(MyLog[(b-c)/b]*MyLog[-((c*(a-x))/(a*x))]^3)/12-(MyLog[(a-c)/a]*MyLog[(c*(a-x))/(a*x)]^3)/6-MyLi[2,b/c]*MyLog[(c-x)/c]*MyLog[(c*(a-x))/((a-c)*x)]+(MyLog[-((a-b)/b)]*MyLog[(c-x)/c]^2*MyLog[(c*(a-x))/((a-c)*x)])/2-(MyLi[2,((b-c)*x)/(c*(b-x))]*MyLog[(b-x)/x]^2)/8-(MyLi[2,-((a-x)/(x-b))]*MyLog[(b-x)/x]^2)/4+(MyLi[2,-((x-c)/(b-x))]*MyLog[(b-x)/x]^2)/8+(MyLog[(b-x)/b]*MyLog[(b-x)/x]^3)/6+(MyLog[(a-x)/a]^2*MyLog[(c-x)/c]*MyLog[-((a*(b-x))/((a-b)*x))])/2+(MyLi[3,(b-a)/b]*MyLog[-((c-x)/x)])/2-(MyLi[3,-((b-x)/(a-b))]*MyLog[-((c-x)/x)])/2+(MyLog[-((b-a)/b)]^3*MyLog[-((c-x)/x)])/12+(MyLi[2,-((b-x)/(a-b))]*MyLog[(b-x)/b]*MyLog[-((c-x)/x)])/2-(MyLog[(a-b)/(a-x)]*MyLog[(b-x)/b]^2*MyLog[-((c-x)/x)])/4-(MyLog[(c-x)/c]^3*MyLog[(c-x)/x])/3-(MyLi[2,(a-b)/a]*MyLog[(c-x)/x]^2)/8-(MyLi[2,b/a]*MyLog[(c-x)/x]^2)/4+(MyLi[2,(a-c)/a]*MyLog[(c-x)/x]^2)/2-(MyLi[2,(b-c)/b]*MyLog[(c-x)/x]^2)/8+(MyLi[2,c/b]*MyLog[(c-x)/x]^2)/4+(MyLi[2,-(((a-c)*x)/(a*(c-x)))]*MyLog[(c-x)/x]^2)/4-(MyLog[-((a-b)/a)]^2*MyLog[(c-x)/x]^2)/16-(MyLog[-((b-c)/b)]^2*MyLog[(c-x)/x]^2)/16-(MyLog[a/c]*MyLog[-((a-c)/c)]*MyLog[(c-x)/x]^2)/2+(MyLog[(b-a)/b]*MyLog[(c-x)/x]^3)/12-(MyLog[-((a-c)/c)]*MyLog[(c-x)/x]^3)/6+(MyLog[(c-b)/c]*MyLog[(c-x)/x]^3)/12+(MyLog[(a-x)/a]*MyLog[(c-x)/x]^3)/12-(MyLog[(b-x)/b]*MyLog[(c-x)/x]^3)/6+(MyLog[(c-x)/c]*MyLog[(c-x)/x]^3)/6-MyLog[(c-x)/x]^4/24+MyLi[2,b/a]*MyLog[(a-x)/a]*MyLog[-((a*(c-x))/((a-c)*x))]-(MyLog[(a-b)/a]*MyLog[(a-x)/a]^2*MyLog[-((a*(c-x))/((a-c)*x))])/4-(MyLog[(b-c)/b]*MyLog[(a-x)/a]^2*MyLog[-((a*(c-x))/((a-c)*x))])/4-(MyLi[2,x/a]*MyLog[(b-x)/b]*MyLog[-((b*(c-x))/((b-c)*x))])/2+(MyLog[(a-b)/a]*MyLog[(b-x)/b]^2*MyLog[-((b*(c-x))/((b-c)*x))])/4-(MyLog[-((a-b)/b)]*MyLog[(b-x)/b]^2*MyLog[-((b*(c-x))/((b-c)*x))])/2-(MyLog[(a-x)/a]*MyLog[(b-x)/b]^2*MyLog[-((b*(c-x))/((b-c)*x))])/4-(MyLog[-((a-b)/b)]*MyLog[-((a*(c-x))/(c*x))]^3)/6+(MyLog[-((a-c)/c)]*MyLog[(a*(c-x))/(c*x)]^3)/6+MyLi[3,b/a]*MyLog[x]+MyLi[3,(b-a)/b]*MyLog[x]+MyLi[3,(a-c)/a]*MyLog[x]-MyLi[3,(b*(a-c))/(a*(b-c))]*MyLog[x]+MyLi[3,-((a-c)/c)]*MyLog[x]-MyLi[3,(b*(a-c))/((a-b)*c)]*MyLog[x]-MyLi[3,-((b-c)/c)]*MyLog[x]-MyLi[3,(a-c)/(a-x)]*MyLog[x]-MyLi[3,-((b-x)/(a-b))]*MyLog[x]+MyLi[3,-(((a-c)*(b-x))/((c-b)*(a-x)))]*MyLog[x]+MyLi[3,((a-c)*(b-x))/((a-b)*(c-x))]*MyLog[x]-MyLi[3,-((c-x)/(a-c))]*MyLog[x]+MyLi[3,-((c-x)/(b-c))]*MyLog[x]-MyLi[3,-((x-b)/(a-x))]*MyLog[x]+(MyLog[-((b-a)/b)]^3*MyLog[x])/6+MyLi[2,-((b-c)/c)]*MyLog[(a-c)/a]*MyLog[x]+MyLi[2,-((a-c)/(c-b))]*MyLog[(a-c)/a]*MyLog[x]+(MyLog[-((b-c)/a)]^3*MyLog[x])/6+MyLi[2,b/a]*MyLog[(b-c)/b]*MyLog[x]-MyLi[2,(b-a)/b]*MyLog[(b-c)/b]*MyLog[x]-MyLi[2,(b*(a-c))/(a*(b-c))]*MyLog[(b-c)/b]*MyLog[x]-MyLi[2,(b*(a-c))/((a-b)*c)]*MyLog[(b-c)/b]*MyLog[x]-(MyLog[-((b-a)/b)]^2*MyLog[(b-c)/b]*MyLog[x])/2+(MyLog[(a-c)/c]^3*MyLog[x])/6+(MyLog[(a-c)/a]*MyLog[(b-c)/c]^2*MyLog[x])/2-(MyLog[(b-c)/c]^3*MyLog[x])/6-(MyLog[(b-c)/b]^2*MyLog[-((a*(b-c))/((a-b)*c))]*MyLog[x])/2-(MyLog[(b-c)/b]^2*MyLog[-(((a-b)*c)/(a*(b-c)))]*MyLog[x])/2+(MyLog[-(((a-b)*c)/((a-c)*(b-c)))]^3*MyLog[x])/6-MyLi[2,-((b-c)/c)]*MyLog[(a-c)/(a-x)]*MyLog[x]-MyLi[2,-((a-c)/(c-b))]*MyLog[(a-c)/(a-x)]*MyLog[x]-(MyLog[(b-c)/c]^2*MyLog[(a-c)/(a-x)]*MyLog[x])/2+(MyLog[(a-x)/(c-b)]^3*MyLog[x])/6-MyLi[2,-((b-x)/(a-b))]*MyLog[(b-c)/(b-x)]*MyLog[x]+MyLi[2,-(((a-c)*(b-x))/((c-b)*(a-x)))]*MyLog[(b-c)/(b-x)]*MyLog[x]+MyLi[2,((a-c)*(b-x))/((a-b)*(c-x))]*MyLog[(b-c)/(b-x)]*MyLog[x]-MyLi[2,-((x-b)/(a-x))]*MyLog[(b-c)/(b-x)]*MyLog[x]-(MyLog[(a-b)/(a-x)]*MyLog[(b-c)/(b-x)]^2*MyLog[x])/2-(MyLog[(a-x)/(a-b)]*MyLog[(b-c)/(b-x)]^2*MyLog[x])/2+(MyLog[(b-c)/(b-x)]^2*MyLog[-(((b-c)*(a-x))/((a-b)*(c-x)))]*MyLog[x])/2-(MyLog[-(((a-b)*(c-x))/((a-c)*(b-c)))]^3*MyLog[x])/6-MyLi[2,-((b-c)/(a-b))]*MyLog[(c-x)/c]*MyLog[x]+MyLi[2,-((b-x)/(a-b))]*MyLog[(c-x)/c]*MyLog[x]+MyLog[(a-b)/(a-x)]*MyLog[(b-c)/(b-x)]*MyLog[(c-x)/c]*MyLog[x]+(MyLog[(b-c)/(b-x)]^2*MyLog[-(((a-b)*(c-x))/((b-c)*(a-x)))]*MyLog[x])/2-(MyLog[(a-c)/a]*MyLog[(a*(c-x))/(c*(a-x))]^2*MyLog[x/a])/2+MyLi[2,-((b-x)/x)]*MyLog[(b-x)/b]*MyLog[x/b]-MyLi[2,-((c-x)/x)]*MyLog[(b-x)/b]*MyLog[x/b]-MyLi[2,-(((b-c)*x)/(b*(c-x)))]*MyLog[(b-x)/b]*MyLog[x/b]-(MyLog[(b-x)/b]^2*MyLog[(c-x)/c]*MyLog[x/b])/2+(MyLog[(b-x)/b]*MyLog[(b-x)/x]^2*MyLog[x/b])/2-(MyLog[(b-x)/b]*MyLog[(c-x)/x]^2*MyLog[x/b])/2+(MyLog[(b-x)/b]^2*MyLog[x/b]^2)/2-(MyLog[(b-x)/b]*MyLog[(c-x)/c]*MyLog[x/b]^2)/2+(MyLog[(b-x)/b]*MyLog[(b*(c-x))/(c*(b-x))]*MyLog[x/b]^2)/2-(MyLog[(b-c)/b]*MyLog[-(((a-b)*x)/(a*b))]^3)/12+(MyLog[(c-x)/c]*MyLog[-(((a-b)*x)/(a*b))]^3)/12-(MyLog[(c-x)/c]*MyLog[((a-b)*x)/(a*b)]^3)/6+(MyLog[-((a-c)/c)]*MyLog[(c*(a-x))/(a*(c-x))]^2*MyLog[x/c])/2-(MyLog[(a-b)/a]*MyLog[-(((b-c)*x)/(b*c))]^3)/12+(MyLog[(a-x)/a]*MyLog[-(((b-c)*x)/(b*c))]^3)/12+(MyLog[-((a-b)/b)]*MyLog[((b-c)*x)/(b*c)]^3)/6-(MyLog[(a-x)/a]*MyLog[((b-c)*x)/(b*c)]^3)/12+(MyLog[(b-x)/b]^2*MyLog[(c-x)/c]*MyLog[((a-b)*x)/(b*(a-x))])/2-(MyLog[-((a-c)/c)]*MyLog[(c*(a-x))/(a*(c-x))]^2*MyLog[((a-c)*x)/(c*(a-x))])/2+(MyLog[-((a-c)/c)]*MyLog[((a-c)*x)/(c*(a-x))]^3)/6+(MyLog[(b-c)/b]*MyLog[(a-x)/a]^2*MyLog[-(((a-b)*x)/(a*(b-x)))])/4-(MyLog[(a-x)/a]^2*MyLog[(c-x)/c]*MyLog[-(((a-b)*x)/(a*(b-x)))])/4-(MyLog[-((a-b)/b)]*MyLog[(c-x)/c]^2*MyLog[((b-c)*x)/(c*(b-x))])/2+(MyLog[(a-x)/a]*MyLog[(c-x)/c]^2*MyLog[((b-c)*x)/(c*(b-x))])/4+(MyLog[(a-c)/a]*MyLog[(a*(c-x))/(c*(a-x))]^2*MyLog[-(((a-c)*x)/(a*(c-x)))])/2-(MyLog[(a-c)/a]*MyLog[-(((a-c)*x)/(a*(c-x)))]^3)/6+(MyLog[(a-b)/a]*MyLog[(b-x)/b]^2*MyLog[-(((b-c)*x)/(b*(c-x)))])/4-(MyLog[(a-x)/a]*MyLog[(b-x)/b]^2*MyLog[-(((b-c)*x)/(b*(c-x)))])/4-(MyLog[(b-c)/b]*MyLog[(a-x)/a]^2*MyLog[(a-b)/(x-b)])/4+(MyLog[(a-x)/a]^2*MyLog[(c-x)/c]*MyLog[(a-b)/(x-b)])/4+MyLi[3,(a*(b-c))/(b*(a-c))]*MyLog[(a-c)/(x-c)]-(MyLog[(a-c)/a]*MyLog[(a*(c-x))/(c*(a-x))]^2*MyLog[(a-c)/(x-c)])/2+MyLi[3,(a-x)/a]*MyLog[(b-c)/(x-c)]+MyLi[3,(b-x)/b]*MyLog[(b-c)/(x-c)]-MyLi[3,(a*(b-x))/(b*(a-x))]*MyLog[(b-c)/(x-c)]+(MyLog[-((a-x)/a)]^3*MyLog[(b-c)/(x-c)])/6+MyLi[2,a/b]*MyLog[(b-x)/b]*MyLog[(b-c)/(x-c)]-MyLi[2,(b-c)/b]*MyLog[(b-x)/b]*MyLog[(b-c)/(x-c)]-MyLi[2,(a-x)/a]*MyLog[(b-x)/b]*MyLog[(b-c)/(x-c)]+MyLi[2,(b-x)/b]*MyLog[(b-x)/b]*MyLog[(b-c)/(x-c)]-MyLi[2,(c-x)/c]*MyLog[(b-x)/b]*MyLog[(b-c)/(x-c)]+MyLi[2,(b*(c-x))/(c*(b-x))]*MyLog[(b-x)/b]*MyLog[(b-c)/(x-c)]-(MyLi[2,x/a]*MyLog[(b-x)/b]*MyLog[(b-c)/(x-c)])/2-MyLi[2,-((x-c)/(b-x))]*MyLog[(b-x)/b]*MyLog[(b-c)/(x-c)]-(MyLog[-((a-x)/a)]^2*MyLog[(b-x)/b]*MyLog[(b-c)/(x-c)])/2-(MyLog[(a-b)/a]*MyLog[(b-x)/b]^2*MyLog[(b-c)/(x-c)])/4+(MyLog[(a-x)/a]*MyLog[(b-x)/b]^2*MyLog[(b-c)/(x-c)])/4-(MyLog[(b-x)/b]^3*MyLog[(b-c)/(x-c)])/6+(MyLog[(b-x)/b]^2*MyLog[-((a-x)/x)]*MyLog[(b-c)/(x-c)])/2-(MyLog[(b-x)/b]*MyLog[(b-x)/(b-c)]*MyLog[(b-c)/(x-c)]^2)/2+(MyLog[(b-x)/b]*MyLog[(c*(b-x))/((b-c)*x)]*MyLog[(b-c)/(x-c)]^2)/2+(MyLog[(b-x)/b]*MyLog[x/c]*MyLog[(b-c)/(x-c)]^2)/2-(MyLog[-((a-b)/b)]*MyLog[-((a-c)/c)]^2*MyLog[(x-c)/(x-a)])/2+(MyLog[(b-c)/b]^2*MyLog[(a-x)/a]*MyLog[(x-c)/(x-b)])/4-I*Pi^3*(-(MyH2[a/b,a/c]*MyLog[(a-c)/(b-c)]*MyS[Im[a/b]])/6+(MyH2[a/b,a/c]*MyLog[-((c-a)/c)]*MyS[Im[a/b]])/6-(MyLog[-((b-c)/b)]*MyT[1,1-x/b,1-a/b]*MyS[Im[a/b]])/6+(MyLog[-((c-x)/c)]*MyT[1,1-x/b,1-a/b]*MyS[Im[a/b]])/6-(MyH2[b/a,c/a]*MyLog[-((a-c)/a)]*MyS[Im[b/a]])/3+(MyH2[b/a,c/a]*MyLog[(b*(a-c))/(a*(b-c))]*MyS[Im[b/a]])/3-(MyH2[b/a,b/x]*MyLog[(b-x)/x]*MyS[Im[b/a]])/3+(MyH2[b/a,b/x]*MyLog[(x-b)/(x-a)]*MyS[Im[b/a]])/3+(MyH2[b/c,a/c]*MyLog[-((b-a)/b)]*MyS[Im[a/c]])/6+(MyH2[a/b,a/c]*MyLog[-((c-b)/c)]*MyS[Im[a/c]])/6+(MyLog[x]*MyT[1,1-x/c,1-a/c]*MyS[Im[a/c]])/3-(MyH2[b/c,a/c]*MyLog[(b*(a-c))/((a-b)*c)]*MyS[Im[b/c]])/6+(MyH2[b/c,a/c]*MyLog[-((c-a)/c)]*MyS[Im[b/c]])/6-(MyH2[b/c,b/x]*MyLog[(b-x)/(c-x)]*MyS[Im[b/c]])/6+(MyH2[b/c,b/x]*MyLog[(b-x)/x]*MyS[Im[b/c]])/6-(MyH2[b/a,c/a]*MyLog[-((b-c)/b)]*MyS[Im[c/a]])/3+(2*MyLog[(b-c)/b]*MyT[1,1-x/b,1-c/b]*MyS[Im[c/b]])/3-(MyLog[-((a-x)/a)]*MyT[1,1-x/b,1-c/b]*MyS[Im[c/b]])/3-(MyLog[-((c-b)/c)]*MyT[1,1-a/c,1-a/x]*MyS[Im[a/x]])/3+(2*MyLog[-((a-x)/x)]*MyT[1,1-a/c,1-a/x]*MyS[Im[a/x]])/3-(MyH2[c/x,b/x]*MyLog[-((c-b)/c)]*MyS[Im[b/x]])/6-(MyH2[b/a,b/x]*MyLog[(a-x)/x]*MyS[Im[b/x]])/3+(MyH2[b/c,b/x]*MyLog[(c-x)/x]*MyS[Im[b/x]])/6-(MyH2[c/x,b/x]*MyLog[(b-x)/x]*MyS[Im[c/x]])/6+(MyH2[c/x,b/x]*MyLog[(c*(b-x))/((b-c)*x)]*MyS[Im[c/x]])/6+(MyLog[-((a-b)/a)]*MyT[1,1-c/a,1-c/x]*MyS[Im[c/x]])/6+(MyLog[-((b-c)/b)]*MyT[1,1-c/a,1-c/x]*MyS[Im[c/x]])/6-(2*MyLog[-((c-x)/x)]*MyT[1,1-c/a,1-c/x]*MyS[Im[c/x]])/3)-Pi^2*(MyLi[2,(a-b)/a]/24+MyLi[2,a/b]/3+MyLi[2,b/a]/4-MyLi[2,(a-c)/a]/6-MyLi[2,(b-c)/b]/4+MyLi[2,(a*(b-c))/(b*(a-c))]/12-MyLi[2,b/c]/3+MyLi[2,-((a-c)/c)]/6-MyLi[2,c/b]/6-MyLi[2,((a-b)*c)/(b*(a-c))]/24-MyLi[2,-((c-b)/(a-c))]/24-MyLi[2,(c-b)/c]/12-MyLi[2,(a-x)/a]/12+MyLi[2,(b-x)/b]/6-MyLi[2,(b-x)/(b-c)]/4+MyLi[2,(c-x)/c]/24-MyLi[2,-((a-x)/x)]/4+MyLi[2,-((c-x)/x)]/4-MyLi[2,x/a]/2+(5*MyLi[2,x/c])/12-MyLi[2,((a-c)*x)/(c*(a-x))]/4+MyLi[2,((b-c)*x)/(c*(b-x))]/24+MyLi[2,-(((a-c)*x)/(a*(c-x)))]/4+MyLi[2,-((a-x)/(x-b))]/12-MyLi[2,-((x-c)/(b-x))]/24+MyLog[-((a-b)/a)]^2/48-MyLog[(a-c)/a]^2/6-(MyLog[(a-b)/a]*MyLog[-((b-c)/b)])/12-(5*MyLog[-((b-c)/b)]^2)/24-(MyLog[-((a-b)/a)]*MyLog[(b-c)/b])/12-(MyLog[(a-b)/a]*MyLog[a/c])/12-(MyLog[(b-c)/b]*MyLog[a/c])/12-(MyLog[-((a-c)/a)]*MyLog[-((a-c)/c)])/6+(MyLog[-((a-b)/b)]*MyLog[c/a])/6+(MyLog[(a-c)/a]*MyLog[-((c-a)/c)])/6+(MyLog[-((a-c)/c)]*MyLog[(c-a)/c])/6+(MyLog[-((a-b)/b)]*MyLog[-((c-b)/c)])/6-MyLog[-((c-b)/c)]^2/24+(MyLog[-((b-a)/b)]*MyLog[(c-b)/c])/12+(MyLog[-((b-c)/b)]*MyLog[(c-b)/c])/6-MyLog[(c-b)/c]^2/6-(MyLog[-((b-c)/b)]*MyLog[(a-b)/(a-x)])/12+(MyLog[-((a-c)/c)]*MyLog[(a*(a-c))/(c*(a-x))])/6+(MyLog[(a-b)/a]*MyLog[-((a-x)/a)])/12+(MyLog[-((a-b)/b)]*MyLog[-((a-x)/a)])/6+(MyLog[(b-c)/b]*MyLog[-((a-x)/a)])/6-MyLog[-((a-x)/a)]^2/24+(MyLog[-((a-b)/a)]*MyLog[(a-x)/a])/12+(MyLog[a/b]*MyLog[(a-x)/a])/12+(MyLog[-((b-a)/b)]*MyLog[(a-x)/a])/12-(MyLog[-((b-c)/a)]*MyLog[(a-x)/a])/12+(MyLog[(b-c)/a]*MyLog[(a-x)/a])/12+(MyLog[-((b-c)/b)]*MyLog[(a-x)/a])/6-(MyLog[a/c]*MyLog[(a-x)/a])/6-(MyLog[(a-b)/c]*MyLog[(a-x)/a])/6+(MyLog[b/c]*MyLog[(a-x)/a])/6-(MyLog[c/a]*MyLog[(a-x)/a])/6-(MyLog[-(((a-b)*c)/(a*b))]*MyLog[(a-x)/a])/12+(MyLog[((a-b)*c)/(a*b)]*MyLog[(a-x)/a])/12-(MyLog[-((c-b)/c)]*MyLog[(a-x)/a])/6-MyLog[(a-x)/a]^2/6-(MyLog[(b-c)/b]*MyLog[-((a-x)/b)])/12-(MyLog[-((a-b)/b)]*MyLog[-((a-x)/c)])/6+MyLog[(b-x)/b]^2/6-(MyLog[(b-x)/b]*MyLog[(b-x)/(b-c)])/6+(MyLog[(b-x)/b]*MyLog[(c*(b-x))/(b*(b-c))])/6-(MyLog[(a-c)/a]*MyLog[-(((a-c)*c)/(a*(c-x)))])/6+(MyLog[-((a-c)/c)]*MyLog[(c*(a-x))/(a*(c-x))])/3-(MyLog[-((c-b)/c)]*MyLog[(c*(a-x))/(a*(c-x))])/6+(MyLog[(a-b)/a]*MyLog[-((c-x)/a)])/12+(MyLog[(b-c)/b]*MyLog[-((c-x)/a)])/12-(MyLog[(a-b)/a]*MyLog[-((c-x)/b)])/12+(MyLog[-((a-b)/b)]*MyLog[-((c-x)/b)])/6+(MyLog[(a-x)/a]*MyLog[-((c-x)/b)])/12+(MyLog[(a-x)/a]*MyLog[(c-x)/b])/12-(MyLog[(b-x)/b]*MyLog[(c-x)/b])/6-(MyLog[-((a-b)/b)]*MyLog[-((c-x)/c)])/3-(MyLog[(b-c)/b]*MyLog[-((c-x)/c)])/12+(MyLog[(a-b)/(a-x)]*MyLog[-((c-x)/c)])/12-(MyLog[(a-x)/a]*MyLog[-((c-x)/c)])/12+MyLog[-((c-x)/c)]^2/48-(MyLog[b/a]*MyLog[(c-x)/c])/3-(MyLog[-((b-a)/b)]*MyLog[(c-x)/c])/3+(MyLog[-((b-c)/a)]*MyLog[(c-x)/c])/12+(MyLog[-((b-c)/b)]*MyLog[(c-x)/c])/12+(MyLog[a/c]*MyLog[(c-x)/c])/6+(MyLog[(a-b)/c]*MyLog[(c-x)/c])/6-(MyLog[-((a*(b-c))/(b*c))]*MyLog[(c-x)/c])/6+(MyLog[c/a]*MyLog[(c-x)/c])/6+(MyLog[-(((a-b)*c)/(a*b))]*MyLog[(c-x)/c])/12-(MyLog[-((a-x)/a)]*MyLog[(c-x)/c])/12+(MyLog[-((a-x)/b)]*MyLog[(c-x)/c])/12-(MyLog[(a-x)/b]*MyLog[(c-x)/c])/6-(MyLog[-((b-x)/a)]*MyLog[(c-x)/c])/6+(MyLog[-((b-x)/b)]*MyLog[(c-x)/c])/6+MyLog[(c-x)/c]^2/6+(MyLog[-((a-b)/a)]*MyLog[(a*(c-x))/(c*(a-x))])/12-(MyLog[(a-c)/a]*MyLog[(a*(c-x))/(c*(a-x))])/3+(MyLog[-((b-c)/b)]*MyLog[(a*(c-x))/(c*(a-x))])/12+(MyLog[(a-b)/a]*MyLog[a/x])/12+(MyLog[(b-c)/b]*MyLog[a/x])/6-(MyLog[(c-x)/c]*MyLog[a/x])/4+(MyLog[-((a-b)/b)]*MyLog[b/x])/6-(MyLog[(b-c)/b]*MyLog[b/x])/12+(MyLog[(c-x)/c]*MyLog[b/x])/4-(MyLog[-((a-b)/b)]*MyLog[c/x])/3+(MyLog[(a-x)/a]*MyLog[c/x])/12+(MyLog[-((b-c)/b)]*MyLog[-((a-x)/x)])/6-(MyLog[(a-c)/a]*MyLog[(a-x)/x])/6+(MyLog[(b-c)/b]*MyLog[(a-x)/x])/6+(MyLog[(a-x)/a]*MyLog[(a-x)/x])/6+(MyLog[(c-x)/c]*MyLog[(a-x)/x])/6-(5*MyLog[(a-x)/x]^2)/24-(MyLog[(a-b)/a]*MyLog[-((c*(a-x))/(a*x))])/12-(MyLog[(b-c)/b]*MyLog[-((c*(a-x))/(a*x))])/12+(MyLog[(a-c)/a]*MyLog[(c*(a-x))/(a*x)])/6-(MyLog[(b-x)/b]*MyLog[(b-x)/x])/6-(MyLog[-((b-a)/b)]*MyLog[-((c-x)/x)])/12-(MyLog[(b-a)/b]*MyLog[(c-x)/x])/12+(MyLog[-((a-c)/c)]*MyLog[(c-x)/x])/6-(MyLog[(c-b)/c]*MyLog[(c-x)/x])/12-(MyLog[(a-x)/a]*MyLog[(c-x)/x])/12+(MyLog[(b-x)/b]*MyLog[(c-x)/x])/6-(MyLog[(c-x)/c]*MyLog[(c-x)/x])/6+(5*MyLog[(c-x)/x]^2)/24+(MyLog[-((a-b)/b)]*MyLog[-((a*(c-x))/(c*x))])/6-(MyLog[-((a-c)/c)]*MyLog[(a*(c-x))/(c*x)])/6-(MyLog[-((b-a)/b)]*MyLog[x])/6-(MyLog[(a-c)/a]*MyLog[x])/6-(MyLog[-((b-c)/a)]*MyLog[x])/6+(MyLog[(b-c)/b]*MyLog[x])/6-(MyLog[(a-c)/c]*MyLog[x])/6+(MyLog[(b-c)/c]*MyLog[x])/6-(MyLog[-(((a-b)*c)/((a-c)*(b-c)))]*MyLog[x])/6+(MyLog[(a-c)/(a-x)]*MyLog[x])/6-(MyLog[(a-x)/(c-b)]*MyLog[x])/6+(MyLog[-(((a-b)*(c-x))/((a-c)*(b-c)))]*MyLog[x])/6+(MyLog[(b-c)/b]*MyLog[-(((a-b)*x)/(a*b))])/12-(MyLog[(c-x)/c]*MyLog[-(((a-b)*x)/(a*b))])/12+(MyLog[(c-x)/c]*MyLog[((a-b)*x)/(a*b)])/6+(MyLog[(a-b)/a]*MyLog[-(((b-c)*x)/(b*c))])/12-(MyLog[(a-x)/a]*MyLog[-(((b-c)*x)/(b*c))])/12-(MyLog[-((a-b)/b)]*MyLog[((b-c)*x)/(b*c)])/6+(MyLog[(a-x)/a]*MyLog[((b-c)*x)/(b*c)])/12-(MyLog[-((a-c)/c)]*MyLog[((a-c)*x)/(c*(a-x))])/6+(MyLog[(a-c)/a]*MyLog[-(((a-c)*x)/(a*(c-x)))])/6-(MyLog[-((a-x)/a)]*MyLog[(b-c)/(x-c)])/6+(MyLog[(b-x)/b]*MyLog[(b-c)/(x-c)])/3+MyLog[(a-b)/a]^2*MyT[1,1-c/a,1-b/a]*MyT[MyP[b/a,1-c/a],1-c/a,1-c/x]-2*MyLog[(a-b)/a]*MyLog[-((c-x)/x)]*MyT[1,1-c/a,1-b/a]*MyT[MyP[b/a,1-c/a],1-c/a,1-c/x]+MyLog[-((c-x)/x)]^2*MyT[1,1-c/a,1-b/a]*MyT[MyP[b/a,1-c/a],1-c/a,1-c/x]-2*MyLog[-((b-c)/c)]^2*MyT[1,1-a/c,1-b/c]*MyT[MyP[b/c,1-a/c],1-a/c,1-a/x]+4*MyLog[-((b-c)/c)]*MyLog[-((a-x)/x)]*MyT[1,1-a/c,1-b/c]*MyT[MyP[b/c,1-a/c],1-a/c,1-a/x]-2*MyLog[-((a-x)/x)]^2*MyT[1,1-a/c,1-b/c]*MyT[MyP[b/c,1-a/c],1-a/c,1-a/x]+4*MyLog[-((b-c)/c)]*MyLog[x]*MyT[1,1-x/c,1-b/c]*MyT[MyP[b/c,1-x/c],1-x/c,1-a/c]+MyLog[(b-c)/b]^2*MyT[1,1-c/a,1-c/b]*MyT[MyP[c/b,1-c/a],1-c/a,1-c/x]-2*MyLog[(b-c)/b]*MyLog[-((c-x)/x)]*MyT[1,1-c/a,1-c/b]*MyT[MyP[c/b,1-c/a],1-c/a,1-c/x]+MyLog[-((c-x)/x)]^2*MyT[1,1-c/a,1-c/b]*MyT[MyP[c/b,1-c/a],1-c/a,1-c/x]-MyLog[-((a-b)/b)]^2*MyT[1,1-x/b,1-c/b]*MyT[MyP[c/b,1-x/b],1-x/b,1-a/b]+2*MyLog[-((a-b)/b)]*MyLog[(b-c)/b]*MyT[1,1-x/b,1-c/b]*MyT[MyP[c/b,1-x/b],1-x/b,1-a/b]-MyLog[(b-c)/b]^2*MyT[1,1-x/b,1-c/b]*MyT[MyP[c/b,1-x/b],1-x/b,1-a/b]-2*MyLog[(b-c)/b]^2*MyT[1,1-x/b,1-x/a]*MyT[MyP[x/a,1-x/b],1-x/b,1-c/b]+4*MyLog[(b-c)/b]*MyLog[(a-x)/a]*MyT[1,1-x/b,1-x/a]*MyT[MyP[x/a,1-x/b],1-x/b,1-c/b]-2*MyLog[(a-x)/a]^2*MyT[1,1-x/b,1-x/a]*MyT[MyP[x/a,1-x/b],1-x/b,1-c/b]+MyLog[-((a-b)/b)]^2*MyT[1,1-x/b,1-x/c]*MyT[MyP[x/c,1-x/b],1-x/b,1-a/b]-2*MyLog[-((a-b)/b)]*MyLog[(c-x)/c]*MyT[1,1-x/b,1-x/c]*MyT[MyP[x/c,1-x/b],1-x/b,1-a/b]+MyLog[(c-x)/c]^2*MyT[1,1-x/b,1-x/c]*MyT[MyP[x/c,1-x/b],1-x/b,1-a/b]+MyH2[a/b,a/c]*MyH2[a/c,a/x]*MyHT[-MyR[a/b,a/c]+MyR[a/c,a/x]]*MyLog[(c-x)/(c-b)]^2*MyS[Im[a/b]]*MyS[Im[a/c]]+MyH2[a/c,a/x]*MyH2[b/c,a/c]*MyHT[MyR[a/c,a/x]-MyR[b/c,a/c]]*MyLog[(b*(c-x))/((b-a)*c)]^2*MyS[Im[a/c]]*MyS[Im[b/c]]-2*MyH2[b/a,c/a]*MyH2[c/a,c/x]*MyHT[-MyR[b/a,c/a]+MyR[c/a,c/x]]*MyLog[(b*(a-x))/(a*(b-c))]^2*MyS[Im[b/a]]*MyS[Im[c/a]]-2*MyH2[b/a,b/x]*MyH2[b/x,c/x]*MyHT[-MyR[b/a,b/x]+MyR[b/x,c/x]]*MyLog[((b-c)*x)/(c*(a-x))]^2*MyS[Im[b/a]]*MyS[Im[b/x]]+MyH2[b/c,b/x]*MyH2[b/x,a/x]*MyHT[-MyR[b/c,b/x]+MyR[b/x,a/x]]*MyLog[((a-b)*x)/(a*(x-c))]^2*MyS[Im[b/c]]*MyS[Im[b/x]]-MyH2[b/x,a/x]*MyH2[c/x,b/x]*MyHT[MyR[b/x,a/x]-MyR[c/x,b/x]]*MyLog[-(((a-b)*c)/(a*(b-c)))]^2*MyS[Im[b/x]]*MyS[Im[c/x]])+MyLog[(c-b)/c]*Zeta[3]+MyLog[(a-x)/a]*Zeta[3]-MyLog[(c*(a-x))/(a*(c-x))]*Zeta[3]-MyLog[(c-x)/c]*Zeta[3]+MyLog[(a*(c-x))/(c*(a-x))]*Zeta[3]-MyLog[(b-c)/(x-c)]*Zeta[3]+I*Pi*(-(MyH2[a/b,a/c]*MyLi[3,(c-a)/c]*MyS[Im[a/b]])+MyH2[a/b,a/c]*MyLi[3,(b+c)/c]*MyS[Im[a/b]]+MyH2[a/b,a/c]*MyLi[3,-((c-x)/(a-c))]*MyS[Im[a/b]]-MyH2[a/b,a/c]*MyLi[3,((b+c)*(c-x))/c^2]*MyS[Im[a/b]]+MyH2[a/b,a/c]*MyLi[2,(c-a)/c]*MyLog[(a-c)/(b-c)]*MyS[Im[a/b]]+MyH2[a/b,a/c]*MyLi[2,-((c-x)/(a-c))]*MyLog[(a-c)/(b-c)]*MyS[Im[a/b]]-(MyH2[a/b,a/c]*MyLog[(a-c)/a]*MyLog[(a-c)/(b-c)]^2*MyS[Im[a/b]])/2+(MyH2[a/b,a/c]*MyLog[(a-c)/(b-c)]*MyLog[-((c-a)/c)]^2*MyS[Im[a/b]])/2-(MyH2[a/b,a/c]*MyLog[-((c-a)/c)]^3*MyS[Im[a/b]])/6-MyH2[a/b,a/c]*MyLi[2,(b+c)/c]*MyLog[-(((b-c)*(b+c))/c^2)]*MyS[Im[a/b]]+MyH2[a/b,a/c]*MyLi[2,((b+c)*(c-x))/c^2]*MyLog[-(((b-c)*(b+c))/c^2)]*MyS[Im[a/b]]-(MyH2[a/b,a/c]*MyLog[-(b/c)]*MyLog[-(((b-c)*(b+c))/c^2)]^2*MyS[Im[a/b]])/2+(MyH2[a/b,a/c]*MyLog[(a-c)/(b-c)]^2*MyLog[(a-c)/(a-x)]*MyS[Im[a/b]])/2-(MyH1[a/c,a/b]*MyLog[-((b-c)/a)]^2*MyLog[(a-x)/a]*MyS[Im[a/b]])/2+(MyH2[a/b,a/c]*MyLog[-(((b-c)*(b+c))/c^2)]^2*MyLog[(-(b*c)+b*x+c*x)/c^2]*MyS[Im[a/b]])/2+MyLog[-((a-b)/b)]^2*MyLog[(a-x)/a]*MyT[1,1-a/c,1-a/b]*MyS[Im[a/b]]-MyLog[-((a-b)/b)]^2*MyLog[(c-x)/c]*MyT[1,1-a/c,1-a/b]*MyS[Im[a/b]]-(MyLog[-((a-b)/b)]^2*MyLog[(a-x)/a]*MyT[1,1-c/b,1-a/b]*MyS[Im[a/b]])/2-MyLi[3,-((a-b)/(b-c))]*MyT[1,1-x/b,1-a/b]*MyS[Im[a/b]]+MyLi[3,(b-c)/b]*MyT[1,1-x/b,1-a/b]*MyS[Im[a/b]]+MyLi[3,((b-a)*c)/(b*(c-x))]*MyT[1,1-x/b,1-a/b]*MyS[Im[a/b]]-MyLi[3,(c-x)/c]*MyT[1,1-x/b,1-a/b]*MyS[Im[a/b]]-MyLi[2,(b-c)/b]*MyLog[-((a-b)/b)]*MyT[1,1-x/b,1-a/b]*MyS[Im[a/b]]+MyLi[2,(c-x)/c]*MyLog[-((a-b)/b)]*MyT[1,1-x/b,1-a/b]*MyS[Im[a/b]]-(MyLog[-((a-b)/b)]*MyLog[-((b-c)/b)]^2*MyT[1,1-x/b,1-a/b]*MyS[Im[a/b]])/2+(MyLog[-((b-c)/b)]^3*MyT[1,1-x/b,1-a/b]*MyS[Im[a/b]])/6+(MyLog[-((a-b)/b)]^2*MyLog[(c-b)/c]*MyT[1,1-x/b,1-a/b]*MyS[Im[a/b]])/2+(MyLog[-((a-b)/b)]*MyLog[-((c-x)/c)]^2*MyT[1,1-x/b,1-a/b]*MyS[Im[a/b]])/2-(MyLog[-((c-x)/c)]^3*MyT[1,1-x/b,1-a/b]*MyS[Im[a/b]])/6-MyLog[-((a-b)/b)]^2*MyLog[(c-x)/c]*MyT[1,1-x/b,1-a/b]*MyS[Im[a/b]]-(MyLog[-((a-b)/b)]^2*MyLog[-((c-x)/x)]*MyT[1,1-x/b,1-a/b]*MyS[Im[a/b]])/2+2*MyH2[b/a,c/a]*MyLi[3,(a-c)/a]*MyS[Im[b/a]]-2*MyH2[b/a,c/a]*MyLi[3,(b+c)/b]*MyS[Im[b/a]]-2*MyH2[b/a,c/a]*MyLi[3,(a-x)/(a-c)]*MyS[Im[b/a]]+2*MyH2[b/a,c/a]*MyLi[3,((b+c)*(a-x))/(a*b)]*MyS[Im[b/a]]+2*MyH2[b/a,b/x]*MyLi[3,-((b-x)/x)]*MyS[Im[b/a]]-2*MyH2[b/a,b/x]*MyLi[3,((b-c)*x)/(c*(b-x))]*MyS[Im[b/a]]-2*MyH2[b/a,b/x]*MyLi[3,(a+x)/x]*MyS[Im[b/a]]+2*MyH2[b/a,b/x]*MyLi[3,((c-b)*(a+x))/(c*x)]*MyS[Im[b/a]]+(MyH2[b/a,c/a]*MyLog[-((a-c)/a)]^3*MyS[Im[b/a]])/3-2*MyH2[b/a,c/a]*MyLi[2,(a-c)/a]*MyLog[(b*(a-c))/(a*(b-c))]*MyS[Im[b/a]]-2*MyH2[b/a,c/a]*MyLi[2,(a-x)/(a-c)]*MyLog[(b*(a-c))/(a*(b-c))]*MyS[Im[b/a]]-MyH2[b/a,c/a]*MyLog[-((a-c)/a)]^2*MyLog[(b*(a-c))/(a*(b-c))]*MyS[Im[b/a]]+MyH2[b/a,c/a]*MyLog[(b*(a-c))/(a*(b-c))]^2*MyLog[(c-a)/c]*MyS[Im[b/a]]+2*MyH2[b/a,c/a]*MyLi[2,(b+c)/b]*MyLog[((b-c)*(b+c))/b^2]*MyS[Im[b/a]]-2*MyH2[b/a,c/a]*MyLi[2,((b+c)*(a-x))/(a*b)]*MyLog[((b-c)*(b+c))/b^2]*MyS[Im[b/a]]+MyH2[b/a,c/a]*MyLog[-(c/b)]*MyLog[((b-c)*(b+c))/b^2]^2*MyS[Im[b/a]]+MyH1[c/a,b/a]*MyLog[(a*(b-c))/(b*c)]^2*MyLog[(c-x)/c]*MyS[Im[b/a]]+MyH1[b/x,b/a]*MyLog[-((a-x)/b)]^2*MyLog[(c-x)/c]*MyS[Im[b/a]]+(MyH2[b/a,b/x]*MyLog[(b-x)/x]^3*MyS[Im[b/a]])/3+2*MyH2[b/a,b/x]*MyLi[2,(a+x)/x]*MyLog[-(((a-x)*(a+x))/x^2)]*MyS[Im[b/a]]-2*MyH2[b/a,b/x]*MyLi[2,-(((b-c)*(a+x))/(c*x))]*MyLog[-(((a-x)*(a+x))/x^2)]*MyS[Im[b/a]]+MyH2[b/a,b/x]*MyLog[-(a/x)]*MyLog[-(((a-x)*(a+x))/x^2)]^2*MyS[Im[b/a]]-2*MyH2[b/a,b/x]*MyLi[2,-((b-x)/x)]*MyLog[(x-b)/(x-a)]*MyS[Im[b/a]]-2*MyH2[b/a,b/x]*MyLi[2,((b-c)*x)/(c*(b-x))]*MyLog[(x-b)/(x-a)]*MyS[Im[b/a]]-MyH2[b/a,b/x]*MyLog[(b-x)/x]^2*MyLog[(x-b)/(x-a)]*MyS[Im[b/a]]+MyH2[b/a,b/x]*MyLog[(b-x)/b]*MyLog[(x-b)/(x-a)]^2*MyS[Im[b/a]]-MyH2[b/a,b/x]*MyLog[(c*(b-x))/(b*(c-x))]*MyLog[(x-b)/(x-a)]^2*MyS[Im[b/a]]-MyH2[b/a,c/a]*MyLog[(b*(a-c))/(a*(b-c))]^2*MyLog[(a-c)/(x-c)]*MyS[Im[b/a]]-MyH2[b/a,b/x]*MyLog[-(((a-x)*(a+x))/x^2)]^2*MyLog[-((-(a*b)+a*c-b*x)/(c*x))]*MyS[Im[b/a]]-MyH2[b/a,c/a]*MyLog[((b-c)*(b+c))/b^2]^2*MyLog[-((a*c-b*x-c*x)/(a*b))]*MyS[Im[b/a]]-MyLi[3,-(((a-b)*x)/(a*(c-x)))]*MyT[1,1-c/a,1-b/a]*MyS[Im[b/a]]+MyLi[3,-(((a-c)*x)/(a*(c-x)))]*MyT[1,1-c/a,1-b/a]*MyS[Im[b/a]]+MyLi[2,-(((a-c)*x)/(a*(c-x)))]*MyLog[(a-b)/a]*MyT[1,1-c/a,1-b/a]*MyS[Im[b/a]]-MyLi[2,-(((a-c)*x)/(a*(c-x)))]*MyLog[(a-c)/a]*MyT[1,1-c/a,1-b/a]*MyS[Im[b/a]]+(MyLog[(a-b)/a]^2*MyLog[(a-x)/a]*MyT[1,1-c/a,1-b/a]*MyS[Im[b/a]])/2-(MyLog[(a-b)/a]^2*MyLog[(c-x)/c]*MyT[1,1-c/a,1-b/a]*MyS[Im[b/a]])/2+(MyLog[(a-b)/a]^2*MyLog[(a*(c-x))/(c*(a-x))]*MyT[1,1-c/a,1-b/a]*MyS[Im[b/a]])/2-MyLog[(a-b)/a]*MyLog[(a-c)/a]*MyLog[(a*(c-x))/(c*(a-x))]*MyT[1,1-c/a,1-b/a]*MyS[Im[b/a]]+(MyLog[(a-c)/a]^2*MyLog[(a*(c-x))/(c*(a-x))]*MyT[1,1-c/a,1-b/a]*MyS[Im[b/a]])/2-(MyLog[(a-b)/a]^2*MyLog[(b-c)/b]*MyT[1,1-x/a,1-b/a]*MyS[Im[b/a]])/2+(MyLog[(a-b)/a]^2*MyLog[(c-x)/c]*MyT[1,1-x/a,1-b/a]*MyS[Im[b/a]])/2-MyH1[-(x/(c-x)),a/(a-c)]*MyLog[(a-c)/a]*MyLog[(c*(x-a))/(a*x)]^2*MyS[Im[a/(a-c)]]+MyLog[(a-c)/a]^2*MyLog[c/x]*MyT[1,c/a,c/x]*MyS[Im[a/(a-c)]]-MyLog[(c-b)/c]^2*MyLog[(b-x)/b]*MyT[1,(x-c)/(b-c),-(c/(b-c))]*MyS[Im[b/(b-c)]]+MyLog[(b-c)/(b-a)]^2*MyLog[x]*MyT[1,b/(b-c),(b-a)/(b-c)]*MyS[Im[(a-c)/(b-c)]]-MyLog[(b-c)/(b-a)]^2*MyLog[x]*MyT[1,(b-x)/(b-c),(b-a)/(b-c)]*MyS[Im[(a-c)/(b-c)]]-MyH2[b/c,a/c]*MyLi[3,(b-a)/b]*MyS[Im[a/c]]+MyH2[b/c,a/c]*MyLi[3,(a+b)/b]*MyS[Im[a/c]]-MyH2[a/b,a/c]*MyLi[3,(c-b)/c]*MyS[Im[a/c]]+MyH2[a/b,a/c]*MyLi[3,(b+c)/c]*MyS[Im[a/c]]-MyH2[a/c,a/x]*MyLi[3,-((b-c)/(c-x))]*MyS[Im[a/c]]-MyH2[a/c,a/x]*MyLi[3,((b-a)*c)/(b*(c-x))]*MyS[Im[a/c]]+MyH2[a/b,a/c]*MyLi[3,-((c-x)/(b-c))]*MyS[Im[a/c]]+MyH2[b/c,a/c]*MyLi[3,-((b*(c-x))/((a-b)*c))]*MyS[Im[a/c]]-MyH2[b/c,a/c]*MyLi[3,((a+b)*(c-x))/(b*c)]*MyS[Im[a/c]]-MyH2[a/b,a/c]*MyLi[3,((b+c)*(c-x))/c^2]*MyS[Im[a/c]]-(MyH2[b/c,a/c]*MyLog[-((b-a)/b)]^3*MyS[Im[a/c]])/6-MyH2[b/c,a/c]*MyLi[2,(a+b)/b]*MyLog[-(((a-b)*(a+b))/b^2)]*MyS[Im[a/c]]+MyH2[b/c,a/c]*MyLi[2,((a+b)*(c-x))/(b*c)]*MyLog[-(((a-b)*(a+b))/b^2)]*MyS[Im[a/c]]-(MyH2[b/c,a/c]*MyLog[-(a/b)]*MyLog[-(((a-b)*(a+b))/b^2)]^2*MyS[Im[a/c]])/2-(MyH2[a/b,a/c]*MyLog[-((c-b)/c)]^3*MyS[Im[a/c]])/6-MyH2[a/b,a/c]*MyLi[2,(b+c)/c]*MyLog[-(((b-c)*(b+c))/c^2)]*MyS[Im[a/c]]+MyH2[a/b,a/c]*MyLi[2,((b+c)*(c-x))/c^2]*MyLog[-(((b-c)*(b+c))/c^2)]*MyS[Im[a/c]]-(MyH2[a/b,a/c]*MyLog[-(b/c)]*MyLog[-(((b-c)*(b+c))/c^2)]^2*MyS[Im[a/c]])/2+(MyH1[a/b,a/c]*MyLog[(b-c)/a]^2*MyLog[(a-x)/a]*MyS[Im[a/c]])/2+(MyH1[b/c,a/c]*MyLog[((a-b)*c)/(a*b)]^2*MyLog[(a-x)/a]*MyS[Im[a/c]])/2-(MyH1[a/b,a/c]*MyLog[(b-c)/a]^2*MyLog[(c-x)/c]*MyS[Im[a/c]])/2-(MyH1[b/c,a/c]*MyLog[((a-b)*c)/(a*b)]^2*MyLog[(c-x)/c]*MyS[Im[a/c]])/2+(MyH1[x/c,a/c]*MyLog[(a-b)/a]*MyLog[(c*(a-x))/(a*x)]^2*MyS[Im[a/c]])/2+(MyH1[x/c,a/c]*MyLog[(b-c)/b]*MyLog[(c*(a-x))/(a*x)]^2*MyS[Im[a/c]])/2+(MyH2[b/c,a/c]*MyLog[-(((a-b)*(a+b))/b^2)]^2*MyLog[(-(a*c)+a*x+b*x)/(b*c)]*MyS[Im[a/c]])/2+(MyH2[a/b,a/c]*MyLog[-(((b-c)*(b+c))/c^2)]^2*MyLog[(-(b*c)+b*x+c*x)/c^2]*MyS[Im[a/c]])/2+MyLi[2,x/a]*MyLog[(a-b)/a]*MyT[1,1-c/a,1-b/a]*MyS[Im[a/c]]+MyLi[2,x/a]*MyLog[(b-c)/b]*MyT[1,1-c/a,1-c/b]*MyS[Im[a/c]]-MyLi[2,b/a]*MyLog[-((c-x)/x)]*MyT[1,1-c/a,1-c/x]*MyS[Im[a/c]]+MyLi[2,c/b]*MyLog[-((c-x)/x)]*MyT[1,1-c/a,1-c/x]*MyS[Im[a/c]]-2*MyLi[2,-((b-c)/c)]*MyLog[x]*MyT[1,1-x/c,1-a/c]*MyS[Im[a/c]]-2*MyLi[2,-((a-c)/(c-b))]*MyLog[x]*MyT[1,1-x/c,1-a/c]*MyS[Im[a/c]]+2*MyLog[(b-c)/(b-a)]*MyLog[-((a-c)/c)]*MyLog[x]*MyT[1,1-x/c,1-a/c]*MyS[Im[a/c]]-MyLog[(b-c)/c]^2*MyLog[x]*MyT[1,1-x/c,1-a/c]*MyS[Im[a/c]]+MyH2[b/c,a/c]*MyLi[3,(a+b)/b]*MyS[Im[b/c]]-MyH2[b/c,a/c]*MyLi[3,(c-a)/c]*MyS[Im[b/c]]+MyH2[b/c,a/c]*MyLi[3,-((c-x)/(a-c))]*MyS[Im[b/c]]-MyH2[b/c,a/c]*MyLi[3,((a+b)*(c-x))/(b*c)]*MyS[Im[b/c]]-MyH2[b/c,b/x]*MyLi[3,-((b-x)/x)]*MyS[Im[b/c]]+MyH2[b/c,b/x]*MyLi[3,-(((a-b)*x)/(a*(b-x)))]*MyS[Im[b/c]]+MyH2[b/c,b/x]*MyLi[3,(c+x)/x]*MyS[Im[b/c]]-MyH2[b/c,b/x]*MyLi[3,((a-b)*(c+x))/(a*x)]*MyS[Im[b/c]]-MyH2[b/c,a/c]*MyLi[2,(a+b)/b]*MyLog[-(((a-b)*(a+b))/b^2)]*MyS[Im[b/c]]+MyH2[b/c,a/c]*MyLi[2,((a+b)*(c-x))/(b*c)]*MyLog[-(((a-b)*(a+b))/b^2)]*MyS[Im[b/c]]-(MyH2[b/c,a/c]*MyLog[-(a/b)]*MyLog[-(((a-b)*(a+b))/b^2)]^2*MyS[Im[b/c]])/2+MyH2[b/c,a/c]*MyLi[2,(c-a)/c]*MyLog[(b*(a-c))/((a-b)*c)]*MyS[Im[b/c]]+MyH2[b/c,a/c]*MyLi[2,-((c-x)/(a-c))]*MyLog[(b*(a-c))/((a-b)*c)]*MyS[Im[b/c]]-(MyH2[b/c,a/c]*MyLog[(a-c)/a]*MyLog[(b*(a-c))/((a-b)*c)]^2*MyS[Im[b/c]])/2+(MyH2[b/c,a/c]*MyLog[(b*(a-c))/((a-b)*c)]*MyLog[-((c-a)/c)]^2*MyS[Im[b/c]])/2-(MyH2[b/c,a/c]*MyLog[-((c-a)/c)]^3*MyS[Im[b/c]])/6+(MyH2[b/c,a/c]*MyLog[(b*(a-c))/((a-b)*c)]^2*MyLog[(a-c)/(a-x)]*MyS[Im[b/c]])/2-(MyH1[a/c,b/c]*MyLog[-(((a-b)*c)/(a*b))]^2*MyLog[(a-x)/a]*MyS[Im[b/c]])/2+MyH2[b/c,b/x]*MyLi[2,-((b-x)/x)]*MyLog[(b-x)/(c-x)]*MyS[Im[b/c]]+MyH2[b/c,b/x]*MyLi[2,-(((a-b)*x)/(a*(b-x)))]*MyLog[(b-x)/(c-x)]*MyS[Im[b/c]]-(MyH2[b/c,b/x]*MyLog[(b-x)/b]*MyLog[(b-x)/(c-x)]^2*MyS[Im[b/c]])/2+(MyH2[b/c,b/x]*MyLog[(a*(b-x))/(b*(a-x))]*MyLog[(b-x)/(c-x)]^2*MyS[Im[b/c]])/2-(MyH1[b/x,b/c]*MyLog[(a-x)/a]*MyLog[-((c-x)/b)]^2*MyS[Im[b/c]])/2+(MyH2[b/c,b/x]*MyLog[(b-x)/(c-x)]*MyLog[(b-x)/x]^2*MyS[Im[b/c]])/2-(MyH2[b/c,b/x]*MyLog[(b-x)/x]^3*MyS[Im[b/c]])/6+MyH1[(b-c)/(a-c),1-b/c]*MyLog[(b-c)/a]^2*MyLog[x]*MyS[Im[b/c]]-MyH1[1-a/c,1-b/c]*MyLog[((a-c)*(b-c))/((a-b)*c)]^2*MyLog[x]*MyS[Im[b/c]]-MyH2[b/c,b/x]*MyLi[2,(c+x)/x]*MyLog[-(((c-x)*(c+x))/x^2)]*MyS[Im[b/c]]+MyH2[b/c,b/x]*MyLi[2,((a-b)*(c+x))/(a*x)]*MyLog[-(((c-x)*(c+x))/x^2)]*MyS[Im[b/c]]-(MyH2[b/c,b/x]*MyLog[-(c/x)]*MyLog[-(((c-x)*(c+x))/x^2)]^2*MyS[Im[b/c]])/2+(MyH2[b/c,b/x]*MyLog[-(((c-x)*(c+x))/x^2)]^2*MyLog[-((a*c-b*c-b*x)/(a*x))]*MyS[Im[b/c]])/2+(MyH2[b/c,a/c]*MyLog[-(((a-b)*(a+b))/b^2)]^2*MyLog[(-(a*c)+a*x+b*x)/(b*c)]*MyS[Im[b/c]])/2-(MyLog[-((b-c)/c)]^2*MyLog[(a-x)/a]*MyT[1,1-b/a,1-b/c]*MyS[Im[b/c]])/2-2*MyLi[3,((a-c)*x)/(c*(a-x))]*MyT[1,1-a/c,1-b/c]*MyS[Im[b/c]]+2*MyLi[3,((b-c)*x)/(c*(a-x))]*MyT[1,1-a/c,1-b/c]*MyS[Im[b/c]]+2*MyLi[2,((a-c)*x)/(c*(a-x))]*MyLog[-((a-c)/c)]*MyT[1,1-a/c,1-b/c]*MyS[Im[b/c]]-2*MyLi[2,((a-c)*x)/(c*(a-x))]*MyLog[-((b-c)/c)]*MyT[1,1-a/c,1-b/c]*MyS[Im[b/c]]-MyLog[-((a-c)/c)]^2*MyLog[(c*(a-x))/(a*(c-x))]*MyT[1,1-a/c,1-b/c]*MyS[Im[b/c]]+2*MyLog[-((a-c)/c)]*MyLog[-((b-c)/c)]*MyLog[(c*(a-x))/(a*(c-x))]*MyT[1,1-a/c,1-b/c]*MyS[Im[b/c]]-MyLog[-((b-c)/c)]^2*MyLog[(c*(a-x))/(a*(c-x))]*MyT[1,1-a/c,1-b/c]*MyS[Im[b/c]]+MyLog[-((a-b)/b)]*MyLog[-((b-c)/c)]^2*MyT[1,1-x/c,1-b/c]*MyS[Im[b/c]]-(MyLog[-((b-c)/c)]^2*MyLog[(a-x)/a]*MyT[1,1-x/c,1-b/c]*MyS[Im[b/c]])/2-2*MyLog[(a-c)/(a-b)]*MyLog[-((b-c)/c)]*MyLog[x]*MyT[1,1-x/c,1-b/c]*MyS[Im[b/c]]+2*MyLog[-((b-c)/c)]*MyLog[(a-c)/(a-x)]*MyLog[x]*MyT[1,1-x/c,1-b/c]*MyS[Im[b/c]]+2*MyH2[b/a,c/a]*MyLi[3,(b-c)/b]*MyS[Im[c/a]]-2*MyH2[b/a,c/a]*MyLi[3,(b+c)/b]*MyS[Im[c/a]]+2*MyH2[c/a,c/x]*MyLi[3,(a*(b-c))/(b*(a-x))]*MyS[Im[c/a]]-2*MyH2[b/a,c/a]*MyLi[3,(b*(a-x))/(a*(b-c))]*MyS[Im[c/a]]+2*MyH2[b/a,c/a]*MyLi[3,((b+c)*(a-x))/(a*b)]*MyS[Im[c/a]]+(MyH2[b/a,c/a]*MyLog[-((b-c)/b)]^3*MyS[Im[c/a]])/3+2*MyH2[b/a,c/a]*MyLi[2,(b+c)/b]*MyLog[((b-c)*(b+c))/b^2]*MyS[Im[c/a]]-2*MyH2[b/a,c/a]*MyLi[2,((b+c)*(a-x))/(a*b)]*MyLog[((b-c)*(b+c))/b^2]*MyS[Im[c/a]]+MyH2[b/a,c/a]*MyLog[-(c/b)]*MyLog[((b-c)*(b+c))/b^2]^2*MyS[Im[c/a]]+MyH1[c/b,c/a]*MyLog[-((a-b)/c)]^2*MyLog[(a-x)/a]*MyS[Im[c/a]]-MyH1[c/b,c/a]*MyLog[-((a-b)/c)]^2*MyLog[(c-x)/c]*MyS[Im[c/a]]-MyH1[x/a,c/a]*MyLog[-((a-b)/b)]*MyLog[(a*(c-x))/(c*x)]^2*MyS[Im[c/a]]-MyH2[b/a,c/a]*MyLog[((b-c)*(b+c))/b^2]^2*MyLog[-((a*c-b*x-c*x)/(a*b))]*MyS[Im[c/a]]+2*MyLi[2,x/a]*MyLog[-((b-c)/c)]*MyT[1,1-a/c,1-b/c]*MyS[Im[c/a]]-2*MyLi[2,x/c]*MyLog[-((b-c)/c)]*MyT[1,1-a/c,1-b/c]*MyS[Im[c/a]]-2*MyLi[2,a/b]*MyLog[-((a-x)/x)]*MyT[1,1-a/c,1-a/x]*MyS[Im[c/a]]+2*MyLi[2,b/c]*MyLog[-((a-x)/x)]*MyT[1,1-a/c,1-a/x]*MyS[Im[c/a]]+MyLog[(b-c)/b]^2*MyLog[(c-x)/c]*MyT[1,1-a/b,1-c/b]*MyS[Im[c/b]]+MyLi[3,-(((a-c)*x)/(a*(c-x)))]*MyT[1,1-c/a,1-c/b]*MyS[Im[c/b]]-MyLi[3,-(((b-c)*x)/(b*(c-x)))]*MyT[1,1-c/a,1-c/b]*MyS[Im[c/b]]-MyLi[2,-(((a-c)*x)/(a*(c-x)))]*MyLog[(a-c)/a]*MyT[1,1-c/a,1-c/b]*MyS[Im[c/b]]+MyLi[2,-(((a-c)*x)/(a*(c-x)))]*MyLog[(b-c)/b]*MyT[1,1-c/a,1-c/b]*MyS[Im[c/b]]+(MyLog[(b-c)/b]^2*MyLog[(a-x)/a]*MyT[1,1-c/a,1-c/b]*MyS[Im[c/b]])/2-(MyLog[(b-c)/b]^2*MyLog[(c-x)/c]*MyT[1,1-c/a,1-c/b]*MyS[Im[c/b]])/2+(MyLog[(a-c)/a]^2*MyLog[(a*(c-x))/(c*(a-x))]*MyT[1,1-c/a,1-c/b]*MyS[Im[c/b]])/2-MyLog[(a-c)/a]*MyLog[(b-c)/b]*MyLog[(a*(c-x))/(c*(a-x))]*MyT[1,1-c/a,1-c/b]*MyS[Im[c/b]]+(MyLog[(b-c)/b]^2*MyLog[(a*(c-x))/(c*(a-x))]*MyT[1,1-c/a,1-c/b]*MyS[Im[c/b]])/2+MyLi[3,-((b-c)/(a-b))]*MyT[1,1-x/b,1-c/b]*MyS[Im[c/b]]+2*MyLi[3,(b-c)/b]*MyT[1,1-x/b,1-c/b]*MyS[Im[c/b]]-2*MyLi[3,(a*(b-c))/(b*(a-x))]*MyT[1,1-x/b,1-c/b]*MyS[Im[c/b]]+2*MyLi[3,(a-x)/a]*MyT[1,1-x/b,1-c/b]*MyS[Im[c/b]]-MyLi[3,-((b-x)/(a-b))]*MyT[1,1-x/b,1-c/b]*MyS[Im[c/b]]-2*MyLi[2,(a-x)/a]*MyLog[(b-c)/b]*MyT[1,1-x/b,1-c/b]*MyS[Im[c/b]]-MyLi[2,-((b-x)/(a-b))]*MyLog[(b-c)/b]*MyT[1,1-x/b,1-c/b]*MyS[Im[c/b]]-(MyLog[(a-b)/a]*MyLog[(b-c)/b]^2*MyT[1,1-x/b,1-c/b]*MyS[Im[c/b]])/2-(MyLog[(b-c)/b]^3*MyT[1,1-x/b,1-c/b]*MyS[Im[c/b]])/3+MyLog[(b-c)/b]^2*MyLog[c/b]*MyT[1,1-x/b,1-c/b]*MyS[Im[c/b]]-(MyLog[(b-c)/b]^2*MyLog[(a-b)/(a-x)]*MyT[1,1-x/b,1-c/b]*MyS[Im[c/b]])/2-MyLog[(b-c)/b]*MyLog[-((a-x)/a)]^2*MyT[1,1-x/b,1-c/b]*MyS[Im[c/b]]+(MyLog[-((a-x)/a)]^3*MyT[1,1-x/b,1-c/b]*MyS[Im[c/b]])/3+(MyLog[(b-c)/b]^2*MyLog[(a-x)/a]*MyT[1,1-x/b,1-c/b]*MyS[Im[c/b]])/2+MyLi[2,-((b-x)/(a-b))]*MyLog[(b-x)/b]*MyT[1,1-x/b,1-c/b]*MyS[Im[c/b]]+MyLog[(b-c)/b]*MyLog[(a-b)/(a-x)]*MyLog[(b-x)/b]*MyT[1,1-x/b,1-c/b]*MyS[Im[c/b]]-(MyLog[(a-b)/(a-x)]*MyLog[(b-x)/b]^2*MyT[1,1-x/b,1-c/b]*MyS[Im[c/b]])/2+MyLog[(b-c)/b]^2*MyLog[-((a-x)/x)]*MyT[1,1-x/b,1-c/b]*MyS[Im[c/b]]-MyH1[-(x/(a-x)),c/(c-a)]*MyLog[-((a-c)/c)]*MyLog[(a*(x-c))/(c*x)]^2*MyS[Im[c/(a-c)]]+MyLog[(a-c)/a]^2*MyLog[x]*MyT[1,b/(b-c),a/(a-c)]*MyS[Im[c/(a-c)]]+MyLog[-((a-c)/c)]^2*MyLog[a/x]*MyT[1,a/c,a/x]*MyS[Im[c/(a-c)]]+MyH1[b/(b-c),b/(b-x)]*MyLog[(b-x)/b]*MyLog[-((c-x)/b)]^2*MyS[Im[b/(b-x)]]-MyLog[c/b]*MyLog[(b-x)/b]^2*MyT[1,x/b,c/b]*MyS[Im[b/(b-x)]]-MyH1[b/(b-x),(b-c)/(b-x)]*MyLog[-((b*(b-c))/(c*(b-x)))]^2*MyLog[(b-x)/b]*MyS[Im[(b-c)/(b-x)]]+MyLog[(b-x)/b]*MyLog[(b-c)/(x-c)]^2*MyT[1,x/b,(x-c)/(b-c)]*MyS[Im[(b-x)/(b-c)]]+MyH1[(b-c)/(a-c),(c-b)/(c-x)]*MyLog[(b-c)/(a-x)]^2*MyLog[x]*MyS[Im[(c-b)/(c-x)]]-MyH1[(c-a)/(c-x),(c-b)/(c-x)]*MyLog[((a-c)*(b-c))/((a-b)*(c-x))]^2*MyLog[x]*MyS[Im[(c-b)/(c-x)]]-2*MyLog[(b-c)/(b-a)]*MyLog[(c-x)/c]*MyLog[x]*MyT[1,(b-x)/(b-c),(b-a)/(b-c)]*MyS[Im[(c-b)/(c-x)]]-(MyH1[a/c,a/x]*MyLog[(a-b)/a]*MyLog[(c-x)/a]^2*MyS[Im[a/x]])/2-(MyH1[a/c,a/x]*MyLog[(b-c)/b]*MyLog[(c-x)/a]^2*MyS[Im[a/x]])/2+MyH1[a/b,a/x]*MyLog[(b-x)/a]^2*MyLog[(c-x)/c]*MyS[Im[a/x]]-(MyH1[b/x,a/x]*MyLog[(b-c)/b]*MyLog[((a-b)*x)/(a*b)]^2*MyS[Im[a/x]])/2+(MyH1[b/x,a/x]*MyLog[(c-x)/c]*MyLog[((a-b)*x)/(a*b)]^2*MyS[Im[a/x]])/2+MyLog[(c-x)/c]*MyLog[-((a-x)/x)]^2*MyT[1,1-a/b,1-a/x]*MyS[Im[a/x]]+2*MyLi[3,(c-b)/c]*MyT[1,1-a/c,1-a/x]*MyS[Im[a/x]]+2*MyLi[3,-((a-x)/x)]*MyT[1,1-a/c,1-a/x]*MyS[Im[a/x]]-2*MyLi[3,(c*(a-x))/((b-c)*x)]*MyT[1,1-a/c,1-a/x]*MyS[Im[a/x]]+(MyLog[-((c-b)/c)]^3*MyT[1,1-a/c,1-a/x]*MyS[Im[a/x]])/3-2*MyLi[2,(c-b)/c]*MyLog[-((a-x)/x)]*MyT[1,1-a/c,1-a/x]*MyS[Im[a/x]]-MyLog[-((c-b)/c)]^2*MyLog[-((a-x)/x)]*MyT[1,1-a/c,1-a/x]*MyS[Im[a/x]]+MyLog[(b-c)/b]*MyLog[-((a-x)/x)]^2*MyT[1,1-a/c,1-a/x]*MyS[Im[a/x]]+MyLog[a/x]*MyLog[-((a-x)/x)]^2*MyT[1,1-a/c,1-a/x]*MyS[Im[a/x]]-(MyLog[-((a-x)/x)]^3*MyT[1,1-a/c,1-a/x]*MyS[Im[a/x]])/3-2*MyLi[2,b/a]*MyLog[(c-x)/c]*MyT[1,1-x/a,1-x/c]*MyS[Im[a/x]]+MyH2[b/x,a/x]*MyLi[3,-((a*(b-c))/((a-b)*c))]*MyS[Im[b/x]]-MyH2[c/x,b/x]*MyLi[3,-(((a-b)*c)/(a*(b-c)))]*MyS[Im[b/x]]+MyH2[c/x,b/x]*MyLi[3,(c-b)/c]*MyS[Im[b/x]]-MyH2[c/x,b/x]*MyLi[3,(b+c)/c]*MyS[Im[b/x]]+MyH2[c/x,b/x]*MyLi[3,((a-b)*(b+c))/(a*c)]*MyS[Im[b/x]]+2*MyH2[b/a,b/x]*MyLi[3,-((a-x)/x)]*MyS[Im[b/x]]+2*MyH2[b/x,c/x]*MyLi[3,(c*(a-x))/((b-c)*x)]*MyS[Im[b/x]]-MyH2[b/c,b/x]*MyLi[3,-((c-x)/x)]*MyS[Im[b/x]]-2*MyH2[b/a,b/x]*MyLi[3,((b-c)*x)/(c*(a-x))]*MyS[Im[b/x]]+MyH2[b/c,b/x]*MyLi[3,-(((a-b)*x)/(a*(c-x)))]*MyS[Im[b/x]]-2*MyH2[b/a,b/x]*MyLi[3,(a+x)/x]*MyS[Im[b/x]]+2*MyH2[b/a,b/x]*MyLi[3,((c-b)*(a+x))/(c*x)]*MyS[Im[b/x]]-MyH2[b/x,a/x]*MyLi[3,(a*(x-c))/((a-b)*x)]*MyS[Im[b/x]]+MyH2[b/c,b/x]*MyLi[3,(c+x)/x]*MyS[Im[b/x]]-MyH2[b/c,b/x]*MyLi[3,((a-b)*(c+x))/(a*x)]*MyS[Im[b/x]]+(MyH2[c/x,b/x]*MyLog[-((c-b)/c)]^3*MyS[Im[b/x]])/6+MyH2[c/x,b/x]*MyLi[2,(b+c)/c]*MyLog[-(((b-c)*(b+c))/c^2)]*MyS[Im[b/x]]-MyH2[c/x,b/x]*MyLi[2,((a-b)*(b+c))/(a*c)]*MyLog[-(((b-c)*(b+c))/c^2)]*MyS[Im[b/x]]+(MyH2[c/x,b/x]*MyLog[-(b/c)]*MyLog[-(((b-c)*(b+c))/c^2)]^2*MyS[Im[b/x]])/2-(MyH2[c/x,b/x]*MyLog[-((b*(a-b-c))/(a*c))]*MyLog[-(((b-c)*(b+c))/c^2)]^2*MyS[Im[b/x]])/2+(MyH1[b/a,b/x]*MyLog[(b-c)/b]*MyLog[(a-x)/b]^2*MyS[Im[b/x]])/2+(MyH1[b/c,b/x]*MyLog[(a-b)/a]*MyLog[(c-x)/b]^2*MyS[Im[b/x]])/2-MyH1[b/c,b/x]*MyLog[-((a-b)/b)]*MyLog[(c-x)/b]^2*MyS[Im[b/x]]-(MyH1[b/c,b/x]*MyLog[(a-x)/a]*MyLog[(c-x)/b]^2*MyS[Im[b/x]])/2-(MyH1[b/a,b/x]*MyLog[(a-x)/b]^2*MyLog[(c-x)/c]*MyS[Im[b/x]])/2+(MyH2[b/a,b/x]*MyLog[(a-x)/x]^3*MyS[Im[b/x]])/3-(MyH2[b/c,b/x]*MyLog[(c-x)/x]^3*MyS[Im[b/x]])/6-MyH1[a/x,b/x]*MyLog[(c-x)/c]*MyLog[-(((a-b)*x)/(a*b))]^2*MyS[Im[b/x]]-(MyH1[c/x,b/x]*MyLog[(a-b)/a]*MyLog[((b-c)*x)/(b*c)]^2*MyS[Im[b/x]])/2+(MyH1[c/x,b/x]*MyLog[(a-x)/a]*MyLog[((b-c)*x)/(b*c)]^2*MyS[Im[b/x]])/2+2*MyH2[b/a,b/x]*MyLi[2,(a+x)/x]*MyLog[-(((a-x)*(a+x))/x^2)]*MyS[Im[b/x]]-2*MyH2[b/a,b/x]*MyLi[2,-(((b-c)*(a+x))/(c*x))]*MyLog[-(((a-x)*(a+x))/x^2)]*MyS[Im[b/x]]+MyH2[b/a,b/x]*MyLog[-(a/x)]*MyLog[-(((a-x)*(a+x))/x^2)]^2*MyS[Im[b/x]]-MyH2[b/c,b/x]*MyLi[2,(c+x)/x]*MyLog[-(((c-x)*(c+x))/x^2)]*MyS[Im[b/x]]+MyH2[b/c,b/x]*MyLi[2,((a-b)*(c+x))/(a*x)]*MyLog[-(((c-x)*(c+x))/x^2)]*MyS[Im[b/x]]-(MyH2[b/c,b/x]*MyLog[-(c/x)]*MyLog[-(((c-x)*(c+x))/x^2)]^2*MyS[Im[b/x]])/2-MyH2[b/a,b/x]*MyLog[-(((a-x)*(a+x))/x^2)]^2*MyLog[-((-(a*b)+a*c-b*x)/(c*x))]*MyS[Im[b/x]]+(MyH2[b/c,b/x]*MyLog[-(((c-x)*(c+x))/x^2)]^2*MyLog[-((a*c-b*c-b*x)/(a*x))]*MyS[Im[b/x]])/2+MyLi[2,c/b]*MyLog[-((a-b)/b)]*MyT[1,1-x/b,1-a/b]*MyS[Im[b/x]]-MyLi[2,x/c]*MyLog[-((a-b)/b)]*MyT[1,1-x/b,1-a/b]*MyS[Im[b/x]]-2*MyLi[2,a/b]*MyLog[(b-c)/b]*MyT[1,1-x/b,1-c/b]*MyS[Im[b/x]]+MyLi[2,x/a]*MyLog[(b-c)/b]*MyT[1,1-x/b,1-c/b]*MyS[Im[b/x]]-2*MyLi[2,x/c]*MyLog[(a-x)/a]*MyT[1,1-x/b,1-x/a]*MyS[Im[b/x]]+MyLi[2,x/a]*MyLog[(c-x)/c]*MyT[1,1-x/b,1-x/c]*MyS[Im[b/x]]-MyH2[c/x,b/x]*MyLi[3,(b+c)/c]*MyS[Im[c/x]]+MyH2[c/x,b/x]*MyLi[3,((a-b)*(b+c))/(a*c)]*MyS[Im[c/x]]+MyH2[c/x,b/x]*MyLi[3,-((b-x)/x)]*MyS[Im[c/x]]-MyH2[c/x,b/x]*MyLi[3,-(((a-b)*x)/(a*(b-x)))]*MyS[Im[c/x]]+MyH2[c/x,b/x]*MyLi[2,(b+c)/c]*MyLog[-(((b-c)*(b+c))/c^2)]*MyS[Im[c/x]]-MyH2[c/x,b/x]*MyLi[2,((a-b)*(b+c))/(a*c)]*MyLog[-(((b-c)*(b+c))/c^2)]*MyS[Im[c/x]]+(MyH2[c/x,b/x]*MyLog[-(b/c)]*MyLog[-(((b-c)*(b+c))/c^2)]^2*MyS[Im[c/x]])/2-(MyH2[c/x,b/x]*MyLog[-((b*(a-b-c))/(a*c))]*MyLog[-(((b-c)*(b+c))/c^2)]^2*MyS[Im[c/x]])/2+MyH1[c/a,c/x]*MyLog[-((a-b)/b)]*MyLog[(a-x)/c]^2*MyS[Im[c/x]]+(MyH2[c/x,b/x]*MyLog[(b-x)/x]^3*MyS[Im[c/x]])/6-MyH2[c/x,b/x]*MyLi[2,-((b-x)/x)]*MyLog[(c*(b-x))/((b-c)*x)]*MyS[Im[c/x]]-MyH2[c/x,b/x]*MyLi[2,-(((a-b)*x)/(a*(b-x)))]*MyLog[(c*(b-x))/((b-c)*x)]*MyS[Im[c/x]]-(MyH2[c/x,b/x]*MyLog[(b-x)/x]^2*MyLog[(c*(b-x))/((b-c)*x)]*MyS[Im[c/x]])/2+(MyH2[c/x,b/x]*MyLog[(b-x)/b]*MyLog[(c*(b-x))/((b-c)*x)]^2*MyS[Im[c/x]])/2-(MyH2[c/x,b/x]*MyLog[(a*(b-x))/(b*(a-x))]*MyLog[(c*(b-x))/((b-c)*x)]^2*MyS[Im[c/x]])/2+MyH1[b/x,c/x]*MyLog[-((a-b)/b)]*MyLog[-(((b-c)*x)/(b*c))]^2*MyS[Im[c/x]]-(MyH1[b/x,c/x]*MyLog[(a-x)/a]*MyLog[-(((b-c)*x)/(b*c))]^2*MyS[Im[c/x]])/2-MyLi[3,(a-b)/a]*MyT[1,1-c/a,1-c/x]*MyS[Im[c/x]]-MyLi[3,(b-c)/b]*MyT[1,1-c/a,1-c/x]*MyS[Im[c/x]]-2*MyLi[3,-((c-x)/x)]*MyT[1,1-c/a,1-c/x]*MyS[Im[c/x]]+MyLi[3,-((b*(c-x))/((b-c)*x))]*MyT[1,1-c/a,1-c/x]*MyS[Im[c/x]]+MyLi[3,(a*(x-c))/((a-b)*x)]*MyT[1,1-c/a,1-c/x]*MyS[Im[c/x]]-(MyLog[-((a-b)/a)]^3*MyT[1,1-c/a,1-c/x]*MyS[Im[c/x]])/6-(MyLog[-((b-c)/b)]^3*MyT[1,1-c/a,1-c/x]*MyS[Im[c/x]])/6+MyLi[2,(a-b)/a]*MyLog[-((c-x)/x)]*MyT[1,1-c/a,1-c/x]*MyS[Im[c/x]]+MyLi[2,(b-c)/b]*MyLog[-((c-x)/x)]*MyT[1,1-c/a,1-c/x]*MyS[Im[c/x]]+(MyLog[-((a-b)/a)]^2*MyLog[-((c-x)/x)]*MyT[1,1-c/a,1-c/x]*MyS[Im[c/x]])/2+(MyLog[-((b-c)/b)]^2*MyLog[-((c-x)/x)]*MyT[1,1-c/a,1-c/x]*MyS[Im[c/x]])/2-(MyLog[(b-a)/b]*MyLog[-((c-x)/x)]^2*MyT[1,1-c/a,1-c/x]*MyS[Im[c/x]])/2-(MyLog[(c-b)/c]*MyLog[-((c-x)/x)]^2*MyT[1,1-c/a,1-c/x]*MyS[Im[c/x]])/2-MyLog[c/x]*MyLog[-((c-x)/x)]^2*MyT[1,1-c/a,1-c/x]*MyS[Im[c/x]]+(MyLog[-((c-x)/x)]^3*MyT[1,1-c/a,1-c/x]*MyS[Im[c/x]])/3-(MyLog[(a-x)/a]*MyLog[-((c-x)/x)]^2*MyT[1,1-c/b,1-c/x]*MyS[Im[c/x]])/2+2*MyLi[2,b/c]*MyLog[(a-x)/a]*MyT[1,1-x/c,1-x/a]*MyS[Im[c/x]]-MyH1[c/(c-a),(c*(a-x))/((a-c)*x)]*MyLog[-((a-c)/c)]*MyLog[-((c*(a-x))/(a*(a-c)))]^2*MyS[Im[(c*(a-x))/((a-c)*x)]]+(MyLog[(a-b)/a]*MyLog[(a-x)/a]^2*MyT[1,1-c/a,1-x/a]*MyS[Im[x/a]])/2+(MyLog[(b-c)/b]*MyLog[(a-x)/a]^2*MyT[1,1-c/a,1-x/a]*MyS[Im[x/a]])/2+2*MyLi[3,(b*(a-x))/(a*(b-c))]*MyT[1,1-x/b,1-x/a]*MyS[Im[x/a]]-2*MyLi[3,(b-x)/(b-c)]*MyT[1,1-x/b,1-x/a]*MyS[Im[x/a]]-2*MyLi[2,(b-x)/(b-c)]*MyLog[(a-x)/a]*MyT[1,1-x/b,1-x/a]*MyS[Im[x/a]]+(MyLog[(b-c)/b]*MyLog[(a-x)/a]^2*MyT[1,1-x/b,1-x/a]*MyS[Im[x/a]])/2+2*MyLi[2,(b-x)/(b-c)]*MyLog[(b-x)/b]*MyT[1,1-x/b,1-x/a]*MyS[Im[x/a]]-(MyLog[(a-x)/a]^2*MyLog[(c-x)/c]*MyT[1,1-x/b,1-x/a]*MyS[Im[x/a]])/2-MyLog[(a-x)/a]^2*MyLog[(b-c)/(x-c)]*MyT[1,1-x/b,1-x/a]*MyS[Im[x/a]]+2*MyLog[(a-x)/a]*MyLog[(b-x)/b]*MyLog[(b-c)/(x-c)]*MyT[1,1-x/b,1-x/a]*MyS[Im[x/a]]-MyLog[(b-x)/b]^2*MyLog[(b-c)/(x-c)]*MyT[1,1-x/b,1-x/a]*MyS[Im[x/a]]+MyLog[-((a-b)/b)]*MyLog[(a-x)/a]^2*MyT[1,1-x/c,1-x/a]*MyS[Im[x/a]]+MyLog[(b-x)/b]^2*MyLog[(c-x)/c]*MyT[1,1-x/a,1-x/b]*MyS[Im[x/b]]-MyLog[-((a-b)/b)]*MyLog[(c-x)/c]^2*MyT[1,1-a/c,1-x/c]*MyS[Im[x/c]]-(MyLog[(a-b)/a]*MyLog[(c-x)/c]^2*MyT[1,1-x/a,1-x/c]*MyS[Im[x/c]])/2-(MyLog[(b-c)/b]*MyLog[(c-x)/c]^2*MyT[1,1-x/a,1-x/c]*MyS[Im[x/c]])/2+MyLi[3,-((b-x)/(a-b))]*MyT[1,1-x/b,1-x/c]*MyS[Im[x/c]]-MyLi[3,-((b*(c-x))/((a-b)*c))]*MyT[1,1-x/b,1-x/c]*MyS[Im[x/c]]-MyLi[2,-((b-x)/(a-b))]*MyLog[(b-x)/b]*MyT[1,1-x/b,1-x/c]*MyS[Im[x/c]]+(MyLog[(a-b)/(a-x)]*MyLog[(b-x)/b]^2*MyT[1,1-x/b,1-x/c]*MyS[Im[x/c]])/2+MyLi[2,-((b-x)/(a-b))]*MyLog[(c-x)/c]*MyT[1,1-x/b,1-x/c]*MyS[Im[x/c]]-MyLog[(a-b)/(a-x)]*MyLog[(b-x)/b]*MyLog[(c-x)/c]*MyT[1,1-x/b,1-x/c]*MyS[Im[x/c]]+(MyLog[(a-b)/a]*MyLog[(c-x)/c]^2*MyT[1,1-x/b,1-x/c]*MyS[Im[x/c]])/2-MyLog[-((a-b)/b)]*MyLog[(c-x)/c]^2*MyT[1,1-x/b,1-x/c]*MyS[Im[x/c]]+(MyLog[(a-b)/(a-x)]*MyLog[(c-x)/c]^2*MyT[1,1-x/b,1-x/c]*MyS[Im[x/c]])/2-(MyLog[(a-x)/a]*MyLog[(c-x)/c]^2*MyT[1,1-x/b,1-x/c]*MyS[Im[x/c]])/2+MyLog[-((a-c)/c)]*MyLog[(a-x)/a]^2*MyT[1,(a*(c-x))/(c*(a-x)),a/(a-x)]*MyS[Im[x/(a-x)]]+MyLog[-((a-c)/c)]*MyLog[(c*(a-x))/(a*(c-x))]^2*MyT[1,a/c,(a*(c-x))/(c*(a-x))]*MyS[Im[((a-c)*x)/(c*(a-x))]]-MyLog[(a-c)/a]*MyLog[(c-x)/c]^2*MyT[1,(c*(a-x))/(a*(c-x)),c/(c-x)]*MyS[Im[x/(c-x)]]+MyLog[(a-c)/a]*MyLog[(a*(c-x))/(c*(a-x))]^2*MyT[1,c/a,(c*(a-x))/(a*(c-x))]*MyS[Im[((a-c)*x)/(a*(c-x))]]+MyLog[(a-c)/(a-x)]^2*MyLog[x]*MyT[1,(b-x)/(b-c),(a-x)/(a-c)]*MyS[Im[(x-c)/(a-c)]]+MyH1[a/(a-c),(a*(x-c))/((a-c)*x)]*MyLog[(a-c)/a]*MyLog[(a*(c-x))/((a-c)*c)]^2*MyS[Im[(a*(x-c))/((a-c)*x)]]-2*MyT[1,1-x/b,1-c/b]*MyS[Im[c/b]]*Zeta[3]-2*MyT[1,1-a/c,1-a/x]*MyS[Im[a/x]]*Zeta[3]+2*MyT[1,1-c/a,1-c/x]*MyS[Im[c/x]]*Zeta[3]),
G[x_,a_,b_,c_,x_] :> Pi^4/45+(MyLi[2,a/(a-c)]*MyLi[2,(a-b)/(a-c)])/4+(Pi^2*MyLi[2,b/(b-c)])/6+(MyLi[2,b/(b-a)]*MyLi[2,b/(b-c)])/4-(MyLi[2,(a-b)/(a-c)]*MyLi[2,(a-x)/(a-c)])/4-MyLi[2,b/(b-c)]*MyLi[2,b/(b-x)]-(MyLi[2,b/(b-c)]*MyLi[2,(a-x)/(b-x)])/2+(MyLi[2,b/(b-c)]*MyLi[2,(b*(a-x))/(a*(b-x))])/4-(MyLi[2,a/(a-c)]*MyLi[2,((b-c)*(a-x))/((a-c)*(b-x))])/4+(MyLi[2,(a-x)/(a-c)]*MyLi[2,((b-c)*(a-x))/((a-c)*(b-x))])/4-(Pi^2*MyLi[2,(b-x)/(b-c)])/6+(MyLi[2,b/(b-c)]*MyLi[2,(b-x)/(b-c)])/2+MyLi[2,b/(b-x)]*MyLi[2,(b-x)/(b-c)]+(MyLi[2,(a-x)/(b-x)]*MyLi[2,(b-x)/(b-c)])/2+(MyLi[2,(a-x)/(b-x)]*MyLi[2,x/a])/2-(MyLi[2,(b-x)/(c-x)]*MyLi[2,x/a])/2+(MyLi[2,a/b]*MyLi[2,x/b])/4+(MyLi[2,b/(b-c)]*MyLi[2,-(x/(a-x))])/2+MyLi[2,(a-c)/(b-c)]*MyLi[2,-(x/(a-x))]-(MyLi[2,(b-x)/(b-c)]*MyLi[2,-(x/(a-x))])/2+(MyLi[2,x/b]*MyLi[2,((a-b)*x)/(b*(a-x))])/4-(MyLi[2,b/(b-a)]*MyLi[2,-(x/(c-x))])/2-(MyLi[2,(a-c)/(b-c)]*MyLi[2,-(x/(c-x))])/2+MyLi[2,(a-x)/(b-x)]*MyLi[2,-(x/(c-x))]-(MyLi[2,(b*(a-x))/(a*(b-x))]*MyLi[2,-(x/(c-x))])/2-MyLi[2,(b-x)/(c-x)]*MyLi[2,-(x/(c-x))]+(MyLi[2,((a-c)*(b-x))/((a-b)*(c-x))]*MyLi[2,-(x/(c-x))])/2+(MyLi[2,-(x/(a-x))]*MyLi[2,-(x/(c-x))])/2-(MyLi[2,-(x/(b-x))]*MyLi[2,-(x/(c-x))])/2+(MyLi[2,(a-c)/(b-c)]*MyLi[2,((c-a)*x)/(a*(c-x))])/4-(MyLi[2,(a-x)/(b-x)]*MyLi[2,((c-a)*x)/(a*(c-x))])/2+(MyLi[2,(b-x)/(c-x)]*MyLi[2,((c-a)*x)/(a*(c-x))])/2-(MyLi[2,((a-c)*(b-x))/((a-b)*(c-x))]*MyLi[2,((c-a)*x)/(a*(c-x))])/4-(MyLi[2,a/b]*MyLi[2,((c-b)*x)/(b*(c-x))])/4-(MyLi[2,((a-b)*x)/(b*(a-x))]*MyLi[2,((c-b)*x)/(b*(c-x))])/4-(MyLi[2,b/(b-c)]*MyLi[2,(x-b)/(a-b)])/2+(MyLi[2,(b-x)/(b-c)]*MyLi[2,(x-b)/(a-b)])/4-(MyLi[2,x/a]*MyLi[2,(x-b)/(a-b)])/4+(MyLi[2,((c-a)*x)/(a*(c-x))]*MyLi[2,(x-b)/(a-b)])/2+(MyLi[2,x/a]*MyLi[2,(x-c)/(b-c)])/4-MyLi[2,-(x/(a-x))]*MyLi[2,(x-c)/(b-c)]+(MyLi[2,-(x/(c-x))]*MyLi[2,(x-c)/(b-c)])/2-(MyLi[2,((c-a)*x)/(a*(c-x))]*MyLi[2,(x-c)/(b-c)])/2-(MyLi[2,b/(b-c)]*MyLi[2,1-x/a])/2+(MyLi[2,(b-x)/(b-c)]*MyLi[2,1-x/a])/4+(MyLi[2,-(x/(c-x))]*MyLi[2,1-x/a])/2-log0*MyLi[3,a/(a-b)]-log0*MyLi[3,a/c]-log0*MyLi[3,c/(c-b)]+log0*MyLi[3,(a*(c-b))/((a-b)*c)]+log0*MyLi[3,(a-x)/(a-b)]+log0*MyLi[3,(a-x)/(c-x)]-log0*MyLi[3,-(((b-c)*(a-x))/((a-b)*(c-x)))]+log0*MyLi[3,(x-c)/(b-c)]-MyLi[4,b/(b-c)]-MyLi[4,(b-x)/(b-c)]-2*MyLi[4,(c-b)/(c-x)]-2*MyLi[4,(b-x)/(c-x)]+MyLi[4,-(x/(c-x))]-MyLi22[a/b,x/a]/4+MyLi22[a/b,((c-b)*x)/(a*(c-x))]/4-MyLi22[b/(b-a),(b-a)/(b-c)]/4+MyLi22[a/(a-c),1-b/a]/4-MyLi22[a/(a-c),((b-c)*(a-x))/(a*(b-x))]/4-MyLi22[(a-b)/(a-c),a/(a-b)]/4+MyLi22[(a-b)/(a-c),(a-x)/(a-b)]/4+MyLi22[b/(b-c),(c-b)/(a-b)]/4+MyLi22[b/(b-c),((b-c)*(a-x))/(a*(b-x))]/4-MyLi22[b/(b-c),1-x/b]/2-MyLi22[(a-c)/(b-c),((c-b)*x)/(a*(c-x))]/4-MyLi22[(a-x)/(a-c),(a-b)/(a-x)]/4+MyLi22[(a-x)/(a-c),(b-c)/(b-x)]/4-MyLi22[(b*(a-x))/(a*(b-x)),(a*(b-x))/((b-c)*(a-x))]/4-MyLi22[((b-c)*(a-x))/((a-c)*(b-x)),(b-x)/(b-c)]/4+MyLi22[((b-c)*(a-x))/((a-c)*(b-x)),(a*(b-x))/((b-c)*(a-x))]/4-MyLi22[(b-x)/(b-c),(c-b)/(a-b)]/4-MyLi22[(b-x)/(b-c),b/(b-x)]/2-MyLi22[(b-x)/(b-c),((b-c)*(a-x))/(a*(b-x))]/4+MyLi22[(a-x)/(c-x),-(x/(a-x))]/2-MyLi22[(b-x)/(c-x),-(x/(b-x))]/2+MyLi22[((a-c)*(b-x))/((a-b)*(c-x)),((b-a)*x)/(a*(b-x))]/4+MyLi22[x/a,(a*(x-b))/((a-b)*x)]/4-MyLi22[x/a,(a*(x-c))/((b-c)*x)]/4+MyLi22[x/b,(a-b)/(a-x)]/4+MyLi22[x/b,a/x]/4-MyLi22[((a-b)*x)/(b*(a-x)),(a-x)/(a-b)]/4+MyLi22[((a-b)*x)/(b*(a-x)),-(((b-c)*(a-x))/((a-b)*(c-x)))]/4+MyLi22[-(x/(c-x)),1-b/x]/2-MyLi22[-(x/(c-x)),(c-x)/(b-x)]/2-MyLi22[((c-a)*x)/(a*(c-x)),(a*(x-b))/((a-b)*x)]/4+MyLi22[((c-a)*x)/(a*(c-x)),(a*(x-c))/((b-c)*x)]/4-MyLi22[((c-b)*x)/(b*(c-x)),((a-b)*(x-c))/((b-c)*(a-x))]/4-MyLi22[((c-b)*x)/(b*(c-x)),(a*(x-c))/((b-c)*x)]/4+MyLi22[(x-b)/(a-b),(b-a)/(b-c)]/4-MyLi22[(x-b)/(a-b),((b-a)*x)/(a*(b-x))]/4+MyLi22[(x-c)/(b-c),((c-b)*x)/(a*(c-x))]/4+MyLi22[1-x/a,(a*(b-x))/((b-c)*(a-x))]/4-(log0*Pi^2*MyLog[1-a/c])/6-(log0*MyLog[1-a/c]^3)/6+log0*MyLi[2,a/(a-b)]*MyLog[a/(a-c)]+log0*MyLi[2,a/c]*MyLog[a/(a-c)]-log0*MyLi[2,(a*(c-b))/((a-b)*c)]*MyLog[a/(a-c)]+(log0*MyLog[b/(b-a)]*MyLog[a/(a-c)]^2)/2+(log0*MyLog[1-a/c]*MyLog[a/(a-c)]^2)/2-(log0*MyLog[a/(a-c)]^2*MyLog[(b*(a-c))/((a-b)*c)])/2+(log0*Pi^2*MyLog[((a-c)*(b-c))/((a-b)*c)])/6+(log0*MyLog[((a-c)*(b-c))/((a-b)*c)]^3)/6+(MyLi[3,(a-b)/(a-c)]*MyLog[c/(c-a)])/2-(MyLi[3,((b-c)*(a-x))/((a-c)*(b-x))]*MyLog[c/(c-a)])/2+(MyLi[3,b/(b-a)]*MyLog[c/(c-b)])/2-MyLi[3,b/(b-x)]*MyLog[c/(c-b)]+(MyLi[3,(b*(a-x))/(a*(b-x))]*MyLog[c/(c-b)])/2-(MyLi[3,(x-b)/(a-b)]*MyLog[c/(c-b)])/2-(MyLi[3,1-x/a]*MyLog[c/(c-b)])/2-(MyLi[3,(a-c)/(a-b)]*MyLog[a/(a-x)])/2-(MyLi[3,(a-c)/(b-c)]*MyLog[a/(a-x)])/2+(MyLi[3,b/c]*MyLog[a/(a-x)])/2+(MyLi[3,c/(c-b)]*MyLog[a/(a-x)])/2-(MyLi[3,(a-x)/(b-x)]*MyLog[a/(a-x)])/2+(MyLi[3,((a-c)*(b-x))/((b-c)*(a-x))]*MyLog[a/(a-x)])/2+(MyLi[3,(b-x)/(c-x)]*MyLog[a/(a-x)])/2+(MyLi[3,((a-c)*(b-x))/((a-b)*(c-x))]*MyLog[a/(a-x)])/2-(MyLi[3,(c-x)/(b-x)]*MyLog[a/(a-x)])/2-(MyLi[3,(b*(c-x))/(c*(b-x))]*MyLog[a/(a-x)])/2-(MyLi[3,b/x]*MyLog[a/(a-x)])/2+(MyLi[3,c/x]*MyLog[a/(a-x)])/2-(MyLi[3,(c*(b-x))/((b-c)*x)]*MyLog[a/(a-x)])/2+(MyLi[3,-(x/(c-x))]*MyLog[a/(a-x)])/2-(MyLi[3,(x-b)/(a-b)]*MyLog[a/(a-x)])/2+(MyLi[3,1-x/c]*MyLog[a/(a-x)])/2-(Pi^2*MyLog[1-b/x]*MyLog[a/(a-x)])/12-(MyLog[1-b/x]^3*MyLog[a/(a-x)])/12+(Pi^2*MyLog[1-c/x]*MyLog[a/(a-x)])/12+(MyLog[1-c/x]^3*MyLog[a/(a-x)])/12-(MyLi[3,b/(b-c)]*MyLog[(a-x)/(a-b)])/2+(MyLi[3,(b-x)/(b-c)]*MyLog[(a-x)/(a-b)])/2-(MyLi[3,x/a]*MyLog[(a-x)/(a-b)])/2+(MyLi[3,((c-a)*x)/(a*(c-x))]*MyLog[(a-x)/(a-b)])/2-log0*MyLi[2,c/(c-b)]*MyLog[(a-x)/(a-c)]-log0*MyLi[2,(a-x)/(a-b)]*MyLog[(a-x)/(a-c)]-log0*MyLi[2,(a-x)/(c-x)]*MyLog[(a-x)/(a-c)]+log0*MyLi[2,-(((b-c)*(a-x))/((a-b)*(c-x)))]*MyLog[(a-x)/(a-c)]+log0*MyLi[2,(x-c)/(b-c)]*MyLog[(a-x)/(a-c)]-MyLi[3,1-b/c]*MyLog[b/(b-x)]-MyLi[3,b/(b-c)]*MyLog[b/(b-x)]-MyLi[3,c/b]*MyLog[b/(b-x)]+MyLi[3,(b-c)/(b-x)]*MyLog[b/(b-x)]-MyLi[3,c/(c-x)]*MyLog[b/(b-x)]+MyLi[3,(c-b)/(c-x)]*MyLog[b/(b-x)]+MyLi[3,(c*(b-x))/(b*(c-x))]*MyLog[b/(b-x)]+MyLi[3,x/b]*MyLog[b/(b-x)]-MyLi[3,x/c]*MyLog[b/(b-x)]+MyLi[3,((b-c)*x)/(c*(b-x))]*MyLog[b/(b-x)]-(MyLi[2,-(x/(c-x))]*MyLog[a/(a-b)]*MyLog[b/(b-x)])/2+(Pi^2*MyLog[c/(c-b)]*MyLog[b/(b-x)])/6+MyLi[2,c/b]*MyLog[c/(c-b)]*MyLog[b/(b-x)]-MyLi[2,b/(b-x)]*MyLog[c/(c-b)]*MyLog[b/(b-x)]+MyLi[2,(b-c)/(b-x)]*MyLog[c/(c-b)]*MyLog[b/(b-x)]-(MyLi[2,(a-x)/(b-x)]*MyLog[c/(c-b)]*MyLog[b/(b-x)])/2+MyLi[2,c/(c-x)]*MyLog[c/(c-b)]*MyLog[b/(b-x)]-MyLi[2,(c*(b-x))/(b*(c-x))]*MyLog[c/(c-b)]*MyLog[b/(b-x)]+(MyLi[2,-(x/(a-x))]*MyLog[c/(c-b)]*MyLog[b/(b-x)])/2-(MyLi[2,(x-b)/(a-b)]*MyLog[c/(c-b)]*MyLog[b/(b-x)])/2-(MyLi[2,1-x/a]*MyLog[c/(c-b)]*MyLog[b/(b-x)])/2-(Pi^2*MyLog[1-c/b]*MyLog[b/(b-x)])/6+(MyLog[c/(c-b)]^2*MyLog[1-c/b]*MyLog[b/(b-x)])/2-(MyLog[1-c/b]^3*MyLog[b/(b-x)])/6+MyLi[2,x/b]*MyLog[1-b/x]*MyLog[b/(b-x)]-MyLi[2,x/c]*MyLog[1-b/x]*MyLog[b/(b-x)]+MyLi[2,((b-c)*x)/(c*(b-x))]*MyLog[1-b/x]*MyLog[b/(b-x)]-(MyLog[c/(c-b)]^2*MyLog[1-c/x]*MyLog[b/(b-x)])/2-(MyLi[2,b/c]*MyLog[a/(a-x)]*MyLog[b/(b-x)])/2+(MyLi[2,(b*(c-x))/(c*(b-x))]*MyLog[a/(a-x)]*MyLog[b/(b-x)])/2+(MyLi[2,b/x]*MyLog[a/(a-x)]*MyLog[b/(b-x)])/2+(MyLi[2,b/(b-c)]*MyLog[(a-x)/(a-b)]*MyLog[b/(b-x)])/2+(MyLi[2,b/(b-c)]*MyLog[b/(b-x)]^2)/2+(MyLi[2,(b-x)/(c-x)]*MyLog[b/(b-x)]^2)/2-(MyLi[2,-(x/(c-x))]*MyLog[b/(b-x)]^2)/2-(MyLog[1-b/c]*MyLog[a/(a-x)]*MyLog[b/(b-x)]^2)/4+(MyLog[1-b/x]*MyLog[a/(a-x)]*MyLog[b/(b-x)]^2)/4+(MyLog[c/(c-b)]*MyLog[(a-x)/(a-b)]*MyLog[b/(b-x)]^2)/4+(MyLog[c/(c-b)]*MyLog[b/(b-x)]^3)/6-(MyLi[3,1-a/c]*MyLog[(b-a)/(b-x)])/2+(MyLi[3,b/c]*MyLog[(b-a)/(b-x)])/2-(MyLi[3,c/a]*MyLog[(b-a)/(b-x)])/2+(MyLi[3,c/(c-b)]*MyLog[(b-a)/(b-x)])/2-(MyLi[3,1-a/x]*MyLog[(b-a)/(b-x)])/2-(MyLi[3,(a-c)/(a-x)]*MyLog[(b-a)/(b-x)])/2+(MyLi[3,(c*(a-x))/(a*(c-x))]*MyLog[(b-a)/(b-x)])/2-(MyLi[3,(c-x)/(b-x)]*MyLog[(b-a)/(b-x)])/2-(MyLi[3,(b*(c-x))/(c*(b-x))]*MyLog[(b-a)/(b-x)])/2-(MyLi[3,b/x]*MyLog[(b-a)/(b-x)])/2+MyLi[3,c/x]*MyLog[(b-a)/(b-x)]-(MyLi[3,(c*(b-x))/((b-c)*x)]*MyLog[(b-a)/(b-x)])/2+(MyLi[3,((a-c)*x)/(c*(a-x))]*MyLog[(b-a)/(b-x)])/2+MyLi[3,-(x/(c-x))]*MyLog[(b-a)/(b-x)]-(MyLi[3,(x-c)/(b-c)]*MyLog[(b-a)/(b-x)])/2-(MyLi[3,1-x/a]*MyLog[(b-a)/(b-x)])/2+MyLi[3,1-x/c]*MyLog[(b-a)/(b-x)]-(Pi^2*MyLog[1-b/x]*MyLog[(b-a)/(b-x)])/12-(MyLog[1-b/x]^3*MyLog[(b-a)/(b-x)])/12+(Pi^2*MyLog[1-c/x]*MyLog[(b-a)/(b-x)])/6+(MyLog[1-c/x]^3*MyLog[(b-a)/(b-x)])/6+(MyLi[2,(b-x)/(c-x)]*MyLog[a/(a-x)]*MyLog[(b-a)/(b-x)])/2-(MyLi[2,b/c]*MyLog[b/(b-x)]*MyLog[(b-a)/(b-x)])/2+(MyLi[2,(b*(c-x))/(c*(b-x))]*MyLog[b/(b-x)]*MyLog[(b-a)/(b-x)])/2+(MyLi[2,b/x]*MyLog[b/(b-x)]*MyLog[(b-a)/(b-x)])/2-(MyLog[1-b/c]*MyLog[b/(b-x)]^2*MyLog[(b-a)/(b-x)])/4+(MyLog[1-b/x]*MyLog[b/(b-x)]^2*MyLog[(b-a)/(b-x)])/4+(MyLi[3,x/a]*MyLog[(b-x)/(b-c)])/2-(MyLi[3,((c-a)*x)/(a*(c-x))]*MyLog[(b-x)/(b-c)])/2-(Pi^2*MyLog[b/(b-x)]*MyLog[(b-x)/c])/6-(MyLog[b/(b-x)]*MyLog[(b-x)/c]^3)/6-(log0*Pi^2*MyLog[((a-c)*(b-c))/((a-b)*(c-x))])/6-(log0*MyLog[((a-c)*(b-c))/((a-b)*(c-x))]^3)/6+(MyLi[3,a/(a-b)]*MyLog[c/(c-x)])/2+(MyLi[3,b/a]*MyLog[c/(c-x)])/2-(MyLi[3,b/(b-a)]*MyLog[c/(c-x)])/2-(MyLi[3,1-b/a]*MyLog[c/(c-x)])/2+(MyLi[3,(a-c)/(a-b)]*MyLog[c/(c-x)])/2+(MyLi[3,(b-a)/(b-c)]*MyLog[c/(c-x)])/2+(MyLi[3,(a-c)/(b-c)]*MyLog[c/(c-x)])/2+(MyLi[3,(c-b)/(a-b)]*MyLog[c/(c-x)])/2+MyLi[3,(a-b)/(a-x)]*MyLog[c/(c-x)]-(MyLi[3,(b-c)/(b-x)]*MyLog[c/(c-x)])/2+MyLi[3,(a-x)/(b-x)]*MyLog[c/(c-x)]-(MyLi[3,(b*(a-x))/(a*(b-x))]*MyLog[c/(c-x)])/2-(MyLi[3,(b-x)/(b-c)]*MyLog[c/(c-x)])/2-(MyLi[3,((a-c)*(b-x))/((b-c)*(a-x))]*MyLog[c/(c-x)])/2-(MyLi[3,-(((b-c)*(a-x))/((a-b)*(c-x)))]*MyLog[c/(c-x)])/2-MyLi[3,(b-x)/(c-x)]*MyLog[c/(c-x)]-(MyLi[3,((a-c)*(b-x))/((a-b)*(c-x))]*MyLog[c/(c-x)])/2+(MyLi[3,a/x]*MyLog[c/(c-x)])/2-MyLi[3,b/x]*MyLog[c/(c-x)]+(MyLi[3,(b*(a-x))/((a-b)*x)]*MyLog[c/(c-x)])/2-(MyLi[3,x/a]*MyLog[c/(c-x)])/2-MyLi[3,-(x/(b-x))]*MyLog[c/(c-x)]+(MyLi[3,((b-a)*x)/(a*(b-x))]*MyLog[c/(c-x)])/2+MyLi[3,(x-b)/(a-b)]*MyLog[c/(c-x)]-(MyLi[3,(a*(x-b))/((a-b)*x)]*MyLog[c/(c-x)])/2-(MyLi[3,(x-c)/(b-c)]*MyLog[c/(c-x)])/2-(MyLi[3,((a-b)*(x-c))/((b-c)*(a-x))]*MyLog[c/(c-x)])/2+(MyLi[3,1-x/a]*MyLog[c/(c-x)])/2+MyLi[2,-(x/(a-x))]*MyLog[b/(b-c)]*MyLog[c/(c-x)]+(Pi^2*MyLog[1-a/x]*MyLog[c/(c-x)])/12+(MyLog[1-a/x]^3*MyLog[c/(c-x)])/12-(Pi^2*MyLog[1-b/x]*MyLog[c/(c-x)])/6-(MyLog[1-b/x]^3*MyLog[c/(c-x)])/6-(MyLi[2,a/(a-b)]*MyLog[a/(a-x)]*MyLog[c/(c-x)])/2-(MyLi[2,c/(c-b)]*MyLog[a/(a-x)]*MyLog[c/(c-x)])/2-(MyLi[2,(a-x)/(b-x)]*MyLog[a/(a-x)]*MyLog[c/(c-x)])/2-(MyLi[2,(c-x)/(b-x)]*MyLog[a/(a-x)]*MyLog[c/(c-x)])/2-(MyLi[2,a/x]*MyLog[a/(a-x)]*MyLog[c/(c-x)])/2-(MyLi[2,c/x]*MyLog[a/(a-x)]*MyLog[c/(c-x)])/2+(MyLi[2,(c*(b-x))/((b-c)*x)]*MyLog[a/(a-x)]*MyLog[c/(c-x)])/2+MyLi[2,-(x/(b-x))]*MyLog[a/(a-x)]*MyLog[c/(c-x)]+(MyLi[2,(a*(x-b))/((a-b)*x)]*MyLog[a/(a-x)]*MyLog[c/(c-x)])/2-(MyLog[b/(b-a)]*MyLog[a/(a-x)]^2*MyLog[c/(c-x)])/4-(MyLog[1-a/x]*MyLog[a/(a-x)]^2*MyLog[c/(c-x)])/4-(MyLi[2,b/a]*MyLog[b/(b-x)]*MyLog[c/(c-x)])/2+(MyLi[2,b/(b-a)]*MyLog[b/(b-x)]*MyLog[c/(c-x)])/2+(MyLi[2,(b*(a-x))/(a*(b-x))]*MyLog[b/(b-x)]*MyLog[c/(c-x)])/2+MyLi[2,b/x]*MyLog[b/(b-x)]*MyLog[c/(c-x)]-(MyLi[2,(b*(a-x))/((a-b)*x)]*MyLog[b/(b-x)]*MyLog[c/(c-x)])/2-MyLi[2,-(x/(a-x))]*MyLog[b/(b-x)]*MyLog[c/(c-x)]+(MyLog[a/(a-b)]*MyLog[b/(b-x)]^2*MyLog[c/(c-x)])/4-(MyLog[1-b/a]*MyLog[b/(b-x)]^2*MyLog[c/(c-x)])/4+MyLog[1-b/x]*MyLog[b/(b-x)]^2*MyLog[c/(c-x)]+(MyLi[2,1-b/a]*MyLog[(b-a)/(b-x)]*MyLog[c/(c-x)])/2-(MyLi[2,(b-a)/(b-c)]*MyLog[(b-a)/(b-x)]*MyLog[c/(c-x)])/2+(MyLi[2,c/a]*MyLog[(b-a)/(b-x)]*MyLog[c/(c-x)])/2-(MyLi[2,c/(c-b)]*MyLog[(b-a)/(b-x)]*MyLog[c/(c-x)])/2-(MyLi[2,1-a/x]*MyLog[(b-a)/(b-x)]*MyLog[c/(c-x)])/2-MyLi[2,(a-b)/(a-x)]*MyLog[(b-a)/(b-x)]*MyLog[c/(c-x)]+MyLi[2,(a-x)/(c-x)]*MyLog[(b-a)/(b-x)]*MyLog[c/(c-x)]-(MyLi[2,(c*(a-x))/(a*(c-x))]*MyLog[(b-a)/(b-x)]*MyLog[c/(c-x)])/2-(MyLi[2,(b-x)/(c-x)]*MyLog[(b-a)/(b-x)]*MyLog[c/(c-x)])/2-(MyLi[2,(c-x)/(b-x)]*MyLog[(b-a)/(b-x)]*MyLog[c/(c-x)])/2-MyLi[2,c/x]*MyLog[(b-a)/(b-x)]*MyLog[c/(c-x)]+(MyLi[2,(c*(b-x))/((b-c)*x)]*MyLog[(b-a)/(b-x)]*MyLog[c/(c-x)])/2-(MyLi[2,-(x/(a-x))]*MyLog[(b-a)/(b-x)]*MyLog[c/(c-x)])/2+MyLi[2,-(x/(b-x))]*MyLog[(b-a)/(b-x)]*MyLog[c/(c-x)]-(MyLi[2,((b-a)*x)/(a*(b-x))]*MyLog[(b-a)/(b-x)]*MyLog[c/(c-x)])/2+(MyLi[2,((a-b)*(x-c))/((b-c)*(a-x))]*MyLog[(b-a)/(b-x)]*MyLog[c/(c-x)])/2+(MyLog[b/a]*MyLog[(b-a)/(b-x)]^2*MyLog[c/(c-x)])/4-(MyLog[(a-c)/(b-c)]*MyLog[(b-a)/(b-x)]^2*MyLog[c/(c-x)])/4-(MyLog[(b-a)/(b-x)]^2*MyLog[(b*(a-x))/(a*(b-x))]*MyLog[c/(c-x)])/4-(Pi^2*MyLog[(b-x)/a]*MyLog[c/(c-x)])/12-(MyLog[(b-x)/a]^3*MyLog[c/(c-x)])/12+(Pi^2*MyLog[(b-x)/(a-x)]*MyLog[c/(c-x)])/6-(MyLog[(b-a)/(b-x)]^2*MyLog[(b-x)/(a-x)]*MyLog[c/(c-x)])/2+(MyLog[(b-x)/(a-x)]^3*MyLog[c/(c-x)])/6+(MyLog[(b-a)/(b-x)]^2*MyLog[((a-c)*(b-x))/((b-c)*(a-x))]*MyLog[c/(c-x)])/4-(MyLog[b/(b-c)]*MyLog[a/(a-x)]*MyLog[c/(c-x)]^2)/4-(MyLog[1-c/x]*MyLog[a/(a-x)]*MyLog[c/(c-x)]^2)/4-(MyLog[b/(b-c)]*MyLog[(b-a)/(b-x)]*MyLog[c/(c-x)]^2)/4+(MyLog[1-c/a]*MyLog[(b-a)/(b-x)]*MyLog[c/(c-x)]^2)/4-(MyLog[1-c/x]*MyLog[(b-a)/(b-x)]*MyLog[c/(c-x)]^2)/2+(log0*Pi^2*MyLog[(c-a)/(c-x)])/6+MyLi[2,-(x/(a-x))]*MyLog[(b-a)/(b-c)]*MyLog[(c-a)/(c-x)]-(MyLi[2,-(x/(c-x))]*MyLog[(b-a)/(b-c)]*MyLog[(c-a)/(c-x)])/2+(MyLi[2,(a-c)/(a-b)]*MyLog[a/(a-x)]*MyLog[(c-a)/(c-x)])/2+(MyLi[2,(a-c)/(b-c)]*MyLog[a/(a-x)]*MyLog[(c-a)/(c-x)])/2-(MyLi[2,((a-c)*(b-x))/((b-c)*(a-x))]*MyLog[a/(a-x)]*MyLog[(c-a)/(c-x)])/2-(MyLi[2,((a-c)*(b-x))/((a-b)*(c-x))]*MyLog[a/(a-x)]*MyLog[(c-a)/(c-x)])/2-(MyLi[2,((c-a)*x)/(a*(c-x))]*MyLog[(a-x)/(a-b)]*MyLog[(c-a)/(c-x)])/2-(log0*MyLog[(a-x)/(a-c)]^2*MyLog[(c-a)/(c-x)])/2+(MyLi[2,1-a/c]*MyLog[(b-a)/(b-x)]*MyLog[(c-a)/(c-x)])/2+(MyLi[2,(a-c)/(a-x)]*MyLog[(b-a)/(b-x)]*MyLog[(c-a)/(c-x)])/2-(MyLi[2,((a-c)*x)/(c*(a-x))]*MyLog[(b-a)/(b-x)]*MyLog[(c-a)/(c-x)])/2+(MyLi[2,((c-a)*x)/(a*(c-x))]*MyLog[(b-x)/(b-c)]*MyLog[(c-a)/(c-x)])/2-(MyLi[2,(a-c)/(a-b)]*MyLog[c/(c-x)]*MyLog[(c-a)/(c-x)])/2-(MyLi[2,(a-c)/(b-c)]*MyLog[c/(c-x)]*MyLog[(c-a)/(c-x)])/2+(MyLi[2,((a-c)*(b-x))/((b-c)*(a-x))]*MyLog[c/(c-x)]*MyLog[(c-a)/(c-x)])/2+(MyLi[2,((a-c)*(b-x))/((a-b)*(c-x))]*MyLog[c/(c-x)]*MyLog[(c-a)/(c-x)])/2+(MyLog[(b-a)/(b-c)]*MyLog[a/(a-x)]*MyLog[(c-a)/(c-x)]^2)/4+(MyLog[(c-b)/(a-b)]*MyLog[a/(a-x)]*MyLog[(c-a)/(c-x)]^2)/4+(MyLog[a/c]*MyLog[(b-a)/(b-x)]*MyLog[(c-a)/(c-x)]^2)/4-(MyLog[(b-a)/(b-c)]*MyLog[c/(c-x)]*MyLog[(c-a)/(c-x)]^2)/4-(MyLog[(c-b)/(a-b)]*MyLog[c/(c-x)]*MyLog[(c-a)/(c-x)]^2)/4+(log0*MyLog[(c-a)/(c-x)]^3)/6-(MyLi[3,b/a]*MyLog[(c-b)/(c-x)])/2-(MyLi[3,b/(b-a)]*MyLog[(c-b)/(c-x)])/2+(MyLi[3,1-a/c]*MyLog[(c-b)/(c-x)])/2+(MyLi[3,c/a]*MyLog[(c-b)/(c-x)])/2+(MyLi[3,1-a/x]*MyLog[(c-b)/(c-x)])/2+(MyLi[3,(a-c)/(a-x)]*MyLog[(c-b)/(c-x)])/2+(MyLi[3,(a-x)/(b-x)]*MyLog[(c-b)/(c-x)])/2+(MyLi[3,(b*(a-x))/(a*(b-x))]*MyLog[(c-b)/(c-x)])/2-(MyLi[3,(c*(a-x))/(a*(c-x))]*MyLog[(c-b)/(c-x)])/2-(MyLi[3,c/x]*MyLog[(c-b)/(c-x)])/2+(MyLi[3,(b*(a-x))/((a-b)*x)]*MyLog[(c-b)/(c-x)])/2-(MyLi[3,-(x/(a-x))]*MyLog[(c-b)/(c-x)])/2-(MyLi[3,((a-c)*x)/(c*(a-x))]*MyLog[(c-b)/(c-x)])/2+MyLi[3,-(x/(b-x))]*MyLog[(c-b)/(c-x)]-(3*MyLi[3,-(x/(c-x))]*MyLog[(c-b)/(c-x)])/2+(MyLi[3,(x-b)/(a-b)]*MyLog[(c-b)/(c-x)])/2-(MyLi[3,1-x/c]*MyLog[(c-b)/(c-x)])/2-(Pi^2*MyLog[1-c/x]*MyLog[(c-b)/(c-x)])/12-(MyLog[1-c/x]^3*MyLog[(c-b)/(c-x)])/12+(MyLi[2,b/a]*MyLog[b/(b-x)]*MyLog[(c-b)/(c-x)])/2+(MyLi[2,b/(b-a)]*MyLog[b/(b-x)]*MyLog[(c-b)/(c-x)])/2-(MyLi[2,(b*(a-x))/(a*(b-x))]*MyLog[b/(b-x)]*MyLog[(c-b)/(c-x)])/2-(MyLi[2,(b*(a-x))/((a-b)*x)]*MyLog[b/(b-x)]*MyLog[(c-b)/(c-x)])/2+(MyLog[a/(a-b)]*MyLog[b/(b-x)]^2*MyLog[(c-b)/(c-x)])/4+(MyLog[1-b/a]*MyLog[b/(b-x)]^2*MyLog[(c-b)/(c-x)])/4-(MyLi[2,-(x/(a-x))]*MyLog[(b-a)/(b-x)]*MyLog[(c-b)/(c-x)])/2-(MyLi[2,c/a]*MyLog[c/(c-x)]*MyLog[(c-b)/(c-x)])/2-(MyLi[2,(c-b)/(a-b)]*MyLog[c/(c-x)]*MyLog[(c-b)/(c-x)])/2+(MyLi[2,1-a/x]*MyLog[c/(c-x)]*MyLog[(c-b)/(c-x)])/2+(MyLi[2,(b-c)/(b-x)]*MyLog[c/(c-x)]*MyLog[(c-b)/(c-x)])/2+(MyLi[2,(a-x)/(b-x)]*MyLog[c/(c-x)]*MyLog[(c-b)/(c-x)])/2-MyLi[2,(a-x)/(c-x)]*MyLog[c/(c-x)]*MyLog[(c-b)/(c-x)]+(MyLi[2,-(((b-c)*(a-x))/((a-b)*(c-x)))]*MyLog[c/(c-x)]*MyLog[(c-b)/(c-x)])/2+(MyLi[2,(c*(a-x))/(a*(c-x))]*MyLog[c/(c-x)]*MyLog[(c-b)/(c-x)])/2+(MyLi[2,c/x]*MyLog[c/(c-x)]*MyLog[(c-b)/(c-x)])/2-(MyLog[1-c/a]*MyLog[c/(c-x)]^2*MyLog[(c-b)/(c-x)])/4+(MyLog[1-c/x]*MyLog[c/(c-x)]^2*MyLog[(c-b)/(c-x)])/4-(MyLi[2,1-a/c]*MyLog[(c-a)/(c-x)]*MyLog[(c-b)/(c-x)])/2-(MyLi[2,(a-c)/(a-x)]*MyLog[(c-a)/(c-x)]*MyLog[(c-b)/(c-x)])/2+(MyLi[2,((a-c)*x)/(c*(a-x))]*MyLog[(c-a)/(c-x)]*MyLog[(c-b)/(c-x)])/2-(MyLog[a/c]*MyLog[(c-a)/(c-x)]^2*MyLog[(c-b)/(c-x)])/4-(MyLog[(a-c)/(a-b)]*MyLog[c/(c-x)]*MyLog[(c-b)/(c-x)]^2)/4+(MyLi[2,-(x/(c-x))]*MyLog[(c-a)/(c-x)]*MyLog[-(((b-c)*(a-x))/((a-b)*(c-x)))])/2-(MyLog[a/(a-x)]*MyLog[(c-a)/(c-x)]^2*MyLog[-(((b-c)*(a-x))/((a-b)*(c-x)))])/4+(MyLog[c/(c-x)]*MyLog[(c-a)/(c-x)]^2*MyLog[-(((b-c)*(a-x))/((a-b)*(c-x)))])/4+(MyLi[3,(a-c)/(b-c)]*MyLog[(c*(a-x))/(a*(c-x))])/2-(MyLi[3,((a-c)*(b-x))/((a-b)*(c-x))]*MyLog[(c*(a-x))/(a*(c-x))])/2+(MyLi[3,(x-b)/(a-b)]*MyLog[(c*(a-x))/(a*(c-x))])/2-(MyLi[3,(x-c)/(b-c)]*MyLog[(c*(a-x))/(a*(c-x))])/2-(MyLi[2,(a-x)/(b-x)]*MyLog[(c-a)/(c-x)]*MyLog[(c*(a-x))/(a*(c-x))])/2+(MyLi[2,(b-x)/(c-x)]*MyLog[(c-a)/(c-x)]*MyLog[(c*(a-x))/(a*(c-x))])/2+(MyLi[2,(x-b)/(a-b)]*MyLog[(c-a)/(c-x)]*MyLog[(c*(a-x))/(a*(c-x))])/2-(MyLi[2,(x-c)/(b-c)]*MyLog[(c-a)/(c-x)]*MyLog[(c*(a-x))/(a*(c-x))])/2-(MyLog[(a-x)/(a-b)]*MyLog[(c-a)/(c-x)]^2*MyLog[(c*(a-x))/(a*(c-x))])/4+(MyLog[(b-x)/(b-c)]*MyLog[(c-a)/(c-x)]^2*MyLog[(c*(a-x))/(a*(c-x))])/4+(log0*MyLog[(a-x)/(a-c)]^2*MyLog[((a-c)*(b-x))/((a-b)*(c-x))])/2+(MyLog[c/(c-x)]*MyLog[(c-b)/(c-x)]^2*MyLog[((a-c)*(b-x))/((a-b)*(c-x))])/4+(Pi^2*MyLog[b/(b-x)]*MyLog[((b-c)*(b-x))/(b*(c-x))])/6+(MyLog[b/(b-x)]*MyLog[((b-c)*(b-x))/(b*(c-x))]^3)/6-(MyLi[3,a/b]*MyLog[(c*(b-x))/(b*(c-x))])/2-(MyLi[3,((a-b)*x)/(b*(a-x))]*MyLog[(c*(b-x))/(b*(c-x))])/2-(Pi^2*MyLog[a/(a-x)]*MyLog[(c-x)/(a-b)])/12+(Pi^2*MyLog[c/(c-x)]*MyLog[(c-x)/(a-b)])/12-(MyLog[a/(a-x)]*MyLog[(c-x)/(a-b)]^3)/12+(MyLog[c/(c-x)]*MyLog[(c-x)/(a-b)]^3)/12-(Pi^2*MyLog[(b-a)/(b-x)]*MyLog[(c-x)/(a-x)])/12+(MyLog[(b-a)/(b-x)]*MyLog[(c-a)/(c-x)]^2*MyLog[(c-x)/(a-x)])/4+(Pi^2*MyLog[(c-b)/(c-x)]*MyLog[(c-x)/(a-x)])/12-(MyLog[(c-a)/(c-x)]^2*MyLog[(c-b)/(c-x)]*MyLog[(c-x)/(a-x)])/4-(MyLog[(b-a)/(b-x)]*MyLog[(c-x)/(a-x)]^3)/12+(MyLog[(c-b)/(c-x)]*MyLog[(c-x)/(a-x)]^3)/12-(MyLog[(b-a)/(b-x)]*MyLog[(c-a)/(c-x)]^2*MyLog[(a*(c-x))/(c*(a-x))])/4+(MyLog[(c-a)/(c-x)]^2*MyLog[(c-b)/(c-x)]*MyLog[(a*(c-x))/(c*(a-x))])/4-(Pi^2*MyLog[c/(c-x)]*MyLog[(c-x)/(b-x)])/12+(MyLog[c/(c-x)]*MyLog[(c-b)/(c-x)]^2*MyLog[(c-x)/(b-x)])/4-(MyLog[c/(c-x)]*MyLog[(c-x)/(b-x)]^3)/12-(MyLog[1-b/x]^2*MyLog[b/(b-x)]*MyLog[(b*(c-x))/(c*(b-x))])/2+(Pi^2*MyLog[a/(a-x)]*MyLog[((b-x)*(c-x))/((b-c)*(a-x))])/12-(Pi^2*MyLog[c/(c-x)]*MyLog[((b-x)*(c-x))/((b-c)*(a-x))])/12+(MyLog[a/(a-x)]*MyLog[((b-x)*(c-x))/((b-c)*(a-x))]^3)/12-(MyLog[c/(c-x)]*MyLog[((b-x)*(c-x))/((b-c)*(a-x))]^3)/12+(MyLi[3,b/(b-c)]*MyLog[a/x])/2-(MyLi[3,(b-x)/(b-c)]*MyLog[a/x])/2-(MyLi[2,b/(b-c)]*MyLog[b/(b-x)]*MyLog[a/x])/2-(MyLog[c/(c-b)]*MyLog[b/(b-x)]^2*MyLog[a/x])/4+(MyLog[a/(a-x)]^2*MyLog[c/(c-x)]*MyLog[(b*(a-x))/((a-b)*x)])/4-(Pi^2*MyLog[c/(c-x)]*MyLog[((a-x)*(b-x))/((a-b)*x)])/12-(MyLog[c/(c-x)]*MyLog[((a-x)*(b-x))/((a-b)*x)]^3)/12-(MyLi[2,-(x/(c-x))]*MyLog[b/(b-x)]*MyLog[((b-a)*x)/(a*(b-x))])/2+(MyLog[b/(b-x)]^2*MyLog[c/(c-x)]*MyLog[((b-a)*x)/(a*(b-x))])/4-(MyLog[b/(b-x)]^2*MyLog[(c-b)/(c-x)]*MyLog[((b-a)*x)/(a*(b-x))])/4+(MyLog[a/(a-x)]*MyLog[b/(b-x)]^2*MyLog[((b-c)*x)/(c*(b-x))])/4+(MyLog[b/(b-x)]^2*MyLog[(b-a)/(b-x)]*MyLog[((b-c)*x)/(c*(b-x))])/4-(MyLog[(b-a)/(b-x)]*MyLog[c/(c-x)]^2*MyLog[((c-a)*x)/(a*(c-x))])/4+(MyLog[c/(c-x)]^2*MyLog[(c-b)/(c-x)]*MyLog[((c-a)*x)/(a*(c-x))])/4-(MyLog[c/(c-b)]^2*MyLog[b/(b-x)]*MyLog[((c-b)*x)/(b*(c-x))])/2+(Pi^2*MyLog[(b-a)/(b-x)]*MyLog[((c-x)*x)/(c*(a-x))])/12-(Pi^2*MyLog[(c-b)/(c-x)]*MyLog[((c-x)*x)/(c*(a-x))])/12+(MyLog[(b-a)/(b-x)]*MyLog[((c-x)*x)/(c*(a-x))]^3)/12-(MyLog[(c-b)/(c-x)]*MyLog[((c-x)*x)/(c*(a-x))]^3)/12+(Pi^2*MyLog[c/(c-x)]*MyLog[(x-b)/a])/12-(Pi^2*MyLog[(c-b)/(c-x)]*MyLog[(x-b)/a])/12+(MyLog[c/(c-x)]*MyLog[(x-b)/a]^3)/12-(MyLog[(c-b)/(c-x)]*MyLog[(x-b)/a]^3)/12-(log0*MyLog[(a-x)/(a-c)]^2*MyLog[(x-b)/(a-b)])/2+(Pi^2*MyLog[a/(a-x)]*MyLog[(x-b)/c])/12+(Pi^2*MyLog[(b-a)/(b-x)]*MyLog[(x-b)/c])/12+(MyLog[a/(a-x)]*MyLog[(x-b)/c]^3)/12+(MyLog[(b-a)/(b-x)]*MyLog[(x-b)/c]^3)/12-(MyLog[b/(b-x)]^2*MyLog[c/(c-x)]*MyLog[(a*(x-b))/((a-b)*x)])/4-(MyLog[b/(b-x)]^2*MyLog[(c-b)/(c-x)]*MyLog[(a*(x-b))/((a-b)*x)])/4+(Pi^2*MyLog[c/(c-x)]*MyLog[((a-x)*(x-b))/((a-b)*x)])/12+(Pi^2*MyLog[(c-b)/(c-x)]*MyLog[((a-x)*(x-b))/((a-b)*x)])/12+(MyLog[c/(c-x)]*MyLog[((a-x)*(x-b))/((a-b)*x)]^3)/12+(MyLog[(c-b)/(c-x)]*MyLog[((a-x)*(x-b))/((a-b)*x)]^3)/12-(Pi^2*MyLog[(b-a)/(b-x)]*MyLog[(x-c)/a])/12+(Pi^2*MyLog[(c-b)/(c-x)]*MyLog[(x-c)/a])/12-(MyLog[(b-a)/(b-x)]*MyLog[(x-c)/a]^3)/12+(MyLog[(c-b)/(c-x)]*MyLog[(x-c)/a]^3)/12+(Pi^2*MyLog[c/(c-x)]*MyLog[(x-c)/(a-b)])/12+(MyLog[c/(c-x)]*MyLog[(x-c)/(a-b)]^3)/12-(MyLi[3,(a-b)/(a-c)]*MyLog[(x-c)/(a-c)])/2+(MyLi[3,((b-c)*(a-x))/((a-c)*(b-x))]*MyLog[(x-c)/(a-c)])/2+MyLi[3,b/(b-c)]*MyLog[(x-c)/(b-c)]-MyLi[3,b/(b-x)]*MyLog[(x-c)/(b-c)]+MyLi[3,(b-x)/(b-c)]*MyLog[(x-c)/(b-c)]+(Pi^2*MyLog[(x-c)/(b-c)]^2)/6+(MyLog[(x-b)/(b-c)]*MyLog[(x-c)/(b-c)]^3)/3-MyLog[(x-c)/(b-c)]^4/6-(MyLog[a/(a-x)]*MyLog[(c-a)/(c-x)]^2*MyLog[((a-b)*(x-c))/((b-c)*(a-x))])/4+(MyLog[c/(c-x)]*MyLog[(c-a)/(c-x)]^2*MyLog[((a-b)*(x-c))/((b-c)*(a-x))])/4-(Pi^2*MyLog[c/(c-x)]*MyLog[((b-x)*(x-c))/((b-c)*(a-x))])/12-(MyLog[c/(c-x)]*MyLog[((b-x)*(x-c))/((b-c)*(a-x))]^3)/12+(MyLog[a/(a-x)]*MyLog[c/(c-x)]^2*MyLog[(b*(x-c))/((b-c)*x)])/4+(MyLog[(b-a)/(b-x)]*MyLog[c/(c-x)]^2*MyLog[(b*(x-c))/((b-c)*x)])/4-(Pi^2*MyLog[a/(a-x)]*MyLog[((b-x)*(x-c))/((b-c)*x)])/12-(Pi^2*MyLog[(b-a)/(b-x)]*MyLog[((b-x)*(x-c))/((b-c)*x)])/12-(MyLog[a/(a-x)]*MyLog[((b-x)*(x-c))/((b-c)*x)]^3)/12-(MyLog[(b-a)/(b-x)]*MyLog[((b-x)*(x-c))/((b-c)*x)]^3)/12+(MyLi[3,a/b]*MyLog[1-x/b])/2+(MyLi[3,((a-b)*x)/(b*(a-x))]*MyLog[1-x/b])/2+(Pi^2*MyLog[b/(b-x)]*MyLog[1-x/b])/6-(MyLog[1-b/x]^2*MyLog[b/(b-x)]*MyLog[1-x/b])/2+(MyLog[b/(b-x)]*MyLog[1-x/b]^3)/6-log0*MyLi[2,(c-b)/(a-b)]*MyLog[1-x/c]+log0*MyLi[2,(x-b)/(a-b)]*MyLog[1-x/c]-MyLi[3,b/(b-a)]*MyLog[1-x/c]-MyLi[3,b/x]*MyLog[1-x/c]+MyLi[3,(b*(a-x))/((a-b)*x)]*MyLog[1-x/c]-MyLi[3,-(x/(a-x))]*MyLog[1-x/c]+MyLi[3,(x-b)/(a-b)]*MyLog[1-x/c]-(Pi^2*MyLog[1-b/x]*MyLog[1-x/c])/6-(MyLog[1-b/x]^3*MyLog[1-x/c])/6+MyLi[2,b/(b-a)]*MyLog[b/(b-x)]*MyLog[1-x/c]+MyLi[2,b/x]*MyLog[b/(b-x)]*MyLog[1-x/c]-MyLi[2,(b*(a-x))/((a-b)*x)]*MyLog[b/(b-x)]*MyLog[1-x/c]+(MyLog[1-b/x]^2*MyLog[b/(b-x)]*MyLog[1-x/c])/2+(MyLog[a/(a-b)]*MyLog[b/(b-x)]^2*MyLog[1-x/c])/2+(MyLog[1-b/x]*MyLog[b/(b-x)]^2*MyLog[1-x/c])/2+MyLi[2,-(x/(a-x))]*MyLog[(b-x)/(b-c)]*MyLog[1-x/c]+log0*MyLog[(a-x)/(a-b)]*MyLog[(b-x)/(b-c)]*MyLog[1-x/c]-(MyLog[b/(b-x)]^2*MyLog[(a*(x-b))/((a-b)*x)]*MyLog[1-x/c])/2+(Pi^2*MyLog[((a-x)*(x-b))/((a-b)*x)]*MyLog[1-x/c])/6+(MyLog[((a-x)*(x-b))/((a-b)*x)]^3*MyLog[1-x/c])/6-4*log0*Pi^2*MyLog[1-b/c]*MyT[1,1-x/c,1-b/c]*MyT[MyP[b/c,1-x/c],1-x/c,1-a/c]+Pi^2*MyLog[(b-a)/(b-x)]^2*MyT[1,b/(b-x),(b-a)/(b-x)]*MyT[MyP[(a-x)/(b-x),b/(b-x)],b/(b-x),(b-c)/(b-x)]-2*Pi^2*MyLog[(b-a)/(b-x)]*MyLog[(b-c)/(b-x)]*MyT[1,b/(b-x),(b-a)/(b-x)]*MyT[MyP[(a-x)/(b-x),b/(b-x)],b/(b-x),(b-c)/(b-x)]+Pi^2*MyLog[(b-c)/(b-x)]^2*MyT[1,b/(b-x),(b-a)/(b-x)]*MyT[MyP[(a-x)/(b-x),b/(b-x)],b/(b-x),(b-c)/(b-x)]-Pi^2*MyLog[(b-a)/(b-x)]^2*MyT[1,(c-a)/(c-x),(b-a)/(b-x)]*MyT[MyP[(a-x)/(b-x),(c-a)/(c-x)],(c-a)/(c-x),a/x]+2*Pi^2*MyLog[(b-a)/(b-x)]*MyLog[a/x]*MyT[1,(c-a)/(c-x),(b-a)/(b-x)]*MyT[MyP[(a-x)/(b-x),(c-a)/(c-x)],(c-a)/(c-x),a/x]-Pi^2*MyLog[a/x]^2*MyT[1,(c-a)/(c-x),(b-a)/(b-x)]*MyT[MyP[(a-x)/(b-x),(c-a)/(c-x)],(c-a)/(c-x),a/x]+Pi^2*MyLog[(c-b)/(c-x)]^2*MyT[1,(c-a)/(c-x),(c-b)/(c-x)]*MyT[MyP[(b-x)/(c-x),(c-a)/(c-x)],(c-a)/(c-x),a/x]-2*Pi^2*MyLog[(c-b)/(c-x)]*MyLog[a/x]*MyT[1,(c-a)/(c-x),(c-b)/(c-x)]*MyT[MyP[(b-x)/(c-x),(c-a)/(c-x)],(c-a)/(c-x),a/x]+Pi^2*MyLog[a/x]^2*MyT[1,(c-a)/(c-x),(c-b)/(c-x)]*MyT[MyP[(b-x)/(c-x),(c-a)/(c-x)],(c-a)/(c-x),a/x]+Pi^2*MyLog[a/(a-x)]^2*MyT[1,b/(b-x),a/(a-x)]*MyT[MyP[-(x/(a-x)),b/(b-x)],b/(b-x),(b-c)/(b-x)]-2*Pi^2*MyLog[a/(a-x)]*MyLog[(b-c)/(b-x)]*MyT[1,b/(b-x),a/(a-x)]*MyT[MyP[-(x/(a-x)),b/(b-x)],b/(b-x),(b-c)/(b-x)]+Pi^2*MyLog[(b-c)/(b-x)]^2*MyT[1,b/(b-x),a/(a-x)]*MyT[MyP[-(x/(a-x)),b/(b-x)],b/(b-x),(b-c)/(b-x)]+I*Pi*MyLog[c/(c-b)]^2*MyLog[b/(b-x)]*MyT[1,-(x/(b-x)),c/(c-b)]*MyS[Im[b/(b-c)]]-I*log0*Pi*MyLog[(a-b)/(a-c)]^2*MyT[1,a/(a-c),(a-b)/(a-c)]*MyS[Im[(b-c)/(a-c)]]+I*log0*Pi*MyLog[(a-b)/(a-c)]^2*MyT[1,(a-x)/(a-c),(a-b)/(a-c)]*MyS[Im[(b-c)/(a-c)]]+I*log0*Pi*MyH1[1-b/c,1-a/c]*MyLog[((a-b)*c)/((a-c)*(c-b))]^2*MyS[Im[a/c]]-(2*I)*log0*Pi*MyLi[2,(a-c)/(b-c)]*MyT[1,1-x/c,1-a/c]*MyS[Im[a/c]]+(2*I)*log0*Pi*MyLi[2,c/(c-b)]*MyT[1,1-x/c,1-a/c]*MyS[Im[a/c]]-(2*I)*log0*Pi*MyLog[1-a/c]*MyLog[(b-a)/(b-c)]*MyT[1,1-x/c,1-a/c]*MyS[Im[a/c]]+(2*I)*log0*Pi*MyLog[1-b/c]*MyLog[(a-b)/(a-c)]*MyT[1,1-x/c,1-b/c]*MyS[Im[b/c]]-(2*I)*log0*Pi*MyLog[1-b/c]*MyLog[(a-x)/(a-c)]*MyT[1,1-x/c,1-b/c]*MyS[Im[b/c]]+I*Pi*MyH1[1-x/b,1-c/b]*MyLog[b/(b-x)]*MyLog[(b*(x-c))/((b-c)*(b-x))]^2*MyS[Im[c/b]]-I*Pi*MyLi[3,b/(b-c)]*MyT[1,b/(b-x),(b-a)/(b-x)]*MyS[Im[(a-x)/(b-x)]]+I*Pi*MyLi[3,(b-a)/(b-c)]*MyT[1,b/(b-x),(b-a)/(b-x)]*MyS[Im[(a-x)/(b-x)]]+I*Pi*MyLi[2,b/(b-c)]*MyLog[b/(b-x)]*MyT[1,b/(b-x),(b-a)/(b-x)]*MyS[Im[(a-x)/(b-x)]]+(I/2)*Pi*MyLog[c/(c-b)]*MyLog[b/(b-x)]^2*MyT[1,b/(b-x),(b-a)/(b-x)]*MyS[Im[(a-x)/(b-x)]]-I*Pi*MyLi[2,b/(b-c)]*MyLog[(b-a)/(b-x)]*MyT[1,b/(b-x),(b-a)/(b-x)]*MyS[Im[(a-x)/(b-x)]]-I*Pi*MyLog[c/(c-b)]*MyLog[b/(b-x)]*MyLog[(b-a)/(b-x)]*MyT[1,b/(b-x),(b-a)/(b-x)]*MyS[Im[(a-x)/(b-x)]]+(I/2)*Pi*MyLog[c/(c-b)]*MyLog[(b-a)/(b-x)]^2*MyT[1,b/(b-x),(b-a)/(b-x)]*MyS[Im[(a-x)/(b-x)]]-(I/2)*Pi*MyLog[(b-a)/(b-x)]^2*MyLog[c/(c-x)]*MyT[1,b/(b-x),(b-a)/(b-x)]*MyS[Im[(a-x)/(b-x)]]-(I/2)*Pi*MyLog[(b-a)/(b-x)]^2*MyLog[(c-b)/(c-x)]*MyT[1,b/(b-x),(b-a)/(b-x)]*MyS[Im[(a-x)/(b-x)]]-I*Pi*MyLog[(b-a)/(b-x)]^2*MyLog[1-x/c]*MyT[1,b/(b-x),(b-a)/(b-x)]*MyS[Im[(a-x)/(b-x)]]-I*Pi*MyLi[3,((b-a)*x)/(a*(b-x))]*MyT[1,(c-a)/(c-x),(b-a)/(b-x)]*MyS[Im[(a-x)/(b-x)]]+I*Pi*MyLi[3,((c-a)*x)/(a*(c-x))]*MyT[1,(c-a)/(c-x),(b-a)/(b-x)]*MyS[Im[(a-x)/(b-x)]]+I*Pi*MyLi[2,((c-a)*x)/(a*(c-x))]*MyLog[(b-a)/(b-x)]*MyT[1,(c-a)/(c-x),(b-a)/(b-x)]*MyS[Im[(a-x)/(b-x)]]+(I/2)*Pi*MyLog[a/(a-x)]*MyLog[(b-a)/(b-x)]^2*MyT[1,(c-a)/(c-x),(b-a)/(b-x)]*MyS[Im[(a-x)/(b-x)]]-(I/2)*Pi*MyLog[(b-a)/(b-x)]^2*MyLog[c/(c-x)]*MyT[1,(c-a)/(c-x),(b-a)/(b-x)]*MyS[Im[(a-x)/(b-x)]]-I*Pi*MyLi[2,((c-a)*x)/(a*(c-x))]*MyLog[(c-a)/(c-x)]*MyT[1,(c-a)/(c-x),(b-a)/(b-x)]*MyS[Im[(a-x)/(b-x)]]-(I/2)*Pi*MyLog[(b-a)/(b-x)]^2*MyLog[(c*(a-x))/(a*(c-x))]*MyT[1,(c-a)/(c-x),(b-a)/(b-x)]*MyS[Im[(a-x)/(b-x)]]+I*Pi*MyLog[(b-a)/(b-x)]*MyLog[(c-a)/(c-x)]*MyLog[(c*(a-x))/(a*(c-x))]*MyT[1,(c-a)/(c-x),(b-a)/(b-x)]*MyS[Im[(a-x)/(b-x)]]-(I/2)*Pi*MyLog[(c-a)/(c-x)]^2*MyLog[(c*(a-x))/(a*(c-x))]*MyT[1,(c-a)/(c-x),(b-a)/(b-x)]*MyS[Im[(a-x)/(b-x)]]-I*Pi*MyLog[b/(b-x)]*MyLog[(x-c)/(b-c)]^2*MyT[1,c/(c-b),(x-c)/(b-c)]*MyS[Im[(b-x)/(b-c)]]-I*Pi*MyH2[(b-x)/(a-x),(c-x)/(a-x)]*MyLi[3,a/(a-c)]*MyS[Im[(b-x)/(a-x)]]-I*Pi*MyH2[(b-x)/(a-x),1-b/x]*MyLi[3,2-a/x]*MyS[Im[(b-x)/(a-x)]]+I*Pi*MyH2[(b-x)/(a-x),(c-x)/(a-x)]*MyLi[3,(a-x)/(a-c)]*MyS[Im[(b-x)/(a-x)]]-I*Pi*MyH2[(b-x)/(a-x),(c-x)/(a-x)]*MyLi[3,(b+c-2*x)/(b-x)]*MyS[Im[(b-x)/(a-x)]]+I*Pi*MyH2[(b-x)/(a-x),1-b/x]*MyLi[3,((b-c)*(a-2*x))/((c-x)*x)]*MyS[Im[(b-x)/(a-x)]]+I*Pi*MyH2[(b-x)/(a-x),1-b/x]*MyLi[3,x/b]*MyS[Im[(b-x)/(a-x)]]-I*Pi*MyH2[(b-x)/(a-x),1-b/x]*MyLi[3,((c-b)*x)/(b*(c-x))]*MyS[Im[(b-x)/(a-x)]]+I*Pi*MyH2[(b-x)/(a-x),(c-x)/(a-x)]*MyLi[3,-((a*(b+c-2*x))/((a-x)*(x-b)))]*MyS[Im[(b-x)/(a-x)]]-I*Pi*MyH2[(b-x)/(a-x),1-b/x]*MyLi[2,x/b]*MyLog[a/b]*MyS[Im[(b-x)/(a-x)]]+I*Pi*MyH2[(b-x)/(a-x),1-b/x]*MyLi[2,((c-b)*x)/(b*(c-x))]*MyLog[a/b]*MyS[Im[(b-x)/(a-x)]]+I*Pi*MyH2[(b-x)/(a-x),(c-x)/(a-x)]*MyLi[2,(b+c-2*x)/(b-x)]*MyLog[((b-c)*(b+c-2*x))/(b-x)^2]*MyS[Im[(b-x)/(a-x)]]-I*Pi*MyH2[(b-x)/(a-x),(c-x)/(a-x)]*MyLi[2,-((a*(b+c-2*x))/((a-x)*(x-b)))]*MyLog[((b-c)*(b+c-2*x))/(b-x)^2]*MyS[Im[(b-x)/(a-x)]]+I*Pi*MyH2[(b-x)/(a-x),(c-x)/(a-x)]*MyLi[2,a/(a-c)]*MyLog[((b-c)*(a-x))/((a-c)*(b-x))]*MyS[Im[(b-x)/(a-x)]]-I*Pi*MyH2[(b-x)/(a-x),(c-x)/(a-x)]*MyLi[2,(a-x)/(a-c)]*MyLog[((b-c)*(a-x))/((a-c)*(b-x))]*MyS[Im[(b-x)/(a-x)]]+(I/2)*Pi*MyH2[(b-x)/(a-x),(c-x)/(a-x)]*MyLog[c/(c-a)]*MyLog[((b-c)*(a-x))/((a-c)*(b-x))]^2*MyS[Im[(b-x)/(a-x)]]+(I/2)*Pi*MyH1[1-b/x,(b-x)/(a-x)]*MyLog[-(a/(b-x))]^2*MyLog[c/(c-x)]*MyS[Im[(b-x)/(a-x)]]+(I/2)*Pi*MyH2[(b-x)/(a-x),1-b/x]*MyLog[a/b]^2*MyLog[(c*(b-x))/(b*(c-x))]*MyS[Im[(b-x)/(a-x)]]+I*Pi*MyH2[(b-x)/(a-x),1-b/x]*MyLi[2,2-a/x]*MyLog[-((a*(a-2*x))/x^2)]*MyS[Im[(b-x)/(a-x)]]-I*Pi*MyH2[(b-x)/(a-x),1-b/x]*MyLi[2,((b-c)*(a-2*x))/((c-x)*x)]*MyLog[-((a*(a-2*x))/x^2)]*MyS[Im[(b-x)/(a-x)]]+(I/2)*Pi*MyH2[(b-x)/(a-x),1-b/x]*MyLog[-1+a/x]*MyLog[-((a*(a-2*x))/x^2)]^2*MyS[Im[(b-x)/(a-x)]]+(I/2)*Pi*MyH1[(c-x)/(a-x),(b-x)/(a-x)]*MyLog[c/(c-x)]*MyLog[((b-c)*(x-a))/((b-x)*(x-c))]^2*MyS[Im[(b-x)/(a-x)]]-(I/2)*Pi*MyH2[(b-x)/(a-x),(c-x)/(a-x)]*MyLog[((b-c)*(a-x))/((a-c)*(b-x))]^2*MyLog[(x-c)/(a-c)]*MyS[Im[(b-x)/(a-x)]]+(I/2)*Pi*MyH2[(b-x)/(a-x),(c-x)/(a-x)]*MyLog[((b-c)*(b+c-2*x))/(b-x)^2]^2*MyLog[(x-c)/(b-x)]*MyS[Im[(b-x)/(a-x)]]-(I/2)*Pi*MyH2[(b-x)/(a-x),1-b/x]*MyLog[a/b]^2*MyLog[1-x/b]*MyS[Im[(b-x)/(a-x)]]-(I/2)*Pi*MyH2[(b-x)/(a-x),(c-x)/(a-x)]*MyLog[((b-c)*(b+c-2*x))/(b-x)^2]^2*MyLog[(a*(c-x)+(b-x)*x)/((a-x)*(x-b))]*MyS[Im[(b-x)/(a-x)]]-(I/2)*Pi*MyH2[(b-x)/(a-x),1-b/x]*MyLog[-((a*(a-2*x))/x^2)]^2*MyLog[-((a*(b-c)+x*(-2*b+c+x))/((c-x)*x))]*MyS[Im[(b-x)/(a-x)]]+(I/2)*Pi*MyLog[(a-b)/(a-x)]^2*MyLog[c/(c-x)]*MyT[1,a/(a-x),(a-b)/(a-x)]*MyS[Im[(b-x)/(a-x)]]-(I/2)*Pi*MyLog[(a-b)/(a-x)]^2*MyLog[c/(c-x)]*MyT[1,(c-b)/(c-x),(a-b)/(a-x)]*MyS[Im[(b-x)/(a-x)]]+I*log0*Pi*MyH1[(c-b)/(c-x),(c-a)/(c-x)]*MyLog[((a-b)*(c-x))/((a-c)*(c-b))]^2*MyS[Im[(c-a)/(c-x)]]+(2*I)*log0*Pi*MyLog[(b-a)/(b-c)]*MyLog[1-x/c]*MyT[1,(b-x)/(b-c),(b-a)/(b-c)]*MyS[Im[(c-b)/(c-x)]]+(I/2)*Pi*MyLog[a/(a-x)]*MyLog[(c-b)/(c-x)]^2*MyT[1,c/(c-x),(c-b)/(c-x)]*MyS[Im[(b-x)/(c-x)]]+(I/2)*Pi*MyLog[(b-a)/(b-x)]*MyLog[(c-b)/(c-x)]^2*MyT[1,c/(c-x),(c-b)/(c-x)]*MyS[Im[(b-x)/(c-x)]]-I*Pi*MyLi[3,((c-a)*x)/(a*(c-x))]*MyT[1,(c-a)/(c-x),(c-b)/(c-x)]*MyS[Im[(b-x)/(c-x)]]+I*Pi*MyLi[3,((c-b)*x)/(a*(c-x))]*MyT[1,(c-a)/(c-x),(c-b)/(c-x)]*MyS[Im[(b-x)/(c-x)]]+I*Pi*MyLi[2,((c-a)*x)/(a*(c-x))]*MyLog[(c-a)/(c-x)]*MyT[1,(c-a)/(c-x),(c-b)/(c-x)]*MyS[Im[(b-x)/(c-x)]]-I*Pi*MyLi[2,((c-a)*x)/(a*(c-x))]*MyLog[(c-b)/(c-x)]*MyT[1,(c-a)/(c-x),(c-b)/(c-x)]*MyS[Im[(b-x)/(c-x)]]-(I/2)*Pi*MyLog[a/(a-x)]*MyLog[(c-b)/(c-x)]^2*MyT[1,(c-a)/(c-x),(c-b)/(c-x)]*MyS[Im[(b-x)/(c-x)]]+(I/2)*Pi*MyLog[c/(c-x)]*MyLog[(c-b)/(c-x)]^2*MyT[1,(c-a)/(c-x),(c-b)/(c-x)]*MyS[Im[(b-x)/(c-x)]]+(I/2)*Pi*MyLog[(c-a)/(c-x)]^2*MyLog[(c*(a-x))/(a*(c-x))]*MyT[1,(c-a)/(c-x),(c-b)/(c-x)]*MyS[Im[(b-x)/(c-x)]]-I*Pi*MyLog[(c-a)/(c-x)]*MyLog[(c-b)/(c-x)]*MyLog[(c*(a-x))/(a*(c-x))]*MyT[1,(c-a)/(c-x),(c-b)/(c-x)]*MyS[Im[(b-x)/(c-x)]]+(I/2)*Pi*MyLog[(c-b)/(c-x)]^2*MyLog[(c*(a-x))/(a*(c-x))]*MyT[1,(c-a)/(c-x),(c-b)/(c-x)]*MyS[Im[(b-x)/(c-x)]]+I*Pi*MyH2[(c-x)/(b-x),(c-x)/(a-x)]*MyLi[3,a/(a-b)]*MyS[Im[(c-x)/(a-x)]]-I*Pi*MyH2[(c-x)/(a-x),1-c/x]*MyLi[3,1-b/a]*MyS[Im[(c-x)/(a-x)]]-I*Pi*MyH2[(c-x)/(b-x),(c-x)/(a-x)]*MyLi[3,(a*(a+b-2*x))/(a-x)^2]*MyS[Im[(c-x)/(a-x)]]+I*Pi*MyH2[(c-x)/(b-x),(c-x)/(a-x)]*MyLi[3,(a+b-2*x)/(a-x)]*MyS[Im[(c-x)/(a-x)]]-I*Pi*MyH2[(c-x)/(b-x),(c-x)/(a-x)]*MyLi[3,(a-x)/(a-b)]*MyS[Im[(c-x)/(a-x)]]-I*Pi*MyH2[(b-x)/(a-x),(c-x)/(a-x)]*MyLi[3,(b+c-2*x)/(b-x)]*MyS[Im[(c-x)/(a-x)]]+I*Pi*MyH2[(c-x)/(a-x),1-c/x]*MyLi[3,((b-c)*(a-x))/(a*(b-x))]*MyS[Im[(c-x)/(a-x)]]+I*Pi*MyH2[(b-x)/(a-x),(c-x)/(a-x)]*MyLi[3,(b-x)/(b-c)]*MyS[Im[(c-x)/(a-x)]]-I*Pi*MyH2[(b-x)/(a-x),(c-x)/(a-x)]*MyLi[3,(a*(b-x))/((b-c)*(a-x))]*MyS[Im[(c-x)/(a-x)]]+I*Pi*MyH2[(b-x)/(a-x),(c-x)/(a-x)]*MyLi[3,-((a*(b+c-2*x))/((a-x)*(x-b)))]*MyS[Im[(c-x)/(a-x)]]+I*Pi*MyH2[(c-x)/(b-x),(c-x)/(a-x)]*MyLi[2,(a*(a+b-2*x))/(a-x)^2]*MyLog[((a-b)*(a+b-2*x))/(a-x)^2]*MyS[Im[(c-x)/(a-x)]]-I*Pi*MyH2[(c-x)/(b-x),(c-x)/(a-x)]*MyLi[2,(a+b-2*x)/(a-x)]*MyLog[((a-b)*(a+b-2*x))/(a-x)^2]*MyS[Im[(c-x)/(a-x)]]+I*Pi*MyH2[(b-x)/(a-x),(c-x)/(a-x)]*MyLi[2,(b+c-2*x)/(b-x)]*MyLog[((b-c)*(b+c-2*x))/(b-x)^2]*MyS[Im[(c-x)/(a-x)]]-I*Pi*MyH2[(b-x)/(a-x),(c-x)/(a-x)]*MyLi[2,-((a*(b+c-2*x))/((a-x)*(x-b)))]*MyLog[((b-c)*(b+c-2*x))/(b-x)^2]*MyS[Im[(c-x)/(a-x)]]+(I/2)*Pi*MyH1[(c-x)/(b-x),(c-x)/(a-x)]*MyLog[a/(a-x)]*MyLog[(b-a)/(c-x)]^2*MyS[Im[(c-x)/(a-x)]]-(I/2)*Pi*MyH1[(c-x)/(b-x),(c-x)/(a-x)]*MyLog[(b-a)/(c-x)]^2*MyLog[c/(c-x)]*MyS[Im[(c-x)/(a-x)]]-(I/2)*Pi*MyH1[-(x/(a-x)),(c-x)/(a-x)]*MyLog[(b-a)/(b-x)]*MyLog[(c*(x-a))/((c-x)*x)]^2*MyS[Im[(c-x)/(a-x)]]+(I/2)*Pi*MyH1[-(x/(a-x)),(c-x)/(a-x)]*MyLog[(c-b)/(c-x)]*MyLog[(c*(x-a))/((c-x)*x)]^2*MyS[Im[(c-x)/(a-x)]]-(I/2)*Pi*MyH2[(c-x)/(b-x),(c-x)/(a-x)]*MyLog[((a-b)*(a+b-2*x))/(a-x)^2]^2*MyLog[(x-b)/(a-x)]*MyS[Im[(c-x)/(a-x)]]-(I/2)*Pi*MyH1[(b-x)/(a-x),(c-x)/(a-x)]*MyLog[a/(a-x)]*MyLog[((b-c)*(a-x))/((b-x)*(x-c))]^2*MyS[Im[(c-x)/(a-x)]]+(I/2)*Pi*MyH1[(b-x)/(a-x),(c-x)/(a-x)]*MyLog[c/(c-x)]*MyLog[((b-c)*(a-x))/((b-x)*(x-c))]^2*MyS[Im[(c-x)/(a-x)]]+(I/2)*Pi*MyH2[(b-x)/(a-x),(c-x)/(a-x)]*MyLog[((b-c)*(b+c-2*x))/(b-x)^2]^2*MyLog[(x-c)/(b-x)]*MyS[Im[(c-x)/(a-x)]]-(I/2)*Pi*MyH2[(b-x)/(a-x),(c-x)/(a-x)]*MyLog[((b-c)*(b+c-2*x))/(b-x)^2]^2*MyLog[(a*(c-x)+(b-x)*x)/((a-x)*(x-b))]*MyS[Im[(c-x)/(a-x)]]+(I/2)*Pi*MyH2[(c-x)/(b-x),(c-x)/(a-x)]*MyLog[((a-b)*(a+b-2*x))/(a-x)^2]^2*MyLog[(-(a*b)+x^2)/(a-x)^2]*MyS[Im[(c-x)/(a-x)]]+I*Pi*MyLi[2,-(x/(c-x))]*MyLog[(b-a)/(b-x)]*MyT[1,(c-a)/(c-x),(b-a)/(b-x)]*MyS[Im[(c-x)/(a-x)]]+(2*I)*Pi*MyLi[2,-(x/(a-x))]*MyLog[(c-b)/(c-x)]*MyT[1,(c-a)/(c-x),(c-b)/(c-x)]*MyS[Im[(c-x)/(a-x)]]-I*Pi*MyLi[2,-(x/(c-x))]*MyLog[(c-b)/(c-x)]*MyT[1,(c-a)/(c-x),(c-b)/(c-x)]*MyS[Im[(c-x)/(a-x)]]-I*Pi*MyLi[2,(a-x)/(b-x)]*MyLog[a/x]*MyT[1,(c-a)/(c-x),a/x]*MyS[Im[(c-x)/(a-x)]]+I*Pi*MyLi[2,(b-x)/(c-x)]*MyLog[a/x]*MyT[1,(c-a)/(c-x),a/x]*MyS[Im[(c-x)/(a-x)]]+Pi^2*MyH2[(b-x)/(a-x),(c-x)/(a-x)]*MyH2[(c-x)/(a-x),1-c/x]*MyHT[-MyR[(-1+b/x)/(-1+a/x),(-1+c/x)/(-1+a/x)]+MyR[(-1+c/x)/(-1+a/x),1-c/x]]*MyLog[((b-c)*(a-x))/(a*(b-x))]^2*MyS[Im[(b-x)/(a-x)]]*MyS[Im[(c-x)/(a-x)]]+I*Pi*MyH2[(c-x)/(b-x),(c-x)/(a-x)]*MyLi[3,a/(a-c)]*MyS[Im[(c-x)/(b-x)]]-I*Pi*MyH2[(c-x)/(b-x),(c-x)/(a-x)]*MyLi[3,(a*(a+b-2*x))/(a-x)^2]*MyS[Im[(c-x)/(b-x)]]+I*Pi*MyH2[(c-x)/(b-x),(c-x)/(a-x)]*MyLi[3,(a+b-2*x)/(a-x)]*MyS[Im[(c-x)/(b-x)]]-I*Pi*MyH2[(c-x)/(b-x),(c-x)/(a-x)]*MyLi[3,(a-x)/(a-c)]*MyS[Im[(c-x)/(b-x)]]-I*Pi*MyH2[(c-x)/(b-x),(c-x)/(a-x)]*MyLi[2,a/(a-c)]*MyLog[(a-b)/(a-c)]*MyS[Im[(c-x)/(b-x)]]+I*Pi*MyH2[(c-x)/(b-x),(c-x)/(a-x)]*MyLi[2,(a-x)/(a-c)]*MyLog[(a-b)/(a-c)]*MyS[Im[(c-x)/(b-x)]]-(I/2)*Pi*MyH2[(c-x)/(b-x),(c-x)/(a-x)]*MyLog[(a-b)/(a-c)]^2*MyLog[c/(c-a)]*MyS[Im[(c-x)/(b-x)]]+I*Pi*MyH2[(c-x)/(b-x),(c-x)/(a-x)]*MyLi[2,(a*(a+b-2*x))/(a-x)^2]*MyLog[((a-b)*(a+b-2*x))/(a-x)^2]*MyS[Im[(c-x)/(b-x)]]-I*Pi*MyH2[(c-x)/(b-x),(c-x)/(a-x)]*MyLi[2,(a+b-2*x)/(a-x)]*MyLog[((a-b)*(a+b-2*x))/(a-x)^2]*MyS[Im[(c-x)/(b-x)]]-(I/2)*Pi*MyH1[(c-x)/(a-x),(c-x)/(b-x)]*MyLog[(a-b)/(c-x)]^2*MyLog[c/(c-x)]*MyS[Im[(c-x)/(b-x)]]-(I/2)*Pi*MyH2[(c-x)/(b-x),(c-x)/(a-x)]*MyLog[((a-b)*(a+b-2*x))/(a-x)^2]^2*MyLog[(x-b)/(a-x)]*MyS[Im[(c-x)/(b-x)]]+(I/2)*Pi*MyH2[(c-x)/(b-x),(c-x)/(a-x)]*MyLog[(a-b)/(a-c)]^2*MyLog[(x-c)/(a-c)]*MyS[Im[(c-x)/(b-x)]]+(I/2)*Pi*MyH2[(c-x)/(b-x),(c-x)/(a-x)]*MyLog[((a-b)*(a+b-2*x))/(a-x)^2]^2*MyLog[(-(a*b)+x^2)/(a-x)^2]*MyS[Im[(c-x)/(b-x)]]-I*Pi*MyLi[3,(c-b)/(a-b)]*MyT[1,b/(b-x),(b-c)/(b-x)]*MyS[Im[(c-x)/(b-x)]]+(2*I)*Pi*MyLi[3,(b-c)/(b-x)]*MyT[1,b/(b-x),(b-c)/(b-x)]*MyS[Im[(c-x)/(b-x)]]-I*Pi*MyLi[3,((b-c)*(a-x))/(a*(b-x))]*MyT[1,b/(b-x),(b-c)/(b-x)]*MyS[Im[(c-x)/(b-x)]]+I*Pi*MyLi[3,(x-b)/(a-b)]*MyT[1,b/(b-x),(b-c)/(b-x)]*MyS[Im[(c-x)/(b-x)]]+I*Pi*MyLi[3,1-x/a]*MyT[1,b/(b-x),(b-c)/(b-x)]*MyS[Im[(c-x)/(b-x)]]-(I/3)*Pi^3*MyLog[(b-c)/(b-x)]*MyT[1,b/(b-x),(b-c)/(b-x)]*MyS[Im[(c-x)/(b-x)]]+I*Pi*MyLi[2,(x-b)/(a-b)]*MyLog[(b-c)/(b-x)]*MyT[1,b/(b-x),(b-c)/(b-x)]*MyS[Im[(c-x)/(b-x)]]+I*Pi*MyLi[2,1-x/a]*MyLog[(b-c)/(b-x)]*MyT[1,b/(b-x),(b-c)/(b-x)]*MyS[Im[(c-x)/(b-x)]]-(I/2)*Pi*MyLog[(a-x)/(a-b)]*MyLog[(b-c)/(b-x)]^2*MyT[1,b/(b-x),(b-c)/(b-x)]*MyS[Im[(c-x)/(b-x)]]-(I/3)*Pi*MyLog[(b-c)/(b-x)]^3*MyT[1,b/(b-x),(b-c)/(b-x)]*MyS[Im[(c-x)/(b-x)]]+I*Pi*MyLog[(b-c)/(b-x)]^2*MyLog[(c-x)/(b-x)]*MyT[1,b/(b-x),(b-c)/(b-x)]*MyS[Im[(c-x)/(b-x)]]+(I/2)*Pi*MyLog[(b-c)/(b-x)]^2*MyLog[a/x]*MyT[1,b/(b-x),(b-c)/(b-x)]*MyS[Im[(c-x)/(b-x)]]+(I/2)*Pi*MyLog[(b-c)/(b-x)]^2*MyLog[c/(c-x)]*MyT[1,(b-a)/(b-x),(b-c)/(b-x)]*MyS[Im[(c-x)/(b-x)]]-Pi^2*MyH2[(c-x)/(a-x),1-c/x]*MyH2[(c-x)/(b-x),(c-x)/(a-x)]*MyHT[MyR[(-1+c/x)/(-1+a/x),1-c/x]-MyR[(-1+c/x)/(-1+b/x),(-1+c/x)/(-1+a/x)]]*MyLog[1-b/a]^2*MyS[Im[(c-x)/(a-x)]]*MyS[Im[(c-x)/(b-x)]]+I*Pi*MyH2[1-a/x,1-b/x]*MyLi[3,(a+b-2*x)/(a-x)]*MyS[Im[a/x]]-I*Pi*MyH2[1-a/x,1-b/x]*MyLi[3,x/b]*MyS[Im[a/x]]+I*Pi*MyH2[1-a/x,1-b/x]*MyLi[3,((c-b)*x)/(b*(c-x))]*MyS[Im[a/x]]-I*Pi*MyH2[1-a/x,1-b/x]*MyLi[3,((b-c)*(a+b-2*x))/((a-x)*(x-c))]*MyS[Im[a/x]]-I*Pi*MyH2[1-a/x,1-b/x]*MyLi[2,(a+b-2*x)/(a-x)]*MyLog[((a-b)*(a+b-2*x))/(a-x)^2]*MyS[Im[a/x]]+I*Pi*MyH2[1-a/x,1-b/x]*MyLi[2,((b-c)*(a+b-2*x))/((a-x)*(x-c))]*MyLog[((a-b)*(a+b-2*x))/(a-x)^2]*MyS[Im[a/x]]+I*Pi*MyH2[1-a/x,1-b/x]*MyLi[2,x/b]*MyLog[((a-b)*x)/(b*(a-x))]*MyS[Im[a/x]]-I*Pi*MyH2[1-a/x,1-b/x]*MyLi[2,((c-b)*x)/(b*(c-x))]*MyLog[((a-b)*x)/(b*(a-x))]*MyS[Im[a/x]]-(I/2)*Pi*MyH2[1-a/x,1-b/x]*MyLog[(c*(b-x))/(b*(c-x))]*MyLog[((a-b)*x)/(b*(a-x))]^2*MyS[Im[a/x]]-(I/2)*Pi*MyH1[1-b/x,1-a/x]*MyLog[c/(c-x)]*MyLog[((a-b)*x)/((a-x)*(x-b))]^2*MyS[Im[a/x]]-(I/2)*Pi*MyH2[1-a/x,1-b/x]*MyLog[((a-b)*(a+b-2*x))/(a-x)^2]^2*MyLog[(x-b)/(a-x)]*MyS[Im[a/x]]+(I/2)*Pi*MyH2[1-a/x,1-b/x]*MyLog[((a-b)*(a+b-2*x))/(a-x)^2]^2*MyLog[((a+b-c-x)*(x-b))/((a-x)*(x-c))]*MyS[Im[a/x]]+(I/2)*Pi*MyH2[1-a/x,1-b/x]*MyLog[((a-b)*x)/(b*(a-x))]^2*MyLog[1-x/b]*MyS[Im[a/x]]-(I/2)*Pi*MyLog[c/(c-x)]*MyLog[a/x]^2*MyT[1,(b-a)/(b-x),a/x]*MyS[Im[a/x]]+I*Pi*MyLi[3,(x-b)/(a-b)]*MyT[1,(c-a)/(c-x),a/x]*MyS[Im[a/x]]-I*Pi*MyLi[3,(a*(x-b))/((a-b)*x)]*MyT[1,(c-a)/(c-x),a/x]*MyS[Im[a/x]]-I*Pi*MyLi[3,(x-c)/(b-c)]*MyT[1,(c-a)/(c-x),a/x]*MyS[Im[a/x]]+I*Pi*MyLi[3,(a*(x-c))/((b-c)*x)]*MyT[1,(c-a)/(c-x),a/x]*MyS[Im[a/x]]+I*Pi*MyLi[2,(x-b)/(a-b)]*MyLog[a/x]*MyT[1,(c-a)/(c-x),a/x]*MyS[Im[a/x]]-I*Pi*MyLi[2,(x-c)/(b-c)]*MyLog[a/x]*MyT[1,(c-a)/(c-x),a/x]*MyS[Im[a/x]]-(I/2)*Pi*MyLog[(a-x)/(a-b)]*MyLog[a/x]^2*MyT[1,(c-a)/(c-x),a/x]*MyS[Im[a/x]]+(I/2)*Pi*MyLog[(b-x)/(b-c)]*MyLog[a/x]^2*MyT[1,(c-a)/(c-x),a/x]*MyS[Im[a/x]]+I*Pi*MyH2[(b-x)/(a-x),1-b/x]*MyLi[3,2-a/x]*MyS[Im[b/x]]+I*Pi*MyH2[1-a/x,1-b/x]*MyLi[3,(a+b-2*x)/(a-x)]*MyS[Im[b/x]]-I*Pi*MyH2[1-a/x,1-b/x]*MyLi[3,(a-x)/(a-b)]*MyS[Im[b/x]]+I*Pi*MyH2[1-a/x,1-b/x]*MyLi[3,-(((b-c)*(a-x))/((a-b)*(c-x)))]*MyS[Im[b/x]]-I*Pi*MyH2[(b-x)/(a-x),1-b/x]*MyLi[3,((b-c)*(a-2*x))/((c-x)*x)]*MyS[Im[b/x]]-I*Pi*MyH2[(b-x)/(a-x),1-b/x]*MyLi[3,x/a]*MyS[Im[b/x]]+I*Pi*MyH2[(b-x)/(a-x),1-b/x]*MyLi[3,((c-b)*x)/(a*(c-x))]*MyS[Im[b/x]]-I*Pi*MyH2[1-a/x,1-b/x]*MyLi[3,((b-c)*(a+b-2*x))/((a-x)*(x-c))]*MyS[Im[b/x]]-I*Pi*MyH2[1-b/x,1-c/x]*MyLi[3,((a-b)*(x-c))/((b-c)*(a-x))]*MyS[Im[b/x]]-I*Pi*MyH2[1-b/x,1-c/x]*MyLi[3,(a*(x-c))/((b-c)*x)]*MyS[Im[b/x]]-I*Pi*MyH2[1-a/x,1-b/x]*MyLi[2,(a+b-2*x)/(a-x)]*MyLog[((a-b)*(a+b-2*x))/(a-x)^2]*MyS[Im[b/x]]+I*Pi*MyH2[1-a/x,1-b/x]*MyLi[2,((b-c)*(a+b-2*x))/((a-x)*(x-c))]*MyLog[((a-b)*(a+b-2*x))/(a-x)^2]*MyS[Im[b/x]]+(I/2)*Pi*MyH1[(b-x)/(c-x),1-b/x]*MyLog[a/(a-x)]*MyLog[c/(b-x)]^2*MyS[Im[b/x]]+(I/2)*Pi*MyH1[(b-x)/(c-x),1-b/x]*MyLog[(b-a)/(b-x)]*MyLog[c/(b-x)]^2*MyS[Im[b/x]]+(I/2)*Pi*MyH1[(b-x)/(a-x),1-b/x]*MyLog[a/(b-x)]^2*MyLog[c/(c-x)]*MyS[Im[b/x]]-(I/2)*Pi*MyH1[(b-x)/(a-x),1-b/x]*MyLog[a/(b-x)]^2*MyLog[(c-b)/(c-x)]*MyS[Im[b/x]]-I*Pi*MyH2[(b-x)/(a-x),1-b/x]*MyLi[2,2-a/x]*MyLog[-((a*(a-2*x))/x^2)]*MyS[Im[b/x]]+I*Pi*MyH2[(b-x)/(a-x),1-b/x]*MyLi[2,((b-c)*(a-2*x))/((c-x)*x)]*MyLog[-((a*(a-2*x))/x^2)]*MyS[Im[b/x]]-(I/2)*Pi*MyH2[(b-x)/(a-x),1-b/x]*MyLog[-1+a/x]*MyLog[-((a*(a-2*x))/x^2)]^2*MyS[Im[b/x]]-(I/2)*Pi*MyH2[1-a/x,1-b/x]*MyLog[((a-b)*(a+b-2*x))/(a-x)^2]^2*MyLog[(x-b)/(a-x)]*MyS[Im[b/x]]+(I/2)*Pi*MyH2[1-a/x,1-b/x]*MyLog[((a-b)*(a+b-2*x))/(a-x)^2]^2*MyLog[((a+b-c-x)*(x-b))/((a-x)*(x-c))]*MyS[Im[b/x]]+(I/2)*Pi*MyH1[1-a/x,1-b/x]*MyLog[c/(c-x)]*MyLog[x*((b-x)^(-1)+(x-a)^(-1))]^2*MyS[Im[b/x]]+(I/2)*Pi*MyH1[1-a/x,1-b/x]*MyLog[(c-b)/(c-x)]*MyLog[x*((b-x)^(-1)+(x-a)^(-1))]^2*MyS[Im[b/x]]+I*Pi*MyH1[1-a/x,1-b/x]*MyLog[1-x/c]*MyLog[x*((b-x)^(-1)+(x-a)^(-1))]^2*MyS[Im[b/x]]+(I/2)*Pi*MyH2[(b-x)/(a-x),1-b/x]*MyLog[-((a*(a-2*x))/x^2)]^2*MyLog[-((a*(b-c)+x*(-2*b+c+x))/((c-x)*x))]*MyS[Im[b/x]]+I*Pi*MyLi[2,-(x/(c-x))]*MyLog[a/(a-x)]*MyT[1,b/(b-x),a/(a-x)]*MyS[Im[b/x]]+I*Pi*MyLi[2,-(x/(c-x))]*MyLog[(b-a)/(b-x)]*MyT[1,b/(b-x),(b-a)/(b-x)]*MyS[Im[b/x]]+I*Pi*MyLi[2,(a-x)/(b-x)]*MyLog[(b-c)/(b-x)]*MyT[1,b/(b-x),(b-c)/(b-x)]*MyS[Im[b/x]]-I*Pi*MyLi[2,-(x/(a-x))]*MyLog[(b-c)/(b-x)]*MyT[1,b/(b-x),(b-c)/(b-x)]*MyS[Im[b/x]]-Pi^2*MyH2[1-b/x,1-c/x]*MyH2[(b-x)/(a-x),1-b/x]*MyHT[MyR[1-b/x,1-c/x]-MyR[(-1+b/x)/(-1+a/x),1-b/x]]*MyLog[(a*(x-c))/((b-c)*x)]^2*MyS[Im[(b-x)/(a-x)]]*MyS[Im[b/x]]+Pi^2*MyH2[1-a/x,1-b/x]*MyH2[1-b/x,1-c/x]*MyHT[-MyR[1-a/x,1-b/x]+MyR[1-b/x,1-c/x]]*MyLog[((a-b)*(x-c))/((b-c)*(a-x))]^2*MyS[Im[a/x]]*MyS[Im[b/x]]-(I/2)*Pi*MyH1[(c-x)/(a-x),1-c/x]*MyLog[(b-a)/(b-x)]*MyLog[a/(c-x)]^2*MyS[Im[c/x]]+(I/2)*Pi*MyH1[(c-x)/(a-x),1-c/x]*MyLog[a/(c-x)]^2*MyLog[(c-b)/(c-x)]*MyS[Im[c/x]]-(I/2)*Pi*MyH1[1-b/x,1-c/x]*MyLog[a/(a-x)]*MyLog[x*((c-x)^(-1)+(x-b)^(-1))]^2*MyS[Im[c/x]]-(I/2)*Pi*MyH1[1-b/x,1-c/x]*MyLog[(b-a)/(b-x)]*MyLog[x*((c-x)^(-1)+(x-b)^(-1))]^2*MyS[Im[c/x]]-(2*I)*Pi*MyLi[2,-(x/(a-x))]*MyLog[(c-b)/(c-x)]*MyT[1,c/(c-x),(c-b)/(c-x)]*MyS[Im[c/x]]+(2*I)*Pi*MyLi[2,-(x/(a-x))]*MyLog[1-b/c]*MyT[1,1-x/c,1-b/c]*MyS[Im[c/x]]-I*Pi*MyH1[(b-x)/(b-c),1-x/b]*MyLog[b/(b-x)]*MyLog[-(c/(b-x))]^2*MyS[Im[x/b]]+I*Pi*MyLog[b/(b-x)]^2*MyLog[(c-x)/(b-x)]*MyT[1,-(x/(b-x)),(c-x)/(b-x)]*MyS[Im[x/b]]+I*Pi*MyLi[3,b/(b-c)]*MyT[1,b/(b-x),a/(a-x)]*MyS[Im[x/(a-x)]]-I*Pi*MyLi[3,(a*(b-x))/((b-c)*(a-x))]*MyT[1,b/(b-x),a/(a-x)]*MyS[Im[x/(a-x)]]+I*Pi*MyLi[2,b/(b-c)]*MyLog[a/(a-x)]*MyT[1,b/(b-x),a/(a-x)]*MyS[Im[x/(a-x)]]-(I/2)*Pi*MyLog[c/(c-b)]*MyLog[a/(a-x)]^2*MyT[1,b/(b-x),a/(a-x)]*MyS[Im[x/(a-x)]]-I*Pi*MyLi[2,b/(b-c)]*MyLog[b/(b-x)]*MyT[1,b/(b-x),a/(a-x)]*MyS[Im[x/(a-x)]]+I*Pi*MyLog[c/(c-b)]*MyLog[a/(a-x)]*MyLog[b/(b-x)]*MyT[1,b/(b-x),a/(a-x)]*MyS[Im[x/(a-x)]]-(I/2)*Pi*MyLog[c/(c-b)]*MyLog[b/(b-x)]^2*MyT[1,b/(b-x),a/(a-x)]*MyS[Im[x/(a-x)]]+(I/2)*Pi*MyLog[a/(a-x)]^2*MyLog[c/(c-x)]*MyT[1,b/(b-x),a/(a-x)]*MyS[Im[x/(a-x)]]-(I/2)*Pi*MyLog[a/(a-x)]^2*MyLog[(c-b)/(c-x)]*MyT[1,b/(b-x),a/(a-x)]*MyS[Im[x/(a-x)]]-(I/2)*Pi*MyLog[a/(a-x)]^2*MyLog[(b-a)/(b-x)]*MyT[1,c/(c-x),a/(a-x)]*MyS[Im[x/(a-x)]]+(I/2)*Pi*MyLog[a/(a-x)]^2*MyLog[(c-b)/(c-x)]*MyT[1,c/(c-x),a/(a-x)]*MyS[Im[x/(a-x)]]+(I/2)*Pi*MyLog[a/(a-x)]*MyLog[c/(c-x)]^2*MyT[1,b/(b-x),c/(c-x)]*MyS[Im[x/(c-x)]]+(I/2)*Pi*MyLog[(b-a)/(b-x)]*MyLog[c/(c-x)]^2*MyT[1,b/(b-x),c/(c-x)]*MyS[Im[x/(c-x)]]+(I/2)*Pi*MyLog[(b-a)/(b-x)]*MyLog[c/(c-x)]^2*MyT[1,(c-a)/(c-x),c/(c-x)]*MyS[Im[x/(c-x)]]-(I/2)*Pi*MyLog[c/(c-x)]^2*MyLog[(c-b)/(c-x)]*MyT[1,(c-a)/(c-x),c/(c-x)]*MyS[Im[x/(c-x)]]+MyLog[c/(c-b)]*Zeta[3]-MyLog[(x-c)/(b-c)]*Zeta[3]-(2*I)*Pi*MyT[1,b/(b-x),(b-c)/(b-x)]*MyS[Im[(c-x)/(b-x)]]*Zeta[3],
G[a_,x_,b_,c_,x_] :> -Pi^4/45+(MyLi[2,b/(b-a)]*MyLi[2,b/(b-c)])/4+(MyLi[2,(b-c)/(a-c)]*MyLi[2,c/(c-a)])/4-(MyLi[2,b/(b-a)]*MyLi[2,(b-x)/(b-c)])/2-MyLi[2,(b-x)/(a-x)]*MyLi[2,(a*(c-x))/(c*(a-x))]+(MyLi[2,b/(b-a)]*MyLi[2,(c-x)/(b-x)])/2+(MyLi[2,c/(c-a)]*MyLi[2,((a-b)*(c-x))/((a-c)*(b-x))])/4-(MyLi[2,b/(b-a)]*MyLi[2,(b*(c-x))/(c*(b-x))])/4-(MyLi[2,c/b]*MyLi[2,x/b])/4+(Pi^2*MyLi[2,x/c])/6-MyLi[2,(a-c)/(a-x)]*MyLi[2,x/c]-(MyLi[2,(a-x)/(a-b)]*MyLi[2,x/c])/4-(MyLi[2,(b-x)/(b-c)]*MyLi[2,x/c])/4+(MyLi[2,(b-x)/(a-x)]*MyLi[2,x/c])/2-(MyLi[2,(c-x)/(b-x)]*MyLi[2,x/c])/2+(MyLi[2,(a-c)/(a-b)]*MyLi[2,-(x/(a-x))])/2-(MyLi[2,b/(b-c)]*MyLi[2,-(x/(a-x))])/2-(MyLi[2,(a-x)/(a-b)]*MyLi[2,-(x/(a-x))])/2-(MyLi[2,(b-x)/(a-x)]*MyLi[2,-(x/(a-x))])/2+(MyLi[2,((a-c)*(b-x))/((b-c)*(a-x))]*MyLi[2,-(x/(a-x))])/2+(MyLi[2,(c-x)/(a-x)]*MyLi[2,-(x/(a-x))])/2-MyLi[2,(c-x)/(b-x)]*MyLi[2,-(x/(a-x))]+(MyLi[2,(b*(c-x))/(c*(b-x))]*MyLi[2,-(x/(a-x))])/2+(MyLi[2,c/b]*MyLi[2,((a-b)*x)/(b*(a-x))])/4-(Pi^2*MyLi[2,((a-c)*x)/(c*(a-x))])/6-(MyLi[2,(a-c)/(a-b)]*MyLi[2,((a-c)*x)/(c*(a-x))])/4+MyLi[2,(a-c)/(a-x)]*MyLi[2,((a-c)*x)/(c*(a-x))]+(MyLi[2,(a-x)/(a-b)]*MyLi[2,((a-c)*x)/(c*(a-x))])/2+(MyLi[2,(b-x)/(b-c)]*MyLi[2,((a-c)*x)/(c*(a-x))])/2-(MyLi[2,(b-x)/(a-x)]*MyLi[2,((a-c)*x)/(c*(a-x))])/2-(MyLi[2,((a-c)*(b-x))/((b-c)*(a-x))]*MyLi[2,((a-c)*x)/(c*(a-x))])/4+(MyLi[2,(c-x)/(b-x)]*MyLi[2,((a-c)*x)/(c*(a-x))])/2-(MyLi[2,x/c]*MyLi[2,((a-c)*x)/(c*(a-x))])/2-(MyLi[2,b/(b-a)]*MyLi[2,-(x/(c-x))])/2+(MyLi[2,-(x/(a-x))]*MyLi[2,-(x/(c-x))])/2+(MyLi[2,x/b]*MyLi[2,((c-b)*x)/(b*(c-x))])/4-(MyLi[2,((a-b)*x)/(b*(a-x))]*MyLi[2,((c-b)*x)/(b*(c-x))])/4+(MyLi[2,(b-x)/(b-c)]*MyLi[2,(x-b)/(a-b)])/4-(MyLi[2,(c-x)/(b-x)]*MyLi[2,(x-b)/(a-b)])/2+(MyLi[2,-(x/(c-x))]*MyLi[2,(x-b)/(a-b)])/2-(MyLi[2,(b-c)/(a-c)]*MyLi[2,(x-c)/(a-c)])/4-(MyLi[2,((a-b)*(c-x))/((a-c)*(b-x))]*MyLi[2,(x-c)/(a-c)])/4+(MyLi[2,b/(b-a)]*MyLi[2,1-x/c])/2+MyLi[2,(b-x)/(a-x)]*MyLi[2,1-x/c]-(MyLi[2,-(x/(a-x))]*MyLi[2,1-x/c])/2-(MyLi[2,(x-b)/(a-b)]*MyLi[2,1-x/c])/4+2*MyLi[4,c/(c-x)]+MyLi[4,x/c]+MyLi[4,((a-c)*x)/(c*(a-x))]+2*MyLi[4,-(x/(c-x))]+MyLi22[b/(b-a),(b-a)/(b-c)]/4-MyLi22[b/(b-a),((b-a)*(c-x))/(c*(b-x))]/4+MyLi22[(a-c)/(a-b),((a-b)*x)/(c*(a-x))]/4-MyLi22[b/(b-c),(c-b)/(a-b)]/4-MyLi22[(b-c)/(a-c),c/(c-b)]/4+MyLi22[(b-c)/(a-c),(x-c)/(b-c)]/4+MyLi22[c/b,x/c]/4-MyLi22[c/b,((a-b)*x)/(c*(a-x))]/4+MyLi22[c/(c-a),1-b/c]/4+MyLi22[c/(c-a),((b-a)*(c-x))/(c*(b-x))]/4-MyLi22[(a-x)/(a-b),((a-b)*x)/(c*(a-x))]/4+MyLi22[(b-x)/(b-c),(c-b)/(a-b)]/4-MyLi22[(b-x)/(b-c),((b-c)*x)/(c*(b-x))]/4+MyLi22[((a-c)*(b-x))/((b-c)*(a-x)),((b-c)*x)/(c*(b-x))]/4+MyLi22[((a-b)*(c-x))/((a-c)*(b-x)),(x-b)/(a-b)]/4-MyLi22[((a-b)*(c-x))/((a-c)*(b-x)),(c*(x-b))/((a-b)*(c-x))]/4+MyLi22[(b*(c-x))/(c*(b-x)),(c*(x-b))/((a-b)*(c-x))]/4+MyLi22[x/b,(c-b)/(c-x)]/4-MyLi22[x/b,c/x]/4+MyLi22[x/c,(a-c)/(a-x)]/2+MyLi22[x/c,(c*(a-x))/((a-b)*x)]/4+MyLi22[x/c,(c*(b-x))/((b-c)*x)]/4+MyLi22[-(x/(a-x)),1-c/x]/2-MyLi22[((a-b)*x)/(b*(a-x)),-(((b-c)*(a-x))/((a-b)*(c-x)))]/4+MyLi22[((a-b)*x)/(b*(a-x)),(c*(a-x))/((a-b)*x)]/4+MyLi22[((a-c)*x)/(c*(a-x)),(a-x)/(a-c)]/2-MyLi22[((a-c)*x)/(c*(a-x)),(c*(a-x))/((a-b)*x)]/4-MyLi22[((a-c)*x)/(c*(a-x)),(c*(b-x))/((b-c)*x)]/4+MyLi22[-(x/(b-x)),(b-x)/(a-x)]/2-MyLi22[((c-b)*x)/(b*(c-x)),(x-c)/(b-c)]/4+MyLi22[((c-b)*x)/(b*(c-x)),((a-b)*(x-c))/((b-c)*(a-x))]/4-MyLi22[(x-b)/(a-b),(b-a)/(b-c)]/4+MyLi22[(x-b)/(a-b),((b-a)*(c-x))/(c*(b-x))]/4-MyLi22[(x-c)/(a-c),(b-a)/(b-x)]/4-MyLi22[(x-c)/(a-c),(c-b)/(c-x)]/4-MyLi22[1-x/c,(c*(x-b))/((a-b)*(c-x))]/4+(MyLi[3,b/(b-c)]*MyLog[a/(a-b)])/2-(MyLi[3,(b-x)/(b-c)]*MyLog[a/(a-b)])/2-(MyLi[3,(b*(c-x))/(c*(b-x))]*MyLog[a/(a-b)])/2+(MyLi[3,1-x/c]*MyLog[a/(a-b)])/2+(MyLi[3,(b-c)/(a-c)]*MyLog[a/(a-c)])/2+(MyLi[3,((a-b)*(c-x))/((a-c)*(b-x))]*MyLog[a/(a-c)])/2+(MyLi[3,1-b/c]*MyLog[a/(a-x)])/2+(MyLi[3,(a-c)/(a-b)]*MyLog[a/(a-x)])/2+(MyLi[3,b/(b-c)]*MyLog[a/(a-x)])/2+(MyLi[3,(b-a)/(b-c)]*MyLog[a/(a-x)])/2-(MyLi[3,(a-c)/(b-c)]*MyLog[a/(a-x)])/2+(MyLi[3,b/c]*MyLog[a/(a-x)])/2+(MyLi[3,c/(c-b)]*MyLog[a/(a-x)])/2-(MyLi[3,(c-b)/(a-b)]*MyLog[a/(a-x)])/2-(MyLi[3,(a-x)/(a-b)]*MyLog[a/(a-x)])/2-(MyLi[3,(b-a)/(b-x)]*MyLog[a/(a-x)])/2-MyLi[3,(b-x)/(b-c)]*MyLog[a/(a-x)]+(MyLi[3,((a-c)*(b-x))/((b-c)*(a-x))]*MyLog[a/(a-x)])/2+MyLi[3,(c-a)/(c-x)]*MyLog[a/(a-x)]-MyLi[3,(c-b)/(c-x)]*MyLog[a/(a-x)]+(MyLi[3,-(((b-c)*(a-x))/((a-b)*(c-x)))]*MyLog[a/(a-x)])/2-(MyLi[3,((a-c)*(b-x))/((a-b)*(c-x))]*MyLog[a/(a-x)])/2+MyLi[3,(c-x)/(a-x)]*MyLog[a/(a-x)]-MyLi[3,(c-x)/(b-x)]*MyLog[a/(a-x)]-(MyLi[3,(b*(c-x))/(c*(b-x))]*MyLog[a/(a-x)])/2+(MyLi[3,c/x]*MyLog[a/(a-x)])/2-(MyLi[3,(c*(b-x))/((b-c)*x)]*MyLog[a/(a-x)])/2+(MyLi[3,x/c]*MyLog[a/(a-x)])/2-(MyLi[3,((b-c)*x)/(c*(b-x))]*MyLog[a/(a-x)])/2+MyLi[3,-(x/(c-x))]*MyLog[a/(a-x)]+(MyLi[3,(x-b)/(a-b)]*MyLog[a/(a-x)])/2-(MyLi[3,((a-b)*(x-c))/((b-c)*(a-x))]*MyLog[a/(a-x)])/2-(MyLi[3,(b*(x-c))/((b-c)*x)]*MyLog[a/(a-x)])/2+(MyLi[3,1-x/c]*MyLog[a/(a-x)])/2+(Pi^2*MyLog[1-c/x]*MyLog[a/(a-x)])/12+(MyLog[1-c/x]^3*MyLog[a/(a-x)])/12-(MyLi[3,b/(b-c)]*MyLog[(a-b)/(a-x)])/2+(MyLi[3,a/c]*MyLog[(a-b)/(a-x)])/2-(MyLi[3,b/c]*MyLog[(a-b)/(a-x)])/2+(MyLi[3,1-c/a]*MyLog[(a-b)/(a-x)])/2+(MyLi[3,1-c/x]*MyLog[(a-b)/(a-x)])/2+(MyLi[3,(b-x)/(b-c)]*MyLog[(a-b)/(a-x)])/2+(MyLi[3,(c-a)/(c-x)]*MyLog[(a-b)/(a-x)])/2-(MyLi[3,(a*(c-x))/(c*(a-x))]*MyLog[(a-b)/(a-x)])/2+(MyLi[3,(c-x)/(b-x)]*MyLog[(a-b)/(a-x)])/2+(MyLi[3,(b*(c-x))/(c*(b-x))]*MyLog[(a-b)/(a-x)])/2-(MyLi[3,a/x]*MyLog[(a-b)/(a-x)])/2-(MyLi[3,-(x/(a-x))]*MyLog[(a-b)/(a-x)])/2-(MyLi[3,-(x/(c-x))]*MyLog[(a-b)/(a-x)])/2-(MyLi[3,((c-a)*x)/(a*(c-x))]*MyLog[(a-b)/(a-x)])/2+(MyLi[3,(b*(x-c))/((b-c)*x)]*MyLog[(a-b)/(a-x)])/2-(MyLi[3,1-x/a]*MyLog[(a-b)/(a-x)])/2-(Pi^2*MyLog[1-a/x]*MyLog[(a-b)/(a-x)])/12-(MyLog[1-a/x]^3*MyLog[(a-b)/(a-x)])/12-(MyLi[2,(b-a)/(b-c)]*MyLog[a/(a-x)]*MyLog[(a-b)/(a-x)])/2-(MyLi[2,a/c]*MyLog[a/(a-x)]*MyLog[(a-b)/(a-x)])/2+(MyLi[2,1-c/x]*MyLog[a/(a-x)]*MyLog[(a-b)/(a-x)])/2+(MyLi[2,(b-a)/(b-x)]*MyLog[a/(a-x)]*MyLog[(a-b)/(a-x)])/2-MyLi[2,(c-x)/(a-x)]*MyLog[a/(a-x)]*MyLog[(a-b)/(a-x)]+(MyLi[2,(a*(c-x))/(c*(a-x))]*MyLog[a/(a-x)]*MyLog[(a-b)/(a-x)])/2+(MyLi[2,(c-x)/(b-x)]*MyLog[a/(a-x)]*MyLog[(a-b)/(a-x)])/2+(MyLi[2,a/x]*MyLog[a/(a-x)]*MyLog[(a-b)/(a-x)])/2+(MyLi[2,((a-b)*(x-c))/((b-c)*(a-x))]*MyLog[a/(a-x)]*MyLog[(a-b)/(a-x)])/2-(MyLog[1-a/c]*MyLog[a/(a-x)]^2*MyLog[(a-b)/(a-x)])/4+(MyLog[1-a/x]*MyLog[a/(a-x)]^2*MyLog[(a-b)/(a-x)])/4-(MyLog[(a-c)/(b-c)]*MyLog[a/(a-x)]*MyLog[(a-b)/(a-x)]^2)/4-MyLi[3,a/(a-c)]*MyLog[(a-c)/(a-x)]-MyLi[3,c/a]*MyLog[(a-c)/(a-x)]+MyLi[3,a/(a-x)]*MyLog[(a-c)/(a-x)]-MyLi[3,c/(c-x)]*MyLog[(a-c)/(a-x)]+MyLi[3,(c*(a-x))/(a*(c-x))]*MyLog[(a-c)/(a-x)]-MyLi[3,c/x]*MyLog[(a-c)/(a-x)]+MyLi[3,x/a]*MyLog[(a-c)/(a-x)]+MyLi[3,((a-c)*x)/(c*(a-x))]*MyLog[(a-c)/(a-x)]-MyLi[3,(x-c)/(a-c)]*MyLog[(a-c)/(a-x)]+MyLi[3,(a*(x-c))/((a-c)*x)]*MyLog[(a-c)/(a-x)]+(MyLi[2,-(x/(a-x))]*MyLog[(c-b)/(a-b)]*MyLog[(a-c)/(a-x)])/2-(MyLi[2,(a-c)/(a-b)]*MyLog[a/(a-x)]*MyLog[(a-c)/(a-x)])/2+(MyLi[2,(a-c)/(b-c)]*MyLog[a/(a-x)]*MyLog[(a-c)/(a-x)])/2+MyLi[2,(b-x)/(a-x)]*MyLog[a/(a-x)]*MyLog[(a-c)/(a-x)]-(MyLi[2,((a-c)*(b-x))/((b-c)*(a-x))]*MyLog[a/(a-x)]*MyLog[(a-c)/(a-x)])/2-MyLi[2,(c-a)/(c-x)]*MyLog[a/(a-x)]*MyLog[(a-c)/(a-x)]+(MyLi[2,((a-c)*(b-x))/((a-b)*(c-x))]*MyLog[a/(a-x)]*MyLog[(a-c)/(a-x)])/2-(MyLi[2,1-c/a]*MyLog[(a-b)/(a-x)]*MyLog[(a-c)/(a-x)])/2-(MyLi[2,(c-a)/(c-x)]*MyLog[(a-b)/(a-x)]*MyLog[(a-c)/(a-x)])/2+(MyLi[2,((c-a)*x)/(a*(c-x))]*MyLog[(a-b)/(a-x)]*MyLog[(a-c)/(a-x)])/2+(MyLi[2,-(x/(a-x))]*MyLog[(a-c)/(a-x)]^2)/2-(MyLi[2,((a-c)*x)/(c*(a-x))]*MyLog[(a-c)/(a-x)]^2)/2-(MyLi[2,-(x/(c-x))]*MyLog[(a-c)/(a-x)]^2)/2+(MyLog[(b-a)/(b-c)]*MyLog[a/(a-x)]*MyLog[(a-c)/(a-x)]^2)/4-(MyLog[(c-b)/(a-b)]*MyLog[a/(a-x)]*MyLog[(a-c)/(a-x)]^2)/4-(MyLog[c/a]*MyLog[(a-b)/(a-x)]*MyLog[(a-c)/(a-x)]^2)/4-(MyLi[3,(b-c)/(a-c)]*MyLog[(a-x)/(a-c)])/2-(MyLi[3,((a-b)*(c-x))/((a-c)*(b-x))]*MyLog[(a-x)/(a-c)])/2-(Pi^2*MyLog[(a-c)/(a-x)]*MyLog[(a-x)/(a-c)])/6-(MyLog[(a-c)/(a-x)]*MyLog[(a-x)/(a-c)]^3)/6+(Pi^2*MyLog[a/(a-x)]*MyLog[(a-x)/(b-c)])/12+(MyLog[a/(a-x)]*MyLog[(a-x)/(b-c)]^3)/12-(MyLi[2,(b-x)/(b-c)]*MyLog[a/(a-b)]*MyLog[b/(b-x)])/2+(MyLi[2,(c-x)/(b-x)]*MyLog[a/(a-b)]*MyLog[b/(b-x)])/2-(MyLi[2,-(x/(c-x))]*MyLog[a/(a-b)]*MyLog[b/(b-x)])/2+(MyLi[2,1-x/c]*MyLog[a/(a-b)]*MyLog[b/(b-x)])/2-(MyLi[2,-(x/(a-x))]*MyLog[c/(c-b)]*MyLog[b/(b-x)])/2-(MyLi[2,b/(b-c)]*MyLog[a/(a-x)]*MyLog[b/(b-x)])/2-(MyLi[2,b/c]*MyLog[a/(a-x)]*MyLog[b/(b-x)])/2+(MyLi[2,(b*(c-x))/(c*(b-x))]*MyLog[a/(a-x)]*MyLog[b/(b-x)])/2+(MyLi[2,(b*(x-c))/((b-c)*x)]*MyLog[a/(a-x)]*MyLog[b/(b-x)])/2+(MyLi[2,b/(b-c)]*MyLog[(a-b)/(a-x)]*MyLog[b/(b-x)])/2+(MyLi[2,b/c]*MyLog[(a-b)/(a-x)]*MyLog[b/(b-x)])/2-(MyLi[2,(b*(c-x))/(c*(b-x))]*MyLog[(a-b)/(a-x)]*MyLog[b/(b-x)])/2-(MyLi[2,(b*(x-c))/((b-c)*x)]*MyLog[(a-b)/(a-x)]*MyLog[b/(b-x)])/2-(MyLog[1-b/c]*MyLog[a/(a-x)]*MyLog[b/(b-x)]^2)/4-(MyLog[c/(c-b)]*MyLog[a/(a-x)]*MyLog[b/(b-x)]^2)/4+(MyLog[1-b/c]*MyLog[(a-b)/(a-x)]*MyLog[b/(b-x)]^2)/4+(MyLog[c/(c-b)]*MyLog[(a-b)/(a-x)]*MyLog[b/(b-x)]^2)/4-(MyLi[3,a/(a-b)]*MyLog[(b-c)/(b-x)])/2-(MyLi[3,b/a]*MyLog[(b-c)/(b-x)])/2+(MyLi[3,a/c]*MyLog[(b-c)/(b-x)])/2+(MyLi[3,1-c/a]*MyLog[(b-c)/(b-x)])/2+(MyLi[3,1-c/x]*MyLog[(b-c)/(b-x)])/2+(MyLi[3,(a-x)/(a-b)]*MyLog[(b-c)/(b-x)])/2+(MyLi[3,(a-x)/(b-x)]*MyLog[(b-c)/(b-x)])/2+(MyLi[3,(b*(a-x))/(a*(b-x))]*MyLog[(b-c)/(b-x)])/2+(MyLi[3,(c-a)/(c-x)]*MyLog[(b-c)/(b-x)])/2-(MyLi[3,(a*(c-x))/(c*(a-x))]*MyLog[(b-c)/(b-x)])/2-MyLi[3,a/x]*MyLog[(b-c)/(b-x)]+(MyLi[3,b/x]*MyLog[(b-c)/(b-x)])/2-MyLi[3,-(x/(a-x))]*MyLog[(b-c)/(b-x)]-(MyLi[3,((c-a)*x)/(a*(c-x))]*MyLog[(b-c)/(b-x)])/2+(MyLi[3,(a*(x-b))/((a-b)*x)]*MyLog[(b-c)/(b-x)])/2-MyLi[3,1-x/a]*MyLog[(b-c)/(b-x)]+(MyLi[3,1-x/c]*MyLog[(b-c)/(b-x)])/2-(Pi^2*MyLog[1-a/x]*MyLog[(b-c)/(b-x)])/6-(MyLog[1-a/x]^3*MyLog[(b-c)/(b-x)])/6+(Pi^2*MyLog[1-b/x]*MyLog[(b-c)/(b-x)])/12+(MyLog[1-b/x]^3*MyLog[(b-c)/(b-x)])/12+(MyLi[2,a/(a-b)]*MyLog[a/(a-x)]*MyLog[(b-c)/(b-x)])/2-(MyLi[2,1-b/c]*MyLog[a/(a-x)]*MyLog[(b-c)/(b-x)])/2-(MyLi[2,a/c]*MyLog[a/(a-x)]*MyLog[(b-c)/(b-x)])/2+(MyLi[2,(c-b)/(a-b)]*MyLog[a/(a-x)]*MyLog[(b-c)/(b-x)])/2+(MyLi[2,1-c/x]*MyLog[a/(a-x)]*MyLog[(b-c)/(b-x)])/2+(MyLi[2,(a-x)/(b-x)]*MyLog[a/(a-x)]*MyLog[(b-c)/(b-x)])/2+(MyLi[2,(b-x)/(a-x)]*MyLog[a/(a-x)]*MyLog[(b-c)/(b-x)])/2+MyLi[2,(c-b)/(c-x)]*MyLog[a/(a-x)]*MyLog[(b-c)/(b-x)]-(MyLi[2,-(((b-c)*(a-x))/((a-b)*(c-x)))]*MyLog[a/(a-x)]*MyLog[(b-c)/(b-x)])/2-MyLi[2,(c-x)/(a-x)]*MyLog[a/(a-x)]*MyLog[(b-c)/(b-x)]+(MyLi[2,(a*(c-x))/(c*(a-x))]*MyLog[a/(a-x)]*MyLog[(b-c)/(b-x)])/2+MyLi[2,a/x]*MyLog[a/(a-x)]*MyLog[(b-c)/(b-x)]-MyLi[2,-(x/(b-x))]*MyLog[a/(a-x)]*MyLog[(b-c)/(b-x)]+(MyLi[2,((b-c)*x)/(c*(b-x))]*MyLog[a/(a-x)]*MyLog[(b-c)/(b-x)])/2+(MyLi[2,-(x/(c-x))]*MyLog[a/(a-x)]*MyLog[(b-c)/(b-x)])/2-(MyLi[2,(a*(x-b))/((a-b)*x)]*MyLog[a/(a-x)]*MyLog[(b-c)/(b-x)])/2+(MyLog[b/(b-a)]*MyLog[a/(a-x)]^2*MyLog[(b-c)/(b-x)])/4-(MyLog[1-a/c]*MyLog[a/(a-x)]^2*MyLog[(b-c)/(b-x)])/4+(MyLog[1-a/x]*MyLog[a/(a-x)]^2*MyLog[(b-c)/(b-x)])/2-(MyLi[2,-(x/(c-x))]*MyLog[(a-b)/(a-x)]*MyLog[(b-c)/(b-x)])/2-(MyLi[2,1-c/a]*MyLog[(a-c)/(a-x)]*MyLog[(b-c)/(b-x)])/2-(MyLi[2,(c-a)/(c-x)]*MyLog[(a-c)/(a-x)]*MyLog[(b-c)/(b-x)])/2+(MyLi[2,((c-a)*x)/(a*(c-x))]*MyLog[(a-c)/(a-x)]*MyLog[(b-c)/(b-x)])/2-(MyLog[c/a]*MyLog[(a-c)/(a-x)]^2*MyLog[(b-c)/(b-x)])/4+(MyLi[2,b/a]*MyLog[b/(b-x)]*MyLog[(b-c)/(b-x)])/2-(MyLi[2,(b*(a-x))/(a*(b-x))]*MyLog[b/(b-x)]*MyLog[(b-c)/(b-x)])/2-(MyLi[2,b/x]*MyLog[b/(b-x)]*MyLog[(b-c)/(b-x)])/2+(MyLog[1-b/a]*MyLog[b/(b-x)]^2*MyLog[(b-c)/(b-x)])/4-(MyLog[1-b/x]*MyLog[b/(b-x)]^2*MyLog[(b-c)/(b-x)])/4+(MyLog[(a-c)/(a-b)]*MyLog[a/(a-x)]*MyLog[(b-c)/(b-x)]^2)/4-(MyLog[b/c]*MyLog[a/(a-x)]*MyLog[(b-c)/(b-x)]^2)/4-(Pi^2*MyLog[a/(a-x)]*MyLog[(a-x)/(b-x)])/12+(MyLog[a/(a-x)]*MyLog[(a-b)/(a-x)]^2*MyLog[(a-x)/(b-x)])/4-(MyLog[a/(a-x)]*MyLog[(a-x)/(b-x)]^3)/12+(Pi^2*MyLog[a/(a-x)]*MyLog[(b-x)/c])/12+(MyLog[a/(a-x)]*MyLog[(b-x)/c]^3)/12+(MyLi[3,c/b]*MyLog[(a*(b-x))/(b*(a-x))])/2-(MyLi[3,((c-b)*x)/(b*(c-x))]*MyLog[(a*(b-x))/(b*(a-x))])/2+(MyLog[a/(a-x)]*MyLog[(a-b)/(a-x)]^2*MyLog[((a-c)*(b-x))/((b-c)*(a-x))])/4+(MyLi[3,a/(a-b)]*MyLog[c/(c-x)])/2+(MyLi[3,b/a]*MyLog[c/(c-x)])/2-(MyLi[3,(a-c)/(a-b)]*MyLog[c/(c-x)])/2+(MyLi[3,(a-c)/(b-c)]*MyLog[c/(c-x)])/2-(MyLi[3,(a-x)/(b-x)]*MyLog[c/(c-x)])/2-(MyLi[3,(b*(a-x))/(a*(b-x))]*MyLog[c/(c-x)])/2+(MyLi[3,(b-x)/(b-c)]*MyLog[c/(c-x)])/2-(MyLi[3,(b-x)/(a-x)]*MyLog[c/(c-x)])/2-(MyLi[3,((a-c)*(b-x))/((b-c)*(a-x))]*MyLog[c/(c-x)])/2-MyLi[3,(c-a)/(c-x)]*MyLog[c/(c-x)]+(MyLi[3,((a-c)*(b-x))/((a-b)*(c-x))]*MyLog[c/(c-x)])/2-MyLi[3,(c-x)/(a-x)]*MyLog[c/(c-x)]-(MyLi[3,(c-x)/(b-x)]*MyLog[c/(c-x)])/2+(MyLi[3,a/x]*MyLog[c/(c-x)])/2-(MyLi[3,b/x]*MyLog[c/(c-x)])/2+(MyLi[3,-(x/(a-x))]*MyLog[c/(c-x)])/2-(MyLi[3,(a*(x-b))/((a-b)*x)]*MyLog[c/(c-x)])/2+(MyLi[3,1-x/a]*MyLog[c/(c-x)])/2+(Pi^2*MyLog[1-a/x]*MyLog[c/(c-x)])/12+(MyLog[1-a/x]^3*MyLog[c/(c-x)])/12-(Pi^2*MyLog[1-b/x]*MyLog[c/(c-x)])/12-(MyLog[1-b/x]^3*MyLog[c/(c-x)])/12-(MyLi[2,a/(a-b)]*MyLog[a/(a-x)]*MyLog[c/(c-x)])/2-(MyLi[2,c/(c-b)]*MyLog[a/(a-x)]*MyLog[c/(c-x)])/2-(MyLi[2,(a-x)/(b-x)]*MyLog[a/(a-x)]*MyLog[c/(c-x)])/2-(MyLi[2,(c-x)/(b-x)]*MyLog[a/(a-x)]*MyLog[c/(c-x)])/2-(MyLi[2,a/x]*MyLog[a/(a-x)]*MyLog[c/(c-x)])/2-(MyLi[2,c/x]*MyLog[a/(a-x)]*MyLog[c/(c-x)])/2+(MyLi[2,(c*(b-x))/((b-c)*x)]*MyLog[a/(a-x)]*MyLog[c/(c-x)])/2+MyLi[2,-(x/(b-x))]*MyLog[a/(a-x)]*MyLog[c/(c-x)]+(MyLi[2,(a*(x-b))/((a-b)*x)]*MyLog[a/(a-x)]*MyLog[c/(c-x)])/2-(MyLog[b/(b-a)]*MyLog[a/(a-x)]^2*MyLog[c/(c-x)])/4-(MyLog[1-a/x]*MyLog[a/(a-x)]^2*MyLog[c/(c-x)])/4+(MyLi[2,(a-c)/(a-b)]*MyLog[(a-c)/(a-x)]*MyLog[c/(c-x)])/2-(MyLi[2,(a-c)/(b-c)]*MyLog[(a-c)/(a-x)]*MyLog[c/(c-x)])/2+(MyLi[2,((a-c)*(b-x))/((b-c)*(a-x))]*MyLog[(a-c)/(a-x)]*MyLog[c/(c-x)])/2+MyLi[2,(c-a)/(c-x)]*MyLog[(a-c)/(a-x)]*MyLog[c/(c-x)]-(MyLi[2,((a-c)*(b-x))/((a-b)*(c-x))]*MyLog[(a-c)/(a-x)]*MyLog[c/(c-x)])/2-(MyLog[(b-a)/(b-c)]*MyLog[(a-c)/(a-x)]^2*MyLog[c/(c-x)])/4+(MyLog[(c-b)/(a-b)]*MyLog[(a-c)/(a-x)]^2*MyLog[c/(c-x)])/4-(MyLi[2,b/a]*MyLog[b/(b-x)]*MyLog[c/(c-x)])/2+(MyLi[2,(b*(a-x))/(a*(b-x))]*MyLog[b/(b-x)]*MyLog[c/(c-x)])/2+(MyLi[2,b/x]*MyLog[b/(b-x)]*MyLog[c/(c-x)])/2-(MyLog[1-b/a]*MyLog[b/(b-x)]^2*MyLog[c/(c-x)])/4+(MyLog[1-b/x]*MyLog[b/(b-x)]^2*MyLog[c/(c-x)])/4-(MyLi[2,(b-x)/(a-x)]*MyLog[(b-c)/(b-x)]*MyLog[c/(c-x)])/2-(MyLog[b/(b-c)]*MyLog[a/(a-x)]*MyLog[c/(c-x)]^2)/4-(MyLog[1-c/x]*MyLog[a/(a-x)]*MyLog[c/(c-x)]^2)/4+(Pi^2*MyLog[a/(a-x)]*MyLog[(a-x)/(c-x)])/6+(Pi^2*MyLog[(a-b)/(a-x)]*MyLog[(a-x)/(c-x)])/12-(MyLog[a/(a-x)]*MyLog[(a-c)/(a-x)]^2*MyLog[(a-x)/(c-x)])/2-(MyLog[(a-b)/(a-x)]*MyLog[(a-c)/(a-x)]^2*MyLog[(a-x)/(c-x)])/4+(Pi^2*MyLog[(b-c)/(b-x)]*MyLog[(a-x)/(c-x)])/12-(MyLog[(a-c)/(a-x)]^2*MyLog[(b-c)/(b-x)]*MyLog[(a-x)/(c-x)])/4-(Pi^2*MyLog[c/(c-x)]*MyLog[(a-x)/(c-x)])/6+(MyLog[(a-c)/(a-x)]^2*MyLog[c/(c-x)]*MyLog[(a-x)/(c-x)])/2+(MyLog[a/(a-x)]*MyLog[(a-x)/(c-x)]^3)/6+(MyLog[(a-b)/(a-x)]*MyLog[(a-x)/(c-x)]^3)/12+(MyLog[(b-c)/(b-x)]*MyLog[(a-x)/(c-x)]^3)/12-(MyLog[c/(c-x)]*MyLog[(a-x)/(c-x)]^3)/6+(MyLog[a/(a-x)]*MyLog[(a-c)/(a-x)]^2*MyLog[-(((b-c)*(a-x))/((a-b)*(c-x)))])/4-(MyLog[(a-c)/(a-x)]^2*MyLog[c/(c-x)]*MyLog[-(((b-c)*(a-x))/((a-b)*(c-x)))])/4+(MyLog[(a-b)/(a-x)]*MyLog[(a-c)/(a-x)]^2*MyLog[(c*(a-x))/(a*(c-x))])/4+(MyLog[(a-c)/(a-x)]^2*MyLog[(b-c)/(b-x)]*MyLog[(c*(a-x))/(a*(c-x))])/4-(Pi^2*MyLog[a/(a-x)]*MyLog[(b-x)/(c-x)])/6+(MyLog[a/(a-x)]*MyLog[(b-c)/(b-x)]^2*MyLog[(b-x)/(c-x)])/2-(MyLog[a/(a-x)]*MyLog[(b-x)/(c-x)]^3)/6-(MyLog[a/(a-x)]*MyLog[(b-c)/(b-x)]^2*MyLog[((a-c)*(b-x))/((a-b)*(c-x))])/4+(Pi^2*MyLog[a/(a-x)]*MyLog[((a-x)*(b-x))/((a-b)*(c-x))])/12+(MyLog[a/(a-x)]*MyLog[((a-x)*(b-x))/((a-b)*(c-x))]^3)/12+MyLi[2,c/a]*MyLog[(a-c)/(a-x)]*MyLog[(c-x)/(a-x)]-MyLi[2,x/a]*MyLog[(a-c)/(a-x)]*MyLog[(c-x)/(a-x)]+MyLi[2,(x-c)/(a-c)]*MyLog[(a-c)/(a-x)]*MyLog[(c-x)/(a-x)]+(MyLog[a/(a-x)]*MyLog[(a-c)/(a-x)]^2*MyLog[(c-x)/(a-x)])/2+(MyLog[1-c/a]*MyLog[(a-c)/(a-x)]*MyLog[(c-x)/(a-x)]^2)/2+(MyLog[(a-c)/(a-x)]*MyLog[(a-x)/(a-c)]*MyLog[(c-x)/(a-x)]^2)/2-(MyLi[3,(a-c)/(a-b)]*MyLog[(a*(c-x))/(c*(a-x))])/2+MyLi[3,(a-c)/(a-x)]*MyLog[(a*(c-x))/(c*(a-x))]+(MyLi[3,(a-x)/(a-b)]*MyLog[(a*(c-x))/(c*(a-x))])/2+(MyLi[3,(b-x)/(b-c)]*MyLog[(a*(c-x))/(c*(a-x))])/2-(MyLi[3,((a-c)*(b-x))/((b-c)*(a-x))]*MyLog[(a*(c-x))/(c*(a-x))])/2-(Pi^2*MyLog[(a-c)/(a-x)]*MyLog[(a*(c-x))/(c*(a-x))])/6+MyLi[2,a/(a-c)]*MyLog[(a-c)/(a-x)]*MyLog[(a*(c-x))/(c*(a-x))]-MyLi[2,a/(a-x)]*MyLog[(a-c)/(a-x)]*MyLog[(a*(c-x))/(c*(a-x))]+MyLi[2,(a-c)/(a-x)]*MyLog[(a-c)/(a-x)]*MyLog[(a*(c-x))/(c*(a-x))]+(MyLi[2,(a-x)/(a-b)]*MyLog[(a-c)/(a-x)]*MyLog[(a*(c-x))/(c*(a-x))])/2+(MyLi[2,(b-x)/(b-c)]*MyLog[(a-c)/(a-x)]*MyLog[(a*(c-x))/(c*(a-x))])/2-(MyLi[2,(b-x)/(a-x)]*MyLog[(a-c)/(a-x)]*MyLog[(a*(c-x))/(c*(a-x))])/2+(MyLi[2,(c-x)/(b-x)]*MyLog[(a-c)/(a-x)]*MyLog[(a*(c-x))/(c*(a-x))])/2-MyLi[2,c/x]*MyLog[(a-c)/(a-x)]*MyLog[(a*(c-x))/(c*(a-x))]-MyLi[2,(a*(x-c))/((a-c)*x)]*MyLog[(a-c)/(a-x)]*MyLog[(a*(c-x))/(c*(a-x))]-(MyLog[(a-c)/(a-x)]^3*MyLog[(a*(c-x))/(c*(a-x))])/6+(MyLog[c/(c-a)]*MyLog[(a-c)/(a-x)]*MyLog[(a*(c-x))/(c*(a-x))]^2)/2+(MyLog[1-a/x]*MyLog[(a-c)/(a-x)]*MyLog[(a*(c-x))/(c*(a-x))]^2)/2+(MyLog[a/(a-x)]*MyLog[(b-c)/(b-x)]^2*MyLog[(b*(c-x))/(c*(b-x))])/4-(MyLi[3,b/(b-a)]*MyLog[c/x])/2+(MyLi[3,(x-b)/(a-b)]*MyLog[c/x])/2+(MyLi[2,b/(b-a)]*MyLog[b/(b-x)]*MyLog[c/x])/2+(MyLog[a/(a-b)]*MyLog[b/(b-x)]^2*MyLog[c/x])/4-(MyLog[a/(a-x)]^2*MyLog[(b-c)/(b-x)]*MyLog[(b*(a-x))/((a-b)*x)])/4+(MyLog[a/(a-x)]^2*MyLog[c/(c-x)]*MyLog[(b*(a-x))/((a-b)*x)])/4+(Pi^2*MyLog[(a-c)/(a-x)]*MyLog[(c*(a-x))/((a-c)*x)])/6-(MyLog[(a-c)/(a-x)]*MyLog[(a*(c-x))/(c*(a-x))]^2*MyLog[(c*(a-x))/((a-c)*x)])/2+(MyLog[(a-c)/(a-x)]*MyLog[(c*(a-x))/((a-c)*x)]^3)/6+(MyLog[a/(a-x)]*MyLog[b/(b-x)]^2*MyLog[(c*(b-x))/((b-c)*x)])/4-(MyLog[(a-b)/(a-x)]*MyLog[b/(b-x)]^2*MyLog[(c*(b-x))/((b-c)*x)])/4+(Pi^2*MyLog[(b-c)/(b-x)]*MyLog[((a-x)*(b-x))/((a-b)*x)])/12-(Pi^2*MyLog[c/(c-x)]*MyLog[((a-x)*(b-x))/((a-b)*x)])/12+(MyLog[(b-c)/(b-x)]*MyLog[((a-x)*(b-x))/((a-b)*x)]^3)/12-(MyLog[c/(c-x)]*MyLog[((a-x)*(b-x))/((a-b)*x)]^3)/12-(Pi^2*MyLog[a/(a-x)]*MyLog[((b-x)*(c-x))/((b-c)*x)])/12+(Pi^2*MyLog[(a-b)/(a-x)]*MyLog[((b-x)*(c-x))/((b-c)*x)])/12-(MyLog[a/(a-x)]*MyLog[((b-x)*(c-x))/((b-c)*x)]^3)/12+(MyLog[(a-b)/(a-x)]*MyLog[((b-x)*(c-x))/((b-c)*x)]^3)/12-MyLi[2,(b-x)/(a-x)]*MyLog[a/(a-x)]*MyLog[((a-c)*x)/(c*(a-x))]+(MyLog[a/(a-x)]^2*MyLog[(a-b)/(a-x)]*MyLog[((a-c)*x)/(c*(a-x))])/4+(MyLog[a/(a-x)]^2*MyLog[(b-c)/(b-x)]*MyLog[((a-c)*x)/(c*(a-x))])/4-(MyLog[b/(b-x)]^2*MyLog[(b-c)/(b-x)]*MyLog[((b-a)*x)/(a*(b-x))])/4+(MyLog[b/(b-x)]^2*MyLog[c/(c-x)]*MyLog[((b-a)*x)/(a*(b-x))])/4+(MyLi[2,-(x/(a-x))]*MyLog[b/(b-x)]*MyLog[((b-c)*x)/(c*(b-x))])/2+(MyLog[a/(a-x)]*MyLog[b/(b-x)]^2*MyLog[((b-c)*x)/(c*(b-x))])/4-(MyLog[(a-b)/(a-x)]*MyLog[b/(b-x)]^2*MyLog[((b-c)*x)/(c*(b-x))])/4-(Pi^2*MyLog[(a-b)/(a-x)]*MyLog[((a-x)*x)/(a*(c-x))])/12-(Pi^2*MyLog[(b-c)/(b-x)]*MyLog[((a-x)*x)/(a*(c-x))])/12-(MyLog[(a-b)/(a-x)]*MyLog[((a-x)*x)/(a*(c-x))]^3)/12-(MyLog[(b-c)/(b-x)]*MyLog[((a-x)*x)/(a*(c-x))]^3)/12-(Pi^2*MyLog[a/(a-x)]*MyLog[(x-a)/(b-c)])/12+(Pi^2*MyLog[c/(c-x)]*MyLog[(x-a)/(b-c)])/12-(MyLog[a/(a-x)]*MyLog[(x-a)/(b-c)]^3)/12+(MyLog[c/(c-x)]*MyLog[(x-a)/(b-c)]^3)/12+(Pi^2*MyLog[(a-b)/(a-x)]*MyLog[(x-a)/c])/12+(Pi^2*MyLog[(b-c)/(b-x)]*MyLog[(x-a)/c])/12+(MyLog[(a-b)/(a-x)]*MyLog[(x-a)/c]^3)/12+(MyLog[(b-c)/(b-x)]*MyLog[(x-a)/c]^3)/12-(Pi^2*MyLog[(a-c)/(a-x)]*MyLog[(c*(x-a))/((a-c)*(c-x))])/6-(MyLog[(a-c)/(a-x)]*MyLog[(c*(x-a))/((a-c)*(c-x))]^3)/6+(Pi^2*MyLog[(a-c)/(a-x)]*MyLog[(x*(x-a))/(a*(c-x))])/6+(MyLog[(a-c)/(a-x)]*MyLog[(x*(x-a))/(a*(c-x))]^3)/6-(Pi^2*MyLog[(b-c)/(b-x)]*MyLog[(x-b)/a])/12+(Pi^2*MyLog[c/(c-x)]*MyLog[(x-b)/a])/12-(MyLog[(b-c)/(b-x)]*MyLog[(x-b)/a]^3)/12+(MyLog[c/(c-x)]*MyLog[(x-b)/a]^3)/12-(MyLi[3,x/c]*MyLog[(x-b)/(a-b)])/2+(MyLi[3,((a-c)*x)/(c*(a-x))]*MyLog[(x-b)/(a-b)])/2-(MyLi[2,((a-c)*x)/(c*(a-x))]*MyLog[(a-c)/(a-x)]*MyLog[(x-b)/(a-b)])/2-(MyLog[(a-c)/(a-x)]^2*MyLog[(a*(c-x))/(c*(a-x))]*MyLog[(x-b)/(a-b)])/4+(Pi^2*MyLog[a/(a-x)]*MyLog[(x-b)/c])/12-(Pi^2*MyLog[(a-b)/(a-x)]*MyLog[(x-b)/c])/12+(MyLog[a/(a-x)]*MyLog[(x-b)/c]^3)/12-(MyLog[(a-b)/(a-x)]*MyLog[(x-b)/c]^3)/12-(Pi^2*MyLog[a/(a-x)]*MyLog[((a-x)*(x-b))/((a-b)*(c-x))])/12+(Pi^2*MyLog[c/(c-x)]*MyLog[((a-x)*(x-b))/((a-b)*(c-x))])/12-(MyLog[a/(a-x)]*MyLog[((a-x)*(x-b))/((a-b)*(c-x))]^3)/12+(MyLog[c/(c-x)]*MyLog[((a-x)*(x-b))/((a-b)*(c-x))]^3)/12-(MyLi[3,b/(b-a)]*MyLog[(x-c)/(b-c)])/2-(MyLi[3,x/c]*MyLog[(x-c)/(b-c)])/2+(MyLi[3,((a-c)*x)/(c*(a-x))]*MyLog[(x-c)/(b-c)])/2+(MyLi[3,(x-b)/(a-b)]*MyLog[(x-c)/(b-c)])/2-(MyLi[2,((a-c)*x)/(c*(a-x))]*MyLog[(a-c)/(a-x)]*MyLog[(x-c)/(b-c)])/2+(MyLi[2,b/(b-a)]*MyLog[b/(b-x)]*MyLog[(x-c)/(b-c)])/2+(MyLog[a/(a-b)]*MyLog[b/(b-x)]^2*MyLog[(x-c)/(b-c)])/4-(MyLog[(a-c)/(a-x)]^2*MyLog[(a*(c-x))/(c*(a-x))]*MyLog[(x-c)/(b-c)])/4+(MyLi[2,-(x/(a-x))]*MyLog[(a-c)/(a-x)]*MyLog[((a-b)*(x-c))/((b-c)*(a-x))])/2-(MyLog[a/(a-x)]*MyLog[(a-c)/(a-x)]^2*MyLog[((a-b)*(x-c))/((b-c)*(a-x))])/4+(MyLog[(a-c)/(a-x)]^2*MyLog[c/(c-x)]*MyLog[((a-b)*(x-c))/((b-c)*(a-x))])/4+(MyLog[a/(a-x)]*MyLog[c/(c-x)]^2*MyLog[(b*(x-c))/((b-c)*x)])/4-(Pi^2*MyLog[a/(a-x)]*MyLog[((b-x)*(x-c))/((b-c)*x)])/12-(MyLog[a/(a-x)]*MyLog[((b-x)*(x-c))/((b-c)*x)]^3)/12-(MyLog[(a-c)/(a-x)]*MyLog[(c-x)/(a-x)]^2*MyLog[1-x/a])/2-(MyLi[3,c/b]*MyLog[1-x/b])/2+(MyLi[3,((c-b)*x)/(b*(c-x))]*MyLog[1-x/b])/2+MyLi[3,(a-c)/(a-x)]*MyLog[1-x/c]-MyLi[3,x/c]*MyLog[1-x/c]-MyLi[3,((a-c)*x)/(c*(a-x))]*MyLog[1-x/c]-(Pi^2*MyLog[1-x/c]^2)/6-(MyLog[-(x/c)]*MyLog[1-x/c]^3)/3+MyLog[1-x/c]^4/6-Pi^2*MyLog[(a-b)/(a-x)]^2*MyT[1,(a-c)/(a-x),(a-b)/(a-x)]*MyT[MyP[(b-x)/(a-x),(a-c)/(a-x)],(a-c)/(a-x),c/x]+2*Pi^2*MyLog[(a-b)/(a-x)]*MyLog[c/x]*MyT[1,(a-c)/(a-x),(a-b)/(a-x)]*MyT[MyP[(b-x)/(a-x),(a-c)/(a-x)],(a-c)/(a-x),c/x]-Pi^2*MyLog[c/x]^2*MyT[1,(a-c)/(a-x),(a-b)/(a-x)]*MyT[MyP[(b-x)/(a-x),(a-c)/(a-x)],(a-c)/(a-x),c/x]-Pi^2*MyLog[(b-c)/(b-x)]^2*MyT[1,(a-c)/(a-x),(b-c)/(b-x)]*MyT[MyP[(c-x)/(b-x),(a-c)/(a-x)],(a-c)/(a-x),c/x]+2*Pi^2*MyLog[(b-c)/(b-x)]*MyLog[c/x]*MyT[1,(a-c)/(a-x),(b-c)/(b-x)]*MyT[MyP[(c-x)/(b-x),(a-c)/(a-x)],(a-c)/(a-x),c/x]-Pi^2*MyLog[c/x]^2*MyT[1,(a-c)/(a-x),(b-c)/(b-x)]*MyT[MyP[(c-x)/(b-x),(a-c)/(a-x)],(a-c)/(a-x),c/x]+Pi^2*MyLog[(b-a)/(b-x)]^2*MyT[1,b/(b-x),(b-c)/(b-x)]*MyT[MyP[(c-x)/(b-x),b/(b-x)],b/(b-x),(b-a)/(b-x)]-2*Pi^2*MyLog[(b-a)/(b-x)]*MyLog[(b-c)/(b-x)]*MyT[1,b/(b-x),(b-c)/(b-x)]*MyT[MyP[(c-x)/(b-x),b/(b-x)],b/(b-x),(b-a)/(b-x)]+Pi^2*MyLog[(b-c)/(b-x)]^2*MyT[1,b/(b-x),(b-c)/(b-x)]*MyT[MyP[(c-x)/(b-x),b/(b-x)],b/(b-x),(b-a)/(b-x)]-Pi^2*MyLog[(b-a)/(b-x)]^2*MyT[1,b/(b-x),c/(c-x)]*MyT[MyP[-(x/(c-x)),b/(b-x)],b/(b-x),(b-a)/(b-x)]+2*Pi^2*MyLog[(b-a)/(b-x)]*MyLog[c/(c-x)]*MyT[1,b/(b-x),c/(c-x)]*MyT[MyP[-(x/(c-x)),b/(b-x)],b/(b-x),(b-a)/(b-x)]-Pi^2*MyLog[c/(c-x)]^2*MyT[1,b/(b-x),c/(c-x)]*MyT[MyP[-(x/(c-x)),b/(b-x)],b/(b-x),(b-a)/(b-x)]+I*Pi*MyH2[(a-x)/(b-x),(a-x)/(c-x)]*MyLi[3,c/(c-a)]*MyS[Im[(a-x)/(b-x)]]-I*Pi*MyH2[(a-x)/(b-x),(a-x)/(c-x)]*MyLi[3,(c*(b+c-2*x))/(c-x)^2]*MyS[Im[(a-x)/(b-x)]]+I*Pi*MyH2[(a-x)/(b-x),(a-x)/(c-x)]*MyLi[3,(b+c-2*x)/(c-x)]*MyS[Im[(a-x)/(b-x)]]-I*Pi*MyH2[(a-x)/(b-x),(a-x)/(c-x)]*MyLi[3,(x-c)/(a-c)]*MyS[Im[(a-x)/(b-x)]]-I*Pi*MyH2[(a-x)/(b-x),(a-x)/(c-x)]*MyLi[2,c/(c-a)]*MyLog[(b-c)/(a-c)]*MyS[Im[(a-x)/(b-x)]]+I*Pi*MyH2[(a-x)/(b-x),(a-x)/(c-x)]*MyLi[2,(x-c)/(a-c)]*MyLog[(b-c)/(a-c)]*MyS[Im[(a-x)/(b-x)]]-(I/2)*Pi*MyH2[(a-x)/(b-x),(a-x)/(c-x)]*MyLog[a/(a-c)]*MyLog[(b-c)/(a-c)]^2*MyS[Im[(a-x)/(b-x)]]-(I/2)*Pi*MyH1[(a-x)/(c-x),(a-x)/(b-x)]*MyLog[a/(a-x)]*MyLog[(c-b)/(a-x)]^2*MyS[Im[(a-x)/(b-x)]]+(I/2)*Pi*MyH2[(a-x)/(b-x),(a-x)/(c-x)]*MyLog[(b-c)/(a-c)]^2*MyLog[(a-x)/(a-c)]*MyS[Im[(a-x)/(b-x)]]+I*Pi*MyH2[(a-x)/(b-x),(a-x)/(c-x)]*MyLi[2,(c*(b+c-2*x))/(c-x)^2]*MyLog[-(((b-c)*(b+c-2*x))/(c-x)^2)]*MyS[Im[(a-x)/(b-x)]]-I*Pi*MyH2[(a-x)/(b-x),(a-x)/(c-x)]*MyLi[2,(b+c-2*x)/(c-x)]*MyLog[-(((b-c)*(b+c-2*x))/(c-x)^2)]*MyS[Im[(a-x)/(b-x)]]-(I/2)*Pi*MyH2[(a-x)/(b-x),(a-x)/(c-x)]*MyLog[-(((b-c)*(b+c-2*x))/(c-x)^2)]^2*MyLog[(x-b)/(c-x)]*MyS[Im[(a-x)/(b-x)]]+(I/2)*Pi*MyH2[(a-x)/(b-x),(a-x)/(c-x)]*MyLog[-(((b-c)*(b+c-2*x))/(c-x)^2)]^2*MyLog[(-(b*c)+x^2)/(c-x)^2]*MyS[Im[(a-x)/(b-x)]]-I*Pi*MyLi[3,(b-a)/(b-c)]*MyT[1,b/(b-x),(b-a)/(b-x)]*MyS[Im[(a-x)/(b-x)]]+I*Pi*MyLi[3,(b-x)/(b-c)]*MyT[1,b/(b-x),(b-a)/(b-x)]*MyS[Im[(a-x)/(b-x)]]+I*Pi*MyLi[3,((b-a)*(c-x))/(c*(b-x))]*MyT[1,b/(b-x),(b-a)/(b-x)]*MyS[Im[(a-x)/(b-x)]]-I*Pi*MyLi[3,1-x/c]*MyT[1,b/(b-x),(b-a)/(b-x)]*MyS[Im[(a-x)/(b-x)]]+I*Pi*MyLi[2,(b-x)/(b-c)]*MyLog[(b-a)/(b-x)]*MyT[1,b/(b-x),(b-a)/(b-x)]*MyS[Im[(a-x)/(b-x)]]-I*Pi*MyLi[2,1-x/c]*MyLog[(b-a)/(b-x)]*MyT[1,b/(b-x),(b-a)/(b-x)]*MyS[Im[(a-x)/(b-x)]]-(I/2)*Pi*MyLog[(b-a)/(b-x)]^2*MyLog[c/x]*MyT[1,b/(b-x),(b-a)/(b-x)]*MyS[Im[(a-x)/(b-x)]]-(I/2)*Pi*MyLog[(b-a)/(b-x)]^2*MyLog[(x-c)/(b-c)]*MyT[1,b/(b-x),(b-a)/(b-x)]*MyS[Im[(a-x)/(b-x)]]-(I/2)*Pi*MyLog[a/(a-x)]*MyLog[(b-a)/(b-x)]^2*MyT[1,(b-c)/(b-x),(b-a)/(b-x)]*MyS[Im[(a-x)/(b-x)]]-(I/2)*Pi*MyLog[(a-b)/(a-x)]^2*MyLog[(b-c)/(b-x)]*MyT[1,a/(a-x),(a-b)/(a-x)]*MyS[Im[(b-x)/(a-x)]]+(I/2)*Pi*MyLog[(a-b)/(a-x)]^2*MyLog[c/(c-x)]*MyT[1,a/(a-x),(a-b)/(a-x)]*MyS[Im[(b-x)/(a-x)]]-I*Pi*MyLi[3,((a-b)*x)/(c*(a-x))]*MyT[1,(a-c)/(a-x),(a-b)/(a-x)]*MyS[Im[(b-x)/(a-x)]]+I*Pi*MyLi[3,((a-c)*x)/(c*(a-x))]*MyT[1,(a-c)/(a-x),(a-b)/(a-x)]*MyS[Im[(b-x)/(a-x)]]+I*Pi*MyLi[2,((a-c)*x)/(c*(a-x))]*MyLog[(a-b)/(a-x)]*MyT[1,(a-c)/(a-x),(a-b)/(a-x)]*MyS[Im[(b-x)/(a-x)]]+(I/2)*Pi*MyLog[a/(a-x)]*MyLog[(a-b)/(a-x)]^2*MyT[1,(a-c)/(a-x),(a-b)/(a-x)]*MyS[Im[(b-x)/(a-x)]]-I*Pi*MyLi[2,((a-c)*x)/(c*(a-x))]*MyLog[(a-c)/(a-x)]*MyT[1,(a-c)/(a-x),(a-b)/(a-x)]*MyS[Im[(b-x)/(a-x)]]-(I/2)*Pi*MyLog[(a-b)/(a-x)]^2*MyLog[c/(c-x)]*MyT[1,(a-c)/(a-x),(a-b)/(a-x)]*MyS[Im[(b-x)/(a-x)]]-(I/2)*Pi*MyLog[(a-b)/(a-x)]^2*MyLog[(a*(c-x))/(c*(a-x))]*MyT[1,(a-c)/(a-x),(a-b)/(a-x)]*MyS[Im[(b-x)/(a-x)]]+I*Pi*MyLog[(a-b)/(a-x)]*MyLog[(a-c)/(a-x)]*MyLog[(a*(c-x))/(c*(a-x))]*MyT[1,(a-c)/(a-x),(a-b)/(a-x)]*MyS[Im[(b-x)/(a-x)]]-(I/2)*Pi*MyLog[(a-c)/(a-x)]^2*MyLog[(a*(c-x))/(c*(a-x))]*MyT[1,(a-c)/(a-x),(a-b)/(a-x)]*MyS[Im[(b-x)/(a-x)]]-I*Pi*MyH2[(a-x)/(c-x),1-a/x]*MyLi[3,1-b/c]*MyS[Im[(a-x)/(c-x)]]+I*Pi*MyH2[(a-x)/(b-x),(a-x)/(c-x)]*MyLi[3,c/(c-b)]*MyS[Im[(a-x)/(c-x)]]+I*Pi*MyH2[(b-x)/(c-x),(a-x)/(c-x)]*MyLi[3,(a+b-2*x)/(b-x)]*MyS[Im[(a-x)/(c-x)]]-I*Pi*MyH2[(a-x)/(b-x),(a-x)/(c-x)]*MyLi[3,(c*(b+c-2*x))/(c-x)^2]*MyS[Im[(a-x)/(c-x)]]+I*Pi*MyH2[(a-x)/(b-x),(a-x)/(c-x)]*MyLi[3,(b+c-2*x)/(c-x)]*MyS[Im[(a-x)/(c-x)]]-I*Pi*MyH2[(a-x)/(c-x),1-a/x]*MyLi[3,((b-a)*(c-x))/(c*(b-x))]*MyS[Im[(a-x)/(c-x)]]-I*Pi*MyH2[(b-x)/(c-x),(a-x)/(c-x)]*MyLi[3,(x-b)/(a-b)]*MyS[Im[(a-x)/(c-x)]]+I*Pi*MyH2[(b-x)/(c-x),(a-x)/(c-x)]*MyLi[3,(c*(x-b))/((a-b)*(c-x))]*MyS[Im[(a-x)/(c-x)]]-I*Pi*MyH2[(b-x)/(c-x),(a-x)/(c-x)]*MyLi[3,-((c*(a+b-2*x))/((b-x)*(x-c)))]*MyS[Im[(a-x)/(c-x)]]-I*Pi*MyH2[(a-x)/(b-x),(a-x)/(c-x)]*MyLi[3,(x-c)/(b-c)]*MyS[Im[(a-x)/(c-x)]]+(I/2)*Pi*MyH1[(a-x)/(b-x),(a-x)/(c-x)]*MyLog[a/(a-x)]*MyLog[(b-c)/(a-x)]^2*MyS[Im[(a-x)/(c-x)]]-I*Pi*MyH2[(b-x)/(c-x),(a-x)/(c-x)]*MyLi[2,(a+b-2*x)/(b-x)]*MyLog[-(((a-b)*(a+b-2*x))/(b-x)^2)]*MyS[Im[(a-x)/(c-x)]]+I*Pi*MyH2[(b-x)/(c-x),(a-x)/(c-x)]*MyLi[2,-((c*(a+b-2*x))/((b-x)*(x-c)))]*MyLog[-(((a-b)*(a+b-2*x))/(b-x)^2)]*MyS[Im[(a-x)/(c-x)]]+I*Pi*MyH2[(a-x)/(b-x),(a-x)/(c-x)]*MyLi[2,(c*(b+c-2*x))/(c-x)^2]*MyLog[-(((b-c)*(b+c-2*x))/(c-x)^2)]*MyS[Im[(a-x)/(c-x)]]-I*Pi*MyH2[(a-x)/(b-x),(a-x)/(c-x)]*MyLi[2,(b+c-2*x)/(c-x)]*MyLog[-(((b-c)*(b+c-2*x))/(c-x)^2)]*MyS[Im[(a-x)/(c-x)]]-(I/2)*Pi*MyH1[(a-x)/(b-x),(a-x)/(c-x)]*MyLog[(b-c)/(a-x)]^2*MyLog[c/(c-x)]*MyS[Im[(a-x)/(c-x)]]-(I/2)*Pi*MyH2[(b-x)/(c-x),(a-x)/(c-x)]*MyLog[-(((a-b)*(a+b-2*x))/(b-x)^2)]^2*MyLog[(x-a)/(b-x)]*MyS[Im[(a-x)/(c-x)]]-(I/2)*Pi*MyH2[(a-x)/(b-x),(a-x)/(c-x)]*MyLog[-(((b-c)*(b+c-2*x))/(c-x)^2)]^2*MyLog[(x-b)/(c-x)]*MyS[Im[(a-x)/(c-x)]]+(I/2)*Pi*MyH1[-(x/(c-x)),(a-x)/(c-x)]*MyLog[(a-b)/(a-x)]*MyLog[(a*(x-c))/((a-x)*x)]^2*MyS[Im[(a-x)/(c-x)]]+(I/2)*Pi*MyH1[-(x/(c-x)),(a-x)/(c-x)]*MyLog[(b-c)/(b-x)]*MyLog[(a*(x-c))/((a-x)*x)]^2*MyS[Im[(a-x)/(c-x)]]+(I/2)*Pi*MyH1[(b-x)/(c-x),(a-x)/(c-x)]*MyLog[a/(a-x)]*MyLog[((a-b)*(x-c))/((a-x)*(x-b))]^2*MyS[Im[(a-x)/(c-x)]]-(I/2)*Pi*MyH1[(b-x)/(c-x),(a-x)/(c-x)]*MyLog[c/(c-x)]*MyLog[((a-b)*(x-c))/((a-x)*(x-b))]^2*MyS[Im[(a-x)/(c-x)]]+(I/2)*Pi*MyH2[(b-x)/(c-x),(a-x)/(c-x)]*MyLog[-(((a-b)*(a+b-2*x))/(b-x)^2)]^2*MyLog[(a*c+(b-c-x)*x)/((b-x)*(x-c))]*MyS[Im[(a-x)/(c-x)]]+(I/2)*Pi*MyH2[(a-x)/(b-x),(a-x)/(c-x)]*MyLog[-(((b-c)*(b+c-2*x))/(c-x)^2)]^2*MyLog[(-(b*c)+x^2)/(c-x)^2]*MyS[Im[(a-x)/(c-x)]]+I*Pi*MyLi[2,-(x/(a-x))]*MyLog[(a-b)/(a-x)]*MyT[1,(a-c)/(a-x),(a-b)/(a-x)]*MyS[Im[(a-x)/(c-x)]]+I*Pi*MyLi[2,-(x/(a-x))]*MyLog[(b-c)/(b-x)]*MyT[1,(a-c)/(a-x),(b-c)/(b-x)]*MyS[Im[(a-x)/(c-x)]]-I*Pi*MyLi[2,(b-x)/(a-x)]*MyLog[c/x]*MyT[1,(a-c)/(a-x),c/x]*MyS[Im[(a-x)/(c-x)]]+I*Pi*MyLi[2,(c-x)/(b-x)]*MyLog[c/x]*MyT[1,(a-c)/(a-x),c/x]*MyS[Im[(a-x)/(c-x)]]-Pi^2*MyH2[(a-x)/(b-x),(a-x)/(c-x)]*MyH2[(a-x)/(c-x),1-a/x]*MyHT[-MyR[(1-a/x)/(1-b/x),(1-a/x)/(1-c/x)]+MyR[(1-a/x)/(1-c/x),1-a/x]]*MyLog[1-b/c]^2*MyS[Im[(a-x)/(b-x)]]*MyS[Im[(a-x)/(c-x)]]+I*Pi*MyH2[(b-x)/(c-x),(a-x)/(c-x)]*MyLi[3,c/(c-a)]*MyS[Im[(b-x)/(c-x)]]+I*Pi*MyH2[(b-x)/(c-x),1-b/x]*MyLi[3,2-c/x]*MyS[Im[(b-x)/(c-x)]]+I*Pi*MyH2[(b-x)/(c-x),(a-x)/(c-x)]*MyLi[3,(a+b-2*x)/(b-x)]*MyS[Im[(b-x)/(c-x)]]-I*Pi*MyH2[(b-x)/(c-x),1-b/x]*MyLi[3,x/b]*MyS[Im[(b-x)/(c-x)]]+I*Pi*MyH2[(b-x)/(c-x),1-b/x]*MyLi[3,((a-b)*x)/(b*(a-x))]*MyS[Im[(b-x)/(c-x)]]-I*Pi*MyH2[(b-x)/(c-x),(a-x)/(c-x)]*MyLi[3,-((c*(a+b-2*x))/((b-x)*(x-c)))]*MyS[Im[(b-x)/(c-x)]]-I*Pi*MyH2[(b-x)/(c-x),(a-x)/(c-x)]*MyLi[3,(x-c)/(a-c)]*MyS[Im[(b-x)/(c-x)]]-I*Pi*MyH2[(b-x)/(c-x),1-b/x]*MyLi[3,((a-b)*(-c+2*x))/((a-x)*x)]*MyS[Im[(b-x)/(c-x)]]+I*Pi*MyH2[(b-x)/(c-x),1-b/x]*MyLi[2,x/b]*MyLog[c/b]*MyS[Im[(b-x)/(c-x)]]-I*Pi*MyH2[(b-x)/(c-x),1-b/x]*MyLi[2,((a-b)*x)/(b*(a-x))]*MyLog[c/b]*MyS[Im[(b-x)/(c-x)]]-I*Pi*MyH2[(b-x)/(c-x),(a-x)/(c-x)]*MyLi[2,(a+b-2*x)/(b-x)]*MyLog[-(((a-b)*(a+b-2*x))/(b-x)^2)]*MyS[Im[(b-x)/(c-x)]]+I*Pi*MyH2[(b-x)/(c-x),(a-x)/(c-x)]*MyLi[2,-((c*(a+b-2*x))/((b-x)*(x-c)))]*MyLog[-(((a-b)*(a+b-2*x))/(b-x)^2)]*MyS[Im[(b-x)/(c-x)]]-(I/2)*Pi*MyH1[1-b/x,(b-x)/(c-x)]*MyLog[a/(a-x)]*MyLog[-(c/(b-x))]^2*MyS[Im[(b-x)/(c-x)]]-(I/2)*Pi*MyH2[(b-x)/(c-x),1-b/x]*MyLog[c/b]^2*MyLog[(a*(b-x))/(b*(a-x))]*MyS[Im[(b-x)/(c-x)]]-I*Pi*MyH2[(b-x)/(c-x),(a-x)/(c-x)]*MyLi[2,c/(c-a)]*MyLog[((a-b)*(c-x))/((a-c)*(b-x))]*MyS[Im[(b-x)/(c-x)]]+I*Pi*MyH2[(b-x)/(c-x),(a-x)/(c-x)]*MyLi[2,(x-c)/(a-c)]*MyLog[((a-b)*(c-x))/((a-c)*(b-x))]*MyS[Im[(b-x)/(c-x)]]-(I/2)*Pi*MyH2[(b-x)/(c-x),(a-x)/(c-x)]*MyLog[a/(a-c)]*MyLog[((a-b)*(c-x))/((a-c)*(b-x))]^2*MyS[Im[(b-x)/(c-x)]]+(I/2)*Pi*MyH2[(b-x)/(c-x),(a-x)/(c-x)]*MyLog[(a-x)/(a-c)]*MyLog[((a-b)*(c-x))/((a-c)*(b-x))]^2*MyS[Im[(b-x)/(c-x)]]-I*Pi*MyH2[(b-x)/(c-x),1-b/x]*MyLi[2,2-c/x]*MyLog[-((c*(c-2*x))/x^2)]*MyS[Im[(b-x)/(c-x)]]+I*Pi*MyH2[(b-x)/(c-x),1-b/x]*MyLi[2,((a-b)*(-c+2*x))/((a-x)*x)]*MyLog[-((c*(c-2*x))/x^2)]*MyS[Im[(b-x)/(c-x)]]-(I/2)*Pi*MyH2[(b-x)/(c-x),1-b/x]*MyLog[-1+c/x]*MyLog[-((c*(c-2*x))/x^2)]^2*MyS[Im[(b-x)/(c-x)]]-(I/2)*Pi*MyH2[(b-x)/(c-x),(a-x)/(c-x)]*MyLog[-(((a-b)*(a+b-2*x))/(b-x)^2)]^2*MyLog[(x-a)/(b-x)]*MyS[Im[(b-x)/(c-x)]]-(I/2)*Pi*MyH1[(a-x)/(c-x),(b-x)/(c-x)]*MyLog[a/(a-x)]*MyLog[((a-b)*(c-x))/((a-x)*(x-b))]^2*MyS[Im[(b-x)/(c-x)]]+(I/2)*Pi*MyH2[(b-x)/(c-x),1-b/x]*MyLog[c/b]^2*MyLog[1-x/b]*MyS[Im[(b-x)/(c-x)]]+(I/2)*Pi*MyH2[(b-x)/(c-x),(a-x)/(c-x)]*MyLog[-(((a-b)*(a+b-2*x))/(b-x)^2)]^2*MyLog[(a*c+(b-c-x)*x)/((b-x)*(x-c))]*MyS[Im[(b-x)/(c-x)]]+(I/2)*Pi*MyH2[(b-x)/(c-x),1-b/x]*MyLog[-((c*(c-2*x))/x^2)]^2*MyLog[(a*c-b*c-a*x+2*b*x-x^2)/(a*x-x^2)]*MyS[Im[(b-x)/(c-x)]]-(I/2)*Pi*MyLog[a/(a-x)]*MyLog[(c-b)/(c-x)]^2*MyT[1,(a-b)/(a-x),(c-b)/(c-x)]*MyS[Im[(b-x)/(c-x)]]+(I/2)*Pi*MyLog[a/(a-x)]*MyLog[(c-b)/(c-x)]^2*MyT[1,c/(c-x),(c-b)/(c-x)]*MyS[Im[(b-x)/(c-x)]]-Pi^2*MyH2[(a-x)/(c-x),1-a/x]*MyH2[(b-x)/(c-x),(a-x)/(c-x)]*MyHT[MyR[(1-a/x)/(1-c/x),1-a/x]-MyR[(1-b/x)/(1-c/x),(1-a/x)/(1-c/x)]]*MyLog[((b-a)*(c-x))/(c*(b-x))]^2*MyS[Im[(a-x)/(c-x)]]*MyS[Im[(b-x)/(c-x)]]+I*Pi*MyLi[3,((a-c)*x)/(c*(a-x))]*MyT[1,(a-c)/(a-x),(b-c)/(b-x)]*MyS[Im[(c-x)/(b-x)]]-I*Pi*MyLi[3,((b-c)*x)/(c*(b-x))]*MyT[1,(a-c)/(a-x),(b-c)/(b-x)]*MyS[Im[(c-x)/(b-x)]]-I*Pi*MyLi[2,((a-c)*x)/(c*(a-x))]*MyLog[(a-c)/(a-x)]*MyT[1,(a-c)/(a-x),(b-c)/(b-x)]*MyS[Im[(c-x)/(b-x)]]+I*Pi*MyLi[2,((a-c)*x)/(c*(a-x))]*MyLog[(b-c)/(b-x)]*MyT[1,(a-c)/(a-x),(b-c)/(b-x)]*MyS[Im[(c-x)/(b-x)]]+(I/2)*Pi*MyLog[a/(a-x)]*MyLog[(b-c)/(b-x)]^2*MyT[1,(a-c)/(a-x),(b-c)/(b-x)]*MyS[Im[(c-x)/(b-x)]]-(I/2)*Pi*MyLog[(b-c)/(b-x)]^2*MyLog[c/(c-x)]*MyT[1,(a-c)/(a-x),(b-c)/(b-x)]*MyS[Im[(c-x)/(b-x)]]-(I/2)*Pi*MyLog[(a-c)/(a-x)]^2*MyLog[(a*(c-x))/(c*(a-x))]*MyT[1,(a-c)/(a-x),(b-c)/(b-x)]*MyS[Im[(c-x)/(b-x)]]+I*Pi*MyLog[(a-c)/(a-x)]*MyLog[(b-c)/(b-x)]*MyLog[(a*(c-x))/(c*(a-x))]*MyT[1,(a-c)/(a-x),(b-c)/(b-x)]*MyS[Im[(c-x)/(b-x)]]-(I/2)*Pi*MyLog[(b-c)/(b-x)]^2*MyLog[(a*(c-x))/(c*(a-x))]*MyT[1,(a-c)/(a-x),(b-c)/(b-x)]*MyS[Im[(c-x)/(b-x)]]-I*Pi*MyLi[3,b/(b-a)]*MyT[1,b/(b-x),(b-c)/(b-x)]*MyS[Im[(c-x)/(b-x)]]+I*Pi*MyLi[3,(c-b)/(a-b)]*MyT[1,b/(b-x),(b-c)/(b-x)]*MyS[Im[(c-x)/(b-x)]]+I*Pi*MyLi[2,b/(b-a)]*MyLog[b/(b-x)]*MyT[1,b/(b-x),(b-c)/(b-x)]*MyS[Im[(c-x)/(b-x)]]+(I/2)*Pi*MyLog[a/(a-b)]*MyLog[b/(b-x)]^2*MyT[1,b/(b-x),(b-c)/(b-x)]*MyS[Im[(c-x)/(b-x)]]-I*Pi*MyLi[2,b/(b-a)]*MyLog[(b-c)/(b-x)]*MyT[1,b/(b-x),(b-c)/(b-x)]*MyS[Im[(c-x)/(b-x)]]-I*Pi*MyLog[a/(a-b)]*MyLog[b/(b-x)]*MyLog[(b-c)/(b-x)]*MyT[1,b/(b-x),(b-c)/(b-x)]*MyS[Im[(c-x)/(b-x)]]+(I/2)*Pi*MyLog[a/(a-b)]*MyLog[(b-c)/(b-x)]^2*MyT[1,b/(b-x),(b-c)/(b-x)]*MyS[Im[(c-x)/(b-x)]]+(I/2)*Pi*MyLog[a/(a-x)]*MyLog[(b-c)/(b-x)]^2*MyT[1,b/(b-x),(b-c)/(b-x)]*MyS[Im[(c-x)/(b-x)]]-(I/2)*Pi*MyLog[(a-b)/(a-x)]*MyLog[(b-c)/(b-x)]^2*MyT[1,b/(b-x),(b-c)/(b-x)]*MyS[Im[(c-x)/(b-x)]]+(I/2)*Pi*MyH1[(a-x)/(c-x),1-a/x]*MyLog[(a-b)/(a-x)]*MyLog[c/(a-x)]^2*MyS[Im[a/x]]+(I/2)*Pi*MyH1[(a-x)/(c-x),1-a/x]*MyLog[c/(a-x)]^2*MyLog[(b-c)/(b-x)]*MyS[Im[a/x]]+(I/2)*Pi*MyH1[1-b/x,1-a/x]*MyLog[(b-c)/(b-x)]*MyLog[((a-b)*x)/((a-x)*(x-b))]^2*MyS[Im[a/x]]-(I/2)*Pi*MyH1[1-b/x,1-a/x]*MyLog[c/(c-x)]*MyLog[((a-b)*x)/((a-x)*(x-b))]^2*MyS[Im[a/x]]+(2*I)*Pi*MyLi[2,(b-x)/(a-x)]*MyLog[c/(c-x)]*MyT[1,a/(a-x),c/(c-x)]*MyS[Im[a/x]]-I*Pi*MyH2[(b-x)/(c-x),1-b/x]*MyLi[3,2-c/x]*MyS[Im[b/x]]+I*Pi*MyH2[1-c/x,1-b/x]*MyLi[3,(b+c-2*x)/(c-x)]*MyS[Im[b/x]]-I*Pi*MyH2[1-b/x,1-a/x]*MyLi[3,-(((b-c)*(a-x))/((a-b)*(c-x)))]*MyS[Im[b/x]]+I*Pi*MyH2[1-b/x,1-a/x]*MyLi[3,(c*(a-x))/((a-b)*x)]*MyS[Im[b/x]]+I*Pi*MyH2[(b-x)/(c-x),1-b/x]*MyLi[3,x/c]*MyS[Im[b/x]]-I*Pi*MyH2[(b-x)/(c-x),1-b/x]*MyLi[3,((a-b)*x)/(c*(a-x))]*MyS[Im[b/x]]-I*Pi*MyH2[1-c/x,1-b/x]*MyLi[3,-(((a-b)*(b+c-2*x))/((a-x)*(x-c)))]*MyS[Im[b/x]]-I*Pi*MyH2[1-c/x,1-b/x]*MyLi[3,(x-c)/(b-c)]*MyS[Im[b/x]]+I*Pi*MyH2[1-c/x,1-b/x]*MyLi[3,((a-b)*(x-c))/((b-c)*(a-x))]*MyS[Im[b/x]]+I*Pi*MyH2[(b-x)/(c-x),1-b/x]*MyLi[3,((a-b)*(-c+2*x))/((a-x)*x)]*MyS[Im[b/x]]-(I/2)*Pi*MyH1[(b-x)/(a-x),1-b/x]*MyLog[a/(b-x)]^2*MyLog[(b-c)/(b-x)]*MyS[Im[b/x]]+(I/2)*Pi*MyH1[(b-x)/(c-x),1-b/x]*MyLog[a/(a-x)]*MyLog[c/(b-x)]^2*MyS[Im[b/x]]-(I/2)*Pi*MyH1[(b-x)/(c-x),1-b/x]*MyLog[(a-b)/(a-x)]*MyLog[c/(b-x)]^2*MyS[Im[b/x]]-I*Pi*MyH2[1-c/x,1-b/x]*MyLi[2,(b+c-2*x)/(c-x)]*MyLog[-(((b-c)*(b+c-2*x))/(c-x)^2)]*MyS[Im[b/x]]+I*Pi*MyH2[1-c/x,1-b/x]*MyLi[2,-(((a-b)*(b+c-2*x))/((a-x)*(x-c)))]*MyLog[-(((b-c)*(b+c-2*x))/(c-x)^2)]*MyS[Im[b/x]]+(I/2)*Pi*MyH1[(b-x)/(a-x),1-b/x]*MyLog[a/(b-x)]^2*MyLog[c/(c-x)]*MyS[Im[b/x]]+I*Pi*MyH2[(b-x)/(c-x),1-b/x]*MyLi[2,2-c/x]*MyLog[-((c*(c-2*x))/x^2)]*MyS[Im[b/x]]-I*Pi*MyH2[(b-x)/(c-x),1-b/x]*MyLi[2,((a-b)*(-c+2*x))/((a-x)*x)]*MyLog[-((c*(c-2*x))/x^2)]*MyS[Im[b/x]]+(I/2)*Pi*MyH2[(b-x)/(c-x),1-b/x]*MyLog[-1+c/x]*MyLog[-((c*(c-2*x))/x^2)]^2*MyS[Im[b/x]]-(I/2)*Pi*MyH2[1-c/x,1-b/x]*MyLog[-(((b-c)*(b+c-2*x))/(c-x)^2)]^2*MyLog[(x-b)/(c-x)]*MyS[Im[b/x]]-(I/2)*Pi*MyH1[1-c/x,1-b/x]*MyLog[a/(a-x)]*MyLog[((b-c)*x)/((b-x)*(x-c))]^2*MyS[Im[b/x]]+(I/2)*Pi*MyH1[1-c/x,1-b/x]*MyLog[(a-b)/(a-x)]*MyLog[((b-c)*x)/((b-x)*(x-c))]^2*MyS[Im[b/x]]+(I/2)*Pi*MyH2[1-c/x,1-b/x]*MyLog[-(((b-c)*(b+c-2*x))/(c-x)^2)]^2*MyLog[-(((x-b)*(a-b-c+x))/((a-x)*(x-c)))]*MyS[Im[b/x]]-(I/2)*Pi*MyH2[(b-x)/(c-x),1-b/x]*MyLog[-((c*(c-2*x))/x^2)]^2*MyLog[(a*c-b*c-a*x+2*b*x-x^2)/(a*x-x^2)]*MyS[Im[b/x]]-I*Pi*MyLi[2,(c-x)/(b-x)]*MyLog[(b-a)/(b-x)]*MyT[1,b/(b-x),(b-a)/(b-x)]*MyS[Im[b/x]]+I*Pi*MyLi[2,-(x/(c-x))]*MyLog[(b-a)/(b-x)]*MyT[1,b/(b-x),(b-a)/(b-x)]*MyS[Im[b/x]]+I*Pi*MyLi[2,-(x/(a-x))]*MyLog[(b-c)/(b-x)]*MyT[1,b/(b-x),(b-c)/(b-x)]*MyS[Im[b/x]]-I*Pi*MyLi[2,-(x/(a-x))]*MyLog[c/(c-x)]*MyT[1,b/(b-x),c/(c-x)]*MyS[Im[b/x]]+Pi^2*MyH2[1-b/x,1-a/x]*MyH2[(b-x)/(c-x),1-b/x]*MyHT[MyR[1-b/x,1-a/x]-MyR[(1-b/x)/(1-c/x),1-b/x]]*MyLog[(c*(a-x))/((a-b)*x)]^2*MyS[Im[(b-x)/(c-x)]]*MyS[Im[b/x]]+I*Pi*MyH2[1-c/x,1-b/x]*MyLi[3,(b+c-2*x)/(c-x)]*MyS[Im[c/x]]-I*Pi*MyH2[1-c/x,1-b/x]*MyLi[3,x/b]*MyS[Im[c/x]]+I*Pi*MyH2[1-c/x,1-b/x]*MyLi[3,((a-b)*x)/(b*(a-x))]*MyS[Im[c/x]]-I*Pi*MyH2[1-c/x,1-b/x]*MyLi[3,-(((a-b)*(b+c-2*x))/((a-x)*(x-c)))]*MyS[Im[c/x]]-I*Pi*MyH2[1-c/x,1-b/x]*MyLi[2,(b+c-2*x)/(c-x)]*MyLog[-(((b-c)*(b+c-2*x))/(c-x)^2)]*MyS[Im[c/x]]+I*Pi*MyH2[1-c/x,1-b/x]*MyLi[2,-(((a-b)*(b+c-2*x))/((a-x)*(x-c)))]*MyLog[-(((b-c)*(b+c-2*x))/(c-x)^2)]*MyS[Im[c/x]]+I*Pi*MyH2[1-c/x,1-b/x]*MyLi[2,x/b]*MyLog[((c-b)*x)/(b*(c-x))]*MyS[Im[c/x]]-I*Pi*MyH2[1-c/x,1-b/x]*MyLi[2,((a-b)*x)/(b*(a-x))]*MyLog[((c-b)*x)/(b*(c-x))]*MyS[Im[c/x]]-(I/2)*Pi*MyH2[1-c/x,1-b/x]*MyLog[(a*(b-x))/(b*(a-x))]*MyLog[((c-b)*x)/(b*(c-x))]^2*MyS[Im[c/x]]-(I/2)*Pi*MyH2[1-c/x,1-b/x]*MyLog[-(((b-c)*(b+c-2*x))/(c-x)^2)]^2*MyLog[(x-b)/(c-x)]*MyS[Im[c/x]]-(I/2)*Pi*MyH1[1-b/x,1-c/x]*MyLog[a/(a-x)]*MyLog[((c-b)*x)/((b-x)*(x-c))]^2*MyS[Im[c/x]]+(I/2)*Pi*MyH2[1-c/x,1-b/x]*MyLog[-(((b-c)*(b+c-2*x))/(c-x)^2)]^2*MyLog[-(((x-b)*(a-b-c+x))/((a-x)*(x-c)))]*MyS[Im[c/x]]+(I/2)*Pi*MyH2[1-c/x,1-b/x]*MyLog[((c-b)*x)/(b*(c-x))]^2*MyLog[1-x/b]*MyS[Im[c/x]]+I*Pi*MyLi[3,(a-x)/(a-b)]*MyT[1,(a-c)/(a-x),c/x]*MyS[Im[c/x]]+I*Pi*MyLi[3,(b-x)/(b-c)]*MyT[1,(a-c)/(a-x),c/x]*MyS[Im[c/x]]+(2*I)*Pi*MyLi[3,c/x]*MyT[1,(a-c)/(a-x),c/x]*MyS[Im[c/x]]-I*Pi*MyLi[3,(c*(a-x))/((a-b)*x)]*MyT[1,(a-c)/(a-x),c/x]*MyS[Im[c/x]]-I*Pi*MyLi[3,(c*(b-x))/((b-c)*x)]*MyT[1,(a-c)/(a-x),c/x]*MyS[Im[c/x]]-(I/3)*Pi^3*MyLog[c/x]*MyT[1,(a-c)/(a-x),c/x]*MyS[Im[c/x]]+I*Pi*MyLi[2,(a-x)/(a-b)]*MyLog[c/x]*MyT[1,(a-c)/(a-x),c/x]*MyS[Im[c/x]]+I*Pi*MyLi[2,(b-x)/(b-c)]*MyLog[c/x]*MyT[1,(a-c)/(a-x),c/x]*MyS[Im[c/x]]+I*Pi*MyLog[1-c/x]*MyLog[c/x]^2*MyT[1,(a-c)/(a-x),c/x]*MyS[Im[c/x]]-(I/3)*Pi*MyLog[c/x]^3*MyT[1,(a-c)/(a-x),c/x]*MyS[Im[c/x]]-(I/2)*Pi*MyLog[c/x]^2*MyLog[(x-b)/(a-b)]*MyT[1,(a-c)/(a-x),c/x]*MyS[Im[c/x]]-(I/2)*Pi*MyLog[c/x]^2*MyLog[(x-c)/(b-c)]*MyT[1,(a-c)/(a-x),c/x]*MyS[Im[c/x]]+(I/2)*Pi*MyLog[a/(a-x)]*MyLog[c/x]^2*MyT[1,(b-c)/(b-x),c/x]*MyS[Im[c/x]]+Pi^2*MyH2[1-b/x,1-a/x]*MyH2[1-c/x,1-b/x]*MyHT[MyR[1-b/x,1-a/x]-MyR[1-c/x,1-b/x]]*MyLog[-(((b-c)*(a-x))/((a-b)*(c-x)))]^2*MyS[Im[b/x]]*MyS[Im[c/x]]+I*Pi*MyLog[(a-c)/(a-x)]*MyLog[1-x/c]^2*MyT[1,(a*(c-x))/(c*(a-x)),1-x/c]*MyS[Im[x/c]]-(I/2)*Pi*MyLog[a/(a-x)]^2*MyLog[(a-b)/(a-x)]*MyT[1,(a-c)/(a-x),a/(a-x)]*MyS[Im[x/(a-x)]]-(I/2)*Pi*MyLog[a/(a-x)]^2*MyLog[(b-c)/(b-x)]*MyT[1,(a-c)/(a-x),a/(a-x)]*MyS[Im[x/(a-x)]]-(I/2)*Pi*MyLog[a/(a-x)]^2*MyLog[(b-c)/(b-x)]*MyT[1,b/(b-x),a/(a-x)]*MyS[Im[x/(a-x)]]+(I/2)*Pi*MyLog[a/(a-x)]^2*MyLog[c/(c-x)]*MyT[1,b/(b-x),a/(a-x)]*MyS[Im[x/(a-x)]]+I*Pi*MyLog[(a-c)/(a-x)]*MyLog[(a*(c-x))/(c*(a-x))]^2*MyT[1,(c-x)/(a-x),(a*(c-x))/(c*(a-x))]*MyS[Im[((c-a)*x)/(c*(a-x))]]+(I/2)*Pi*MyLog[(a-b)/(a-x)]*MyLog[c/(c-x)]^2*MyT[1,a/(a-x),c/(c-x)]*MyS[Im[x/(c-x)]]+(I/2)*Pi*MyLog[(b-c)/(b-x)]*MyLog[c/(c-x)]^2*MyT[1,a/(a-x),c/(c-x)]*MyS[Im[x/(c-x)]]-I*Pi*MyLi[3,b/(b-a)]*MyT[1,b/(b-x),c/(c-x)]*MyS[Im[x/(c-x)]]+I*Pi*MyLi[3,(c*(x-b))/((a-b)*(c-x))]*MyT[1,b/(b-x),c/(c-x)]*MyS[Im[x/(c-x)]]+I*Pi*MyLi[2,b/(b-a)]*MyLog[b/(b-x)]*MyT[1,b/(b-x),c/(c-x)]*MyS[Im[x/(c-x)]]+(I/2)*Pi*MyLog[a/(a-b)]*MyLog[b/(b-x)]^2*MyT[1,b/(b-x),c/(c-x)]*MyS[Im[x/(c-x)]]-I*Pi*MyLi[2,b/(b-a)]*MyLog[c/(c-x)]*MyT[1,b/(b-x),c/(c-x)]*MyS[Im[x/(c-x)]]-I*Pi*MyLog[a/(a-b)]*MyLog[b/(b-x)]*MyLog[c/(c-x)]*MyT[1,b/(b-x),c/(c-x)]*MyS[Im[x/(c-x)]]+(I/2)*Pi*MyLog[a/(a-b)]*MyLog[c/(c-x)]^2*MyT[1,b/(b-x),c/(c-x)]*MyS[Im[x/(c-x)]]+(I/2)*Pi*MyLog[a/(a-x)]*MyLog[c/(c-x)]^2*MyT[1,b/(b-x),c/(c-x)]*MyS[Im[x/(c-x)]]-(I/2)*Pi*MyLog[(a-b)/(a-x)]*MyLog[c/(c-x)]^2*MyT[1,b/(b-x),c/(c-x)]*MyS[Im[x/(c-x)]]+I*Pi*MyH1[x/c,(a-x)/(a-c)]*MyLog[(a-c)/(a-x)]*MyLog[(a*(c-x))/((a-x)*x)]^2*MyS[Im[(x-a)/(a-c)]]-I*Pi*MyLog[1-c/x]*MyLog[(a-c)/(a-x)]^2*MyT[1,(c-x)/(a-x),1-c/x]*MyS[Im[(x-a)/(a-c)]]-I*Pi*MyH1[(a-x)/(a-c),(c*(a-x))/((a-c)*x)]*MyLog[(a-c)/(a-x)]*MyLog[((a-c)*(c-x))/(c*(a-x))]^2*MyS[Im[(c*(x-a))/((a-c)*x)]]-MyLog[(a*(c-x))/(c*(a-x))]*Zeta[3]+MyLog[1-x/c]*Zeta[3]-(2*I)*Pi*MyT[1,(a-c)/(a-x),c/x]*MyS[Im[c/x]]*Zeta[3],
G[a_,b_,x_,c_,x_] :> Pi^4/45-(MyLi[2,a/(a-c)]*MyLi[2,(a-b)/(a-c)])/4-(MyLi[2,b/(b-a)]*MyLi[2,b/(b-c)])/4+(MyLi[2,(a-b)/(a-c)]*MyLi[2,(a-x)/(a-c)])/4-(MyLi[2,b/(b-c)]*MyLi[2,(a-x)/(b-x)])/2+(MyLi[2,b/(b-c)]*MyLi[2,(b*(a-x))/(a*(b-x))])/4-(MyLi[2,a/(a-c)]*MyLi[2,((b-c)*(a-x))/((a-c)*(b-x))])/4+(MyLi[2,(a-x)/(a-c)]*MyLi[2,((b-c)*(a-x))/((a-c)*(b-x))])/4+(MyLi[2,(a-x)/(b-x)]*MyLi[2,(b-x)/(b-c)])/2+MyLi[2,(c*(a-x))/(a*(c-x))]*MyLi[2,(b-x)/(c-x)]-(Pi^2*MyLi[2,x/a])/6+(MyLi[2,(a-x)/(b-x)]*MyLi[2,x/a])/2+MyLi[2,(c-a)/(c-x)]*MyLi[2,x/a]-(MyLi[2,(b-x)/(c-x)]*MyLi[2,x/a])/2+(MyLi[2,a/b]*MyLi[2,x/b])/4+(MyLi[2,b/(b-c)]*MyLi[2,-(x/(a-x))])/2-(MyLi[2,(b-x)/(b-c)]*MyLi[2,-(x/(a-x))])/2-(MyLi[2,x/b]*MyLi[2,((a-b)*x)/(b*(a-x))])/4+MyLi[2,a/(a-b)]*MyLi[2,-(x/(c-x))]+(MyLi[2,b/(b-a)]*MyLi[2,-(x/(c-x))])/2-(MyLi[2,(a-c)/(b-c)]*MyLi[2,-(x/(c-x))])/2-MyLi[2,(a-x)/(a-b)]*MyLi[2,-(x/(c-x))]+MyLi[2,(a-x)/(b-x)]*MyLi[2,-(x/(c-x))]-(MyLi[2,(b*(a-x))/(a*(b-x))]*MyLi[2,-(x/(c-x))])/2-(MyLi[2,(a-x)/(c-x)]*MyLi[2,-(x/(c-x))])/2+(MyLi[2,(b-x)/(c-x)]*MyLi[2,-(x/(c-x))])/2-(MyLi[2,((a-c)*(b-x))/((a-b)*(c-x))]*MyLi[2,-(x/(c-x))])/2-(MyLi[2,-(x/(a-x))]*MyLi[2,-(x/(c-x))])/2+(Pi^2*MyLi[2,((c-a)*x)/(a*(c-x))])/6+(MyLi[2,(a-c)/(b-c)]*MyLi[2,((c-a)*x)/(a*(c-x))])/4-(MyLi[2,(a-x)/(b-x)]*MyLi[2,((c-a)*x)/(a*(c-x))])/2-MyLi[2,(c-a)/(c-x)]*MyLi[2,((c-a)*x)/(a*(c-x))]+(MyLi[2,(b-x)/(c-x)]*MyLi[2,((c-a)*x)/(a*(c-x))])/2+(MyLi[2,((a-c)*(b-x))/((a-b)*(c-x))]*MyLi[2,((c-a)*x)/(a*(c-x))])/4+(MyLi[2,x/a]*MyLi[2,((c-a)*x)/(a*(c-x))])/2-(MyLi[2,a/b]*MyLi[2,((c-b)*x)/(b*(c-x))])/4+(MyLi[2,((a-b)*x)/(b*(a-x))]*MyLi[2,((c-b)*x)/(b*(c-x))])/4+(MyLi[2,b/(b-c)]*MyLi[2,(x-b)/(a-b)])/2-(MyLi[2,(b-x)/(b-c)]*MyLi[2,(x-b)/(a-b)])/4+(MyLi[2,x/a]*MyLi[2,(x-b)/(a-b)])/4-(MyLi[2,((c-a)*x)/(a*(c-x))]*MyLi[2,(x-b)/(a-b)])/2+(MyLi[2,x/a]*MyLi[2,(x-c)/(b-c)])/4+(MyLi[2,-(x/(c-x))]*MyLi[2,(x-c)/(b-c)])/2-(MyLi[2,((c-a)*x)/(a*(c-x))]*MyLi[2,(x-c)/(b-c)])/2-(MyLi[2,b/(b-c)]*MyLi[2,1-x/a])/2+(MyLi[2,(b-x)/(b-c)]*MyLi[2,1-x/a])/4-MyLi[2,(b-x)/(c-x)]*MyLi[2,1-x/a]+(MyLi[2,-(x/(c-x))]*MyLi[2,1-x/a])/2-2*MyLi[4,a/(a-x)]-MyLi[4,x/a]-2*MyLi[4,-(x/(a-x))]-MyLi[4,((c-a)*x)/(a*(c-x))]-MyLi22[a/b,x/a]/4+MyLi22[a/b,((c-b)*x)/(a*(c-x))]/4+MyLi22[b/(b-a),(b-a)/(b-c)]/4-MyLi22[a/(a-c),1-b/a]/4-MyLi22[a/(a-c),((b-c)*(a-x))/(a*(b-x))]/4+MyLi22[(a-b)/(a-c),a/(a-b)]/4-MyLi22[(a-b)/(a-c),(a-x)/(a-b)]/4-MyLi22[b/(b-c),(c-b)/(a-b)]/4+MyLi22[b/(b-c),((b-c)*(a-x))/(a*(b-x))]/4-MyLi22[(a-c)/(b-c),((c-b)*x)/(a*(c-x))]/4+MyLi22[(a-x)/(a-c),(a-b)/(a-x)]/4+MyLi22[(a-x)/(a-c),(b-c)/(b-x)]/4-MyLi22[(b*(a-x))/(a*(b-x)),(a*(b-x))/((b-c)*(a-x))]/4-MyLi22[((b-c)*(a-x))/((a-c)*(b-x)),(b-x)/(b-c)]/4+MyLi22[((b-c)*(a-x))/((a-c)*(b-x)),(a*(b-x))/((b-c)*(a-x))]/4+MyLi22[(b-x)/(b-c),(c-b)/(a-b)]/4-MyLi22[(b-x)/(b-c),((b-c)*(a-x))/(a*(b-x))]/4-MyLi22[((a-c)*(b-x))/((a-b)*(c-x)),((b-a)*x)/(a*(b-x))]/4-MyLi22[x/a,(c-a)/(c-x)]/2-MyLi22[x/a,(a*(x-b))/((a-b)*x)]/4-MyLi22[x/a,(a*(x-c))/((b-c)*x)]/4-MyLi22[x/b,(a-b)/(a-x)]/4+MyLi22[x/b,a/x]/4+MyLi22[((a-b)*x)/(b*(a-x)),(a-x)/(a-b)]/4-MyLi22[((a-b)*x)/(b*(a-x)),-(((b-c)*(a-x))/((a-b)*(c-x)))]/4-MyLi22[-(x/(b-x)),(b-x)/(c-x)]/2-MyLi22[-(x/(c-x)),1-a/x]/2+MyLi22[((c-a)*x)/(a*(c-x)),(a*(x-b))/((a-b)*x)]/4-MyLi22[((c-a)*x)/(a*(c-x)),(x-c)/(a-c)]/2+MyLi22[((c-a)*x)/(a*(c-x)),(a*(x-c))/((b-c)*x)]/4+MyLi22[((c-b)*x)/(b*(c-x)),((a-b)*(x-c))/((b-c)*(a-x))]/4-MyLi22[((c-b)*x)/(b*(c-x)),(a*(x-c))/((b-c)*x)]/4-MyLi22[(x-b)/(a-b),(b-a)/(b-c)]/4+MyLi22[(x-b)/(a-b),((b-a)*x)/(a*(b-x))]/4+MyLi22[(x-c)/(b-c),((c-b)*x)/(a*(c-x))]/4+MyLi22[1-x/a,(a*(b-x))/((b-c)*(a-x))]/4-(MyLi[3,(a-b)/(a-c)]*MyLog[c/(c-a)])/2-(MyLi[3,((b-c)*(a-x))/((a-c)*(b-x))]*MyLog[c/(c-a)])/2-(MyLi[3,b/(b-a)]*MyLog[c/(c-b)])/2+(MyLi[3,(b*(a-x))/(a*(b-x))]*MyLog[c/(c-b)])/2+(MyLi[3,(x-b)/(a-b)]*MyLog[c/(c-b)])/2-(MyLi[3,1-x/a]*MyLog[c/(c-b)])/2-(MyLi[3,(a-c)/(a-b)]*MyLog[a/(a-x)])/2+(MyLi[3,(a-c)/(b-c)]*MyLog[a/(a-x)])/2-(MyLi[3,b/c]*MyLog[a/(a-x)])/2+MyLi[3,c/b]*MyLog[a/(a-x)]-(MyLi[3,c/(c-b)]*MyLog[a/(a-x)])/2+MyLi[3,(a-c)/(a-x)]*MyLog[a/(a-x)]+(MyLi[3,(a-x)/(b-x)]*MyLog[a/(a-x)])/2-(MyLi[3,((a-c)*(b-x))/((b-c)*(a-x))]*MyLog[a/(a-x)])/2+MyLi[3,(a-x)/(c-x)]*MyLog[a/(a-x)]-(MyLi[3,(b-x)/(c-x)]*MyLog[a/(a-x)])/2+(MyLi[3,((a-c)*(b-x))/((a-b)*(c-x))]*MyLog[a/(a-x)])/2-MyLi[3,(c*(b-x))/(b*(c-x))]*MyLog[a/(a-x)]+(MyLi[3,(c-x)/(b-x)]*MyLog[a/(a-x)])/2+(MyLi[3,(b*(c-x))/(c*(b-x))]*MyLog[a/(a-x)])/2+(MyLi[3,b/x]*MyLog[a/(a-x)])/2-(3*MyLi[3,c/x]*MyLog[a/(a-x)])/2+(MyLi[3,(c*(b-x))/((b-c)*x)]*MyLog[a/(a-x)])/2-(3*MyLi[3,-(x/(c-x))]*MyLog[a/(a-x)])/2-(MyLi[3,(x-b)/(a-b)]*MyLog[a/(a-x)])/2+MyLi[3,1-x/b]*MyLog[a/(a-x)]-(MyLi[3,1-x/c]*MyLog[a/(a-x)])/2+MyLi[2,-(x/(c-x))]*MyLog[b/(b-a)]*MyLog[a/(a-x)]+(Pi^2*MyLog[1-b/x]*MyLog[a/(a-x)])/12+(MyLog[1-b/x]^3*MyLog[a/(a-x)])/12-(Pi^2*MyLog[1-c/x]*MyLog[a/(a-x)])/4-(MyLog[1-c/x]^3*MyLog[a/(a-x)])/4+(MyLi[3,b/(b-c)]*MyLog[(a-x)/(a-b)])/2-(MyLi[3,(b-x)/(b-c)]*MyLog[(a-x)/(a-b)])/2+(MyLi[3,x/a]*MyLog[(a-x)/(a-b)])/2-(MyLi[3,((c-a)*x)/(a*(c-x))]*MyLog[(a-x)/(a-b)])/2+(MyLi[2,-(x/(c-x))]*MyLog[a/(a-b)]*MyLog[b/(b-x)])/2-(MyLi[2,(a-x)/(b-x)]*MyLog[c/(c-b)]*MyLog[b/(b-x)])/2+(MyLi[2,-(x/(a-x))]*MyLog[c/(c-b)]*MyLog[b/(b-x)])/2+(MyLi[2,(x-b)/(a-b)]*MyLog[c/(c-b)]*MyLog[b/(b-x)])/2-(MyLi[2,1-x/a]*MyLog[c/(c-b)]*MyLog[b/(b-x)])/2+(MyLi[2,b/c]*MyLog[a/(a-x)]*MyLog[b/(b-x)])/2-MyLi[2,(b-x)/(c-x)]*MyLog[a/(a-x)]*MyLog[b/(b-x)]-(MyLi[2,(b*(c-x))/(c*(b-x))]*MyLog[a/(a-x)]*MyLog[b/(b-x)])/2-(MyLi[2,b/x]*MyLog[a/(a-x)]*MyLog[b/(b-x)])/2-(MyLi[2,b/(b-c)]*MyLog[(a-x)/(a-b)]*MyLog[b/(b-x)])/2+(MyLog[1-b/c]*MyLog[a/(a-x)]*MyLog[b/(b-x)]^2)/4-(MyLog[1-b/x]*MyLog[a/(a-x)]*MyLog[b/(b-x)]^2)/4-(MyLog[c/(c-b)]*MyLog[(a-x)/(a-b)]*MyLog[b/(b-x)]^2)/4-(MyLi[3,1-a/c]*MyLog[(b-a)/(b-x)])/2+(MyLi[3,b/c]*MyLog[(b-a)/(b-x)])/2-(MyLi[3,c/a]*MyLog[(b-a)/(b-x)])/2+(MyLi[3,c/(c-b)]*MyLog[(b-a)/(b-x)])/2-(MyLi[3,1-a/x]*MyLog[(b-a)/(b-x)])/2-(MyLi[3,(a-c)/(a-x)]*MyLog[(b-a)/(b-x)])/2+(MyLi[3,(c*(a-x))/(a*(c-x))]*MyLog[(b-a)/(b-x)])/2-(MyLi[3,(c-x)/(b-x)]*MyLog[(b-a)/(b-x)])/2-(MyLi[3,(b*(c-x))/(c*(b-x))]*MyLog[(b-a)/(b-x)])/2-(MyLi[3,b/x]*MyLog[(b-a)/(b-x)])/2+MyLi[3,c/x]*MyLog[(b-a)/(b-x)]-(MyLi[3,(c*(b-x))/((b-c)*x)]*MyLog[(b-a)/(b-x)])/2+(MyLi[3,((a-c)*x)/(c*(a-x))]*MyLog[(b-a)/(b-x)])/2+MyLi[3,-(x/(c-x))]*MyLog[(b-a)/(b-x)]-(MyLi[3,(x-c)/(b-c)]*MyLog[(b-a)/(b-x)])/2-(MyLi[3,1-x/a]*MyLog[(b-a)/(b-x)])/2+MyLi[3,1-x/c]*MyLog[(b-a)/(b-x)]-(Pi^2*MyLog[1-b/x]*MyLog[(b-a)/(b-x)])/12-(MyLog[1-b/x]^3*MyLog[(b-a)/(b-x)])/12+(Pi^2*MyLog[1-c/x]*MyLog[(b-a)/(b-x)])/6+(MyLog[1-c/x]^3*MyLog[(b-a)/(b-x)])/6+(MyLi[2,(b-x)/(c-x)]*MyLog[a/(a-x)]*MyLog[(b-a)/(b-x)])/2-(MyLi[2,b/c]*MyLog[b/(b-x)]*MyLog[(b-a)/(b-x)])/2+(MyLi[2,(b*(c-x))/(c*(b-x))]*MyLog[b/(b-x)]*MyLog[(b-a)/(b-x)])/2+(MyLi[2,b/x]*MyLog[b/(b-x)]*MyLog[(b-a)/(b-x)])/2-(MyLog[1-b/c]*MyLog[b/(b-x)]^2*MyLog[(b-a)/(b-x)])/4+(MyLog[1-b/x]*MyLog[b/(b-x)]^2*MyLog[(b-a)/(b-x)])/4+(MyLi[3,x/a]*MyLog[(b-x)/(b-c)])/2-(MyLi[3,((c-a)*x)/(a*(c-x))]*MyLog[(b-x)/(b-c)])/2+(MyLi[3,a/(a-b)]*MyLog[c/(c-x)])/2-(MyLi[3,b/a]*MyLog[c/(c-x)])/2-(MyLi[3,b/(b-a)]*MyLog[c/(c-x)])/2-(MyLi[3,1-b/a]*MyLog[c/(c-x)])/2+(MyLi[3,(a-c)/(a-b)]*MyLog[c/(c-x)])/2+(MyLi[3,(b-a)/(b-c)]*MyLog[c/(c-x)])/2-(MyLi[3,(a-c)/(b-c)]*MyLog[c/(c-x)])/2-(MyLi[3,(c-b)/(a-b)]*MyLog[c/(c-x)])/2+MyLi[3,(a-b)/(a-x)]*MyLog[c/(c-x)]-MyLi[3,(a-c)/(a-x)]*MyLog[c/(c-x)]-MyLi[3,(a-x)/(a-b)]*MyLog[c/(c-x)]+(MyLi[3,(b-c)/(b-x)]*MyLog[c/(c-x)])/2+MyLi[3,(a-x)/(b-x)]*MyLog[c/(c-x)]+(MyLi[3,(b*(a-x))/(a*(b-x))]*MyLog[c/(c-x)])/2-(MyLi[3,(b-x)/(b-c)]*MyLog[c/(c-x)])/2+(MyLi[3,((a-c)*(b-x))/((b-c)*(a-x))]*MyLog[c/(c-x)])/2-MyLi[3,(a-x)/(c-x)]*MyLog[c/(c-x)]+(MyLi[3,-(((b-c)*(a-x))/((a-b)*(c-x)))]*MyLog[c/(c-x)])/2-(MyLi[3,((a-c)*(b-x))/((a-b)*(c-x))]*MyLog[c/(c-x)])/2+(MyLi[3,a/x]*MyLog[c/(c-x)])/2+(MyLi[3,(b*(a-x))/((a-b)*x)]*MyLog[c/(c-x)])/2-(MyLi[3,x/a]*MyLog[c/(c-x)])/2-MyLi[3,-(x/(a-x))]*MyLog[c/(c-x)]+MyLi[3,-(x/(b-x))]*MyLog[c/(c-x)]+(MyLi[3,((b-a)*x)/(a*(b-x))]*MyLog[c/(c-x)])/2+MyLi[3,(x-b)/(a-b)]*MyLog[c/(c-x)]-(MyLi[3,(a*(x-b))/((a-b)*x)]*MyLog[c/(c-x)])/2+(MyLi[3,(x-c)/(b-c)]*MyLog[c/(c-x)])/2-(MyLi[3,((a-b)*(x-c))/((b-c)*(a-x))]*MyLog[c/(c-x)])/2-(MyLi[3,1-x/a]*MyLog[c/(c-x)])/2+(Pi^2*MyLog[1-a/x]*MyLog[c/(c-x)])/12+(MyLog[1-a/x]^3*MyLog[c/(c-x)])/12-(MyLi[2,a/(a-b)]*MyLog[a/(a-x)]*MyLog[c/(c-x)])/2-MyLi[2,c/b]*MyLog[a/(a-x)]*MyLog[c/(c-x)]+(MyLi[2,c/(c-b)]*MyLog[a/(a-x)]*MyLog[c/(c-x)])/2+(MyLi[2,(a-x)/(b-x)]*MyLog[a/(a-x)]*MyLog[c/(c-x)])/2+MyLi[2,(c*(b-x))/(b*(c-x))]*MyLog[a/(a-x)]*MyLog[c/(c-x)]+(MyLi[2,(c-x)/(b-x)]*MyLog[a/(a-x)]*MyLog[c/(c-x)])/2-(MyLi[2,a/x]*MyLog[a/(a-x)]*MyLog[c/(c-x)])/2+(3*MyLi[2,c/x]*MyLog[a/(a-x)]*MyLog[c/(c-x)])/2-(MyLi[2,(c*(b-x))/((b-c)*x)]*MyLog[a/(a-x)]*MyLog[c/(c-x)])/2-MyLi[2,-(x/(b-x))]*MyLog[a/(a-x)]*MyLog[c/(c-x)]+(MyLi[2,(a*(x-b))/((a-b)*x)]*MyLog[a/(a-x)]*MyLog[c/(c-x)])/2-(MyLog[b/(b-a)]*MyLog[a/(a-x)]^2*MyLog[c/(c-x)])/4-(MyLog[1-a/x]*MyLog[a/(a-x)]^2*MyLog[c/(c-x)])/4+(MyLi[2,b/a]*MyLog[b/(b-x)]*MyLog[c/(c-x)])/2+(MyLi[2,b/(b-a)]*MyLog[b/(b-x)]*MyLog[c/(c-x)])/2-(MyLi[2,(b*(a-x))/(a*(b-x))]*MyLog[b/(b-x)]*MyLog[c/(c-x)])/2-(MyLi[2,(b*(a-x))/((a-b)*x)]*MyLog[b/(b-x)]*MyLog[c/(c-x)])/2+(MyLog[a/(a-b)]*MyLog[b/(b-x)]^2*MyLog[c/(c-x)])/4+(MyLog[1-b/a]*MyLog[b/(b-x)]^2*MyLog[c/(c-x)])/4+(MyLi[2,1-b/a]*MyLog[(b-a)/(b-x)]*MyLog[c/(c-x)])/2-(MyLi[2,(b-a)/(b-c)]*MyLog[(b-a)/(b-x)]*MyLog[c/(c-x)])/2+(MyLi[2,c/a]*MyLog[(b-a)/(b-x)]*MyLog[c/(c-x)])/2-(MyLi[2,c/(c-b)]*MyLog[(b-a)/(b-x)]*MyLog[c/(c-x)])/2-(MyLi[2,1-a/x]*MyLog[(b-a)/(b-x)]*MyLog[c/(c-x)])/2-MyLi[2,(a-b)/(a-x)]*MyLog[(b-a)/(b-x)]*MyLog[c/(c-x)]+MyLi[2,(a-x)/(c-x)]*MyLog[(b-a)/(b-x)]*MyLog[c/(c-x)]-(MyLi[2,(c*(a-x))/(a*(c-x))]*MyLog[(b-a)/(b-x)]*MyLog[c/(c-x)])/2-(MyLi[2,(b-x)/(c-x)]*MyLog[(b-a)/(b-x)]*MyLog[c/(c-x)])/2-(MyLi[2,(c-x)/(b-x)]*MyLog[(b-a)/(b-x)]*MyLog[c/(c-x)])/2-MyLi[2,c/x]*MyLog[(b-a)/(b-x)]*MyLog[c/(c-x)]+(MyLi[2,(c*(b-x))/((b-c)*x)]*MyLog[(b-a)/(b-x)]*MyLog[c/(c-x)])/2-(MyLi[2,-(x/(a-x))]*MyLog[(b-a)/(b-x)]*MyLog[c/(c-x)])/2+MyLi[2,-(x/(b-x))]*MyLog[(b-a)/(b-x)]*MyLog[c/(c-x)]-(MyLi[2,((b-a)*x)/(a*(b-x))]*MyLog[(b-a)/(b-x)]*MyLog[c/(c-x)])/2+(MyLi[2,((a-b)*(x-c))/((b-c)*(a-x))]*MyLog[(b-a)/(b-x)]*MyLog[c/(c-x)])/2+(MyLog[b/a]*MyLog[(b-a)/(b-x)]^2*MyLog[c/(c-x)])/4-(MyLog[(a-c)/(b-c)]*MyLog[(b-a)/(b-x)]^2*MyLog[c/(c-x)])/4-(MyLog[(b-a)/(b-x)]^2*MyLog[(b*(a-x))/(a*(b-x))]*MyLog[c/(c-x)])/4-(Pi^2*MyLog[(b-x)/a]*MyLog[c/(c-x)])/12-(MyLog[(b-x)/a]^3*MyLog[c/(c-x)])/12+(Pi^2*MyLog[(b-x)/(a-x)]*MyLog[c/(c-x)])/6-(MyLog[(b-a)/(b-x)]^2*MyLog[(b-x)/(a-x)]*MyLog[c/(c-x)])/2+(MyLog[(b-x)/(a-x)]^3*MyLog[c/(c-x)])/6+(MyLog[(b-a)/(b-x)]^2*MyLog[((a-c)*(b-x))/((b-c)*(a-x))]*MyLog[c/(c-x)])/4+(MyLog[b/(b-c)]*MyLog[a/(a-x)]*MyLog[c/(c-x)]^2)/4-(MyLog[1-c/b]*MyLog[a/(a-x)]*MyLog[c/(c-x)]^2)/2+(3*MyLog[1-c/x]*MyLog[a/(a-x)]*MyLog[c/(c-x)]^2)/4-(MyLog[b/(b-c)]*MyLog[(b-a)/(b-x)]*MyLog[c/(c-x)]^2)/4+(MyLog[1-c/a]*MyLog[(b-a)/(b-x)]*MyLog[c/(c-x)]^2)/4-(MyLog[1-c/x]*MyLog[(b-a)/(b-x)]*MyLog[c/(c-x)]^2)/2+MyLi[3,a/c]*MyLog[(c-a)/(c-x)]+MyLi[3,c/(c-a)]*MyLog[(c-a)/(c-x)]+MyLi[3,a/(a-x)]*MyLog[(c-a)/(c-x)]+MyLi[3,(a-x)/(a-c)]*MyLog[(c-a)/(c-x)]-MyLi[3,c/(c-x)]*MyLog[(c-a)/(c-x)]-MyLi[3,(a*(c-x))/(c*(a-x))]*MyLog[(c-a)/(c-x)]+MyLi[3,a/x]*MyLog[(c-a)/(c-x)]-MyLi[3,(c*(a-x))/((a-c)*x)]*MyLog[(c-a)/(c-x)]-MyLi[3,x/c]*MyLog[(c-a)/(c-x)]-MyLi[3,((c-a)*x)/(a*(c-x))]*MyLog[(c-a)/(c-x)]-(MyLi[2,-(x/(c-x))]*MyLog[(b-a)/(b-c)]*MyLog[(c-a)/(c-x)])/2+(MyLi[2,(a-c)/(a-b)]*MyLog[a/(a-x)]*MyLog[(c-a)/(c-x)])/2-(MyLi[2,(a-c)/(b-c)]*MyLog[a/(a-x)]*MyLog[(c-a)/(c-x)])/2-MyLi[2,(a-c)/(a-x)]*MyLog[a/(a-x)]*MyLog[(c-a)/(c-x)]+(MyLi[2,((a-c)*(b-x))/((b-c)*(a-x))]*MyLog[a/(a-x)]*MyLog[(c-a)/(c-x)])/2-(MyLi[2,((a-c)*(b-x))/((a-b)*(c-x))]*MyLog[a/(a-x)]*MyLog[(c-a)/(c-x)])/2+(MyLi[2,((c-a)*x)/(a*(c-x))]*MyLog[(a-x)/(a-b)]*MyLog[(c-a)/(c-x)])/2+(MyLi[2,1-a/c]*MyLog[(b-a)/(b-x)]*MyLog[(c-a)/(c-x)])/2+(MyLi[2,(a-c)/(a-x)]*MyLog[(b-a)/(b-x)]*MyLog[(c-a)/(c-x)])/2-(MyLi[2,((a-c)*x)/(c*(a-x))]*MyLog[(b-a)/(b-x)]*MyLog[(c-a)/(c-x)])/2+(MyLi[2,((c-a)*x)/(a*(c-x))]*MyLog[(b-x)/(b-c)]*MyLog[(c-a)/(c-x)])/2-(MyLi[2,(a-c)/(a-b)]*MyLog[c/(c-x)]*MyLog[(c-a)/(c-x)])/2+(MyLi[2,(a-c)/(b-c)]*MyLog[c/(c-x)]*MyLog[(c-a)/(c-x)])/2+MyLi[2,(a-c)/(a-x)]*MyLog[c/(c-x)]*MyLog[(c-a)/(c-x)]-(MyLi[2,((a-c)*(b-x))/((b-c)*(a-x))]*MyLog[c/(c-x)]*MyLog[(c-a)/(c-x)])/2-MyLi[2,(b-x)/(c-x)]*MyLog[c/(c-x)]*MyLog[(c-a)/(c-x)]+(MyLi[2,((a-c)*(b-x))/((a-b)*(c-x))]*MyLog[c/(c-x)]*MyLog[(c-a)/(c-x)])/2+(MyLi[2,-(x/(a-x))]*MyLog[(c-a)/(c-x)]^2)/2-(MyLi[2,-(x/(c-x))]*MyLog[(c-a)/(c-x)]^2)/2+(MyLi[2,((c-a)*x)/(a*(c-x))]*MyLog[(c-a)/(c-x)]^2)/2-(MyLog[(b-a)/(b-c)]*MyLog[a/(a-x)]*MyLog[(c-a)/(c-x)]^2)/4+(MyLog[(c-b)/(a-b)]*MyLog[a/(a-x)]*MyLog[(c-a)/(c-x)]^2)/4+(MyLog[a/c]*MyLog[(b-a)/(b-x)]*MyLog[(c-a)/(c-x)]^2)/4+(MyLog[(b-a)/(b-c)]*MyLog[c/(c-x)]*MyLog[(c-a)/(c-x)]^2)/4-(MyLog[(c-b)/(a-b)]*MyLog[c/(c-x)]*MyLog[(c-a)/(c-x)]^2)/4+(MyLi[3,b/a]*MyLog[(c-b)/(c-x)])/2+(MyLi[3,b/(b-a)]*MyLog[(c-b)/(c-x)])/2-(MyLi[3,1-a/c]*MyLog[(c-b)/(c-x)])/2-(MyLi[3,c/a]*MyLog[(c-b)/(c-x)])/2-(MyLi[3,1-a/x]*MyLog[(c-b)/(c-x)])/2-(MyLi[3,(a-c)/(a-x)]*MyLog[(c-b)/(c-x)])/2-(MyLi[3,(a-x)/(b-x)]*MyLog[(c-b)/(c-x)])/2-(MyLi[3,(b*(a-x))/(a*(b-x))]*MyLog[(c-b)/(c-x)])/2+(MyLi[3,(c*(a-x))/(a*(c-x))]*MyLog[(c-b)/(c-x)])/2+(MyLi[3,c/x]*MyLog[(c-b)/(c-x)])/2-(MyLi[3,(b*(a-x))/((a-b)*x)]*MyLog[(c-b)/(c-x)])/2+(MyLi[3,-(x/(a-x))]*MyLog[(c-b)/(c-x)])/2+(MyLi[3,((a-c)*x)/(c*(a-x))]*MyLog[(c-b)/(c-x)])/2+(MyLi[3,-(x/(c-x))]*MyLog[(c-b)/(c-x)])/2-(MyLi[3,(x-b)/(a-b)]*MyLog[(c-b)/(c-x)])/2+(MyLi[3,1-x/c]*MyLog[(c-b)/(c-x)])/2+(Pi^2*MyLog[1-c/x]*MyLog[(c-b)/(c-x)])/12+(MyLog[1-c/x]^3*MyLog[(c-b)/(c-x)])/12-(MyLi[2,b/a]*MyLog[b/(b-x)]*MyLog[(c-b)/(c-x)])/2-(MyLi[2,b/(b-a)]*MyLog[b/(b-x)]*MyLog[(c-b)/(c-x)])/2+(MyLi[2,(b*(a-x))/(a*(b-x))]*MyLog[b/(b-x)]*MyLog[(c-b)/(c-x)])/2+(MyLi[2,(b*(a-x))/((a-b)*x)]*MyLog[b/(b-x)]*MyLog[(c-b)/(c-x)])/2-(MyLog[a/(a-b)]*MyLog[b/(b-x)]^2*MyLog[(c-b)/(c-x)])/4-(MyLog[1-b/a]*MyLog[b/(b-x)]^2*MyLog[(c-b)/(c-x)])/4+(MyLi[2,-(x/(a-x))]*MyLog[(b-a)/(b-x)]*MyLog[(c-b)/(c-x)])/2+(MyLi[2,c/a]*MyLog[c/(c-x)]*MyLog[(c-b)/(c-x)])/2+(MyLi[2,(c-b)/(a-b)]*MyLog[c/(c-x)]*MyLog[(c-b)/(c-x)])/2-(MyLi[2,1-a/x]*MyLog[c/(c-x)]*MyLog[(c-b)/(c-x)])/2-(MyLi[2,(b-c)/(b-x)]*MyLog[c/(c-x)]*MyLog[(c-b)/(c-x)])/2-(MyLi[2,(a-x)/(b-x)]*MyLog[c/(c-x)]*MyLog[(c-b)/(c-x)])/2+MyLi[2,(a-x)/(c-x)]*MyLog[c/(c-x)]*MyLog[(c-b)/(c-x)]-(MyLi[2,-(((b-c)*(a-x))/((a-b)*(c-x)))]*MyLog[c/(c-x)]*MyLog[(c-b)/(c-x)])/2-(MyLi[2,(c*(a-x))/(a*(c-x))]*MyLog[c/(c-x)]*MyLog[(c-b)/(c-x)])/2-(MyLi[2,c/x]*MyLog[c/(c-x)]*MyLog[(c-b)/(c-x)])/2+(MyLog[1-c/a]*MyLog[c/(c-x)]^2*MyLog[(c-b)/(c-x)])/4-(MyLog[1-c/x]*MyLog[c/(c-x)]^2*MyLog[(c-b)/(c-x)])/4+(MyLi[2,1-a/c]*MyLog[(c-a)/(c-x)]*MyLog[(c-b)/(c-x)])/2+(MyLi[2,(a-c)/(a-x)]*MyLog[(c-a)/(c-x)]*MyLog[(c-b)/(c-x)])/2-(MyLi[2,((a-c)*x)/(c*(a-x))]*MyLog[(c-a)/(c-x)]*MyLog[(c-b)/(c-x)])/2+(MyLog[a/c]*MyLog[(c-a)/(c-x)]^2*MyLog[(c-b)/(c-x)])/4+(MyLog[(a-c)/(a-b)]*MyLog[c/(c-x)]*MyLog[(c-b)/(c-x)]^2)/4-MyLi[2,a/c]*MyLog[(c-a)/(c-x)]*MyLog[(a-x)/(c-x)]-MyLi[2,(a-x)/(a-c)]*MyLog[(c-a)/(c-x)]*MyLog[(a-x)/(c-x)]+MyLi[2,x/c]*MyLog[(c-a)/(c-x)]*MyLog[(a-x)/(c-x)]-(MyLog[c/(c-x)]*MyLog[(c-a)/(c-x)]^2*MyLog[(a-x)/(c-x)])/2-(MyLog[1-a/c]*MyLog[(c-a)/(c-x)]*MyLog[(a-x)/(c-x)]^2)/2-(MyLi[2,-(x/(c-x))]*MyLog[(c-a)/(c-x)]*MyLog[-(((b-c)*(a-x))/((a-b)*(c-x)))])/2-(MyLog[a/(a-x)]*MyLog[(c-a)/(c-x)]^2*MyLog[-(((b-c)*(a-x))/((a-b)*(c-x)))])/4+(MyLog[c/(c-x)]*MyLog[(c-a)/(c-x)]^2*MyLog[-(((b-c)*(a-x))/((a-b)*(c-x)))])/4+(MyLi[3,(a-c)/(b-c)]*MyLog[(c*(a-x))/(a*(c-x))])/2-MyLi[3,(c-a)/(c-x)]*MyLog[(c*(a-x))/(a*(c-x))]+(MyLi[3,((a-c)*(b-x))/((a-b)*(c-x))]*MyLog[(c*(a-x))/(a*(c-x))])/2-(MyLi[3,(x-b)/(a-b)]*MyLog[(c*(a-x))/(a*(c-x))])/2-(MyLi[3,(x-c)/(b-c)]*MyLog[(c*(a-x))/(a*(c-x))])/2+(Pi^2*MyLog[(c-a)/(c-x)]*MyLog[(c*(a-x))/(a*(c-x))])/6-MyLi[2,c/(c-a)]*MyLog[(c-a)/(c-x)]*MyLog[(c*(a-x))/(a*(c-x))]-(MyLi[2,(a-x)/(b-x)]*MyLog[(c-a)/(c-x)]*MyLog[(c*(a-x))/(a*(c-x))])/2+MyLi[2,c/(c-x)]*MyLog[(c-a)/(c-x)]*MyLog[(c*(a-x))/(a*(c-x))]-MyLi[2,(c-a)/(c-x)]*MyLog[(c-a)/(c-x)]*MyLog[(c*(a-x))/(a*(c-x))]+(MyLi[2,(b-x)/(c-x)]*MyLog[(c-a)/(c-x)]*MyLog[(c*(a-x))/(a*(c-x))])/2+MyLi[2,a/x]*MyLog[(c-a)/(c-x)]*MyLog[(c*(a-x))/(a*(c-x))]+MyLi[2,(c*(a-x))/((a-c)*x)]*MyLog[(c-a)/(c-x)]*MyLog[(c*(a-x))/(a*(c-x))]-(MyLi[2,(x-b)/(a-b)]*MyLog[(c-a)/(c-x)]*MyLog[(c*(a-x))/(a*(c-x))])/2-(MyLi[2,(x-c)/(b-c)]*MyLog[(c-a)/(c-x)]*MyLog[(c*(a-x))/(a*(c-x))])/2+(MyLog[(a-x)/(a-b)]*MyLog[(c-a)/(c-x)]^2*MyLog[(c*(a-x))/(a*(c-x))])/4+(MyLog[(b-x)/(b-c)]*MyLog[(c-a)/(c-x)]^2*MyLog[(c*(a-x))/(a*(c-x))])/4+(MyLog[(c-a)/(c-x)]^3*MyLog[(c*(a-x))/(a*(c-x))])/6-(MyLog[a/(a-c)]*MyLog[(c-a)/(c-x)]*MyLog[(c*(a-x))/(a*(c-x))]^2)/2-(MyLog[1-c/x]*MyLog[(c-a)/(c-x)]*MyLog[(c*(a-x))/(a*(c-x))]^2)/2-(MyLog[c/(c-x)]*MyLog[(c-b)/(c-x)]^2*MyLog[((a-c)*(b-x))/((a-b)*(c-x))])/4-(MyLi[3,a/b]*MyLog[(c*(b-x))/(b*(c-x))])/2+(MyLi[3,((a-b)*x)/(b*(a-x))]*MyLog[(c*(b-x))/(b*(c-x))])/2-(Pi^2*MyLog[a/(a-x)]*MyLog[(c-x)/(a-b)])/12+(Pi^2*MyLog[c/(c-x)]*MyLog[(c-x)/(a-b)])/12-(MyLog[a/(a-x)]*MyLog[(c-x)/(a-b)]^3)/12+(MyLog[c/(c-x)]*MyLog[(c-x)/(a-b)]^3)/12+(Pi^2*MyLog[a/(a-x)]*MyLog[(c-x)/(a-x)])/6-(Pi^2*MyLog[(b-a)/(b-x)]*MyLog[(c-x)/(a-x)])/12-(Pi^2*MyLog[c/(c-x)]*MyLog[(c-x)/(a-x)])/6-(MyLog[a/(a-x)]*MyLog[(c-a)/(c-x)]^2*MyLog[(c-x)/(a-x)])/2+(MyLog[(b-a)/(b-x)]*MyLog[(c-a)/(c-x)]^2*MyLog[(c-x)/(a-x)])/4+(MyLog[c/(c-x)]*MyLog[(c-a)/(c-x)]^2*MyLog[(c-x)/(a-x)])/2-(Pi^2*MyLog[(c-b)/(c-x)]*MyLog[(c-x)/(a-x)])/12+(MyLog[(c-a)/(c-x)]^2*MyLog[(c-b)/(c-x)]*MyLog[(c-x)/(a-x)])/4+(MyLog[a/(a-x)]*MyLog[(c-x)/(a-x)]^3)/6-(MyLog[(b-a)/(b-x)]*MyLog[(c-x)/(a-x)]^3)/12-(MyLog[c/(c-x)]*MyLog[(c-x)/(a-x)]^3)/6-(MyLog[(c-b)/(c-x)]*MyLog[(c-x)/(a-x)]^3)/12+(Pi^2*MyLog[(c-a)/(c-x)]*MyLog[(a*(c-x))/((a-c)*(a-x))])/6+(MyLog[(c-a)/(c-x)]*MyLog[(a*(c-x))/((a-c)*(a-x))]^3)/6-(MyLog[(b-a)/(b-x)]*MyLog[(c-a)/(c-x)]^2*MyLog[(a*(c-x))/(c*(a-x))])/4-(MyLog[(c-a)/(c-x)]^2*MyLog[(c-b)/(c-x)]*MyLog[(a*(c-x))/(c*(a-x))])/4+(Pi^2*MyLog[c/(c-x)]*MyLog[(c-x)/(b-x)])/12-(MyLog[c/(c-x)]*MyLog[(c-b)/(c-x)]^2*MyLog[(c-x)/(b-x)])/4+(MyLog[c/(c-x)]*MyLog[(c-x)/(b-x)]^3)/12-(Pi^2*MyLog[a/(a-x)]*MyLog[((b-x)*(c-x))/((b-c)*(a-x))])/12+(Pi^2*MyLog[c/(c-x)]*MyLog[((b-x)*(c-x))/((b-c)*(a-x))])/12-(MyLog[a/(a-x)]*MyLog[((b-x)*(c-x))/((b-c)*(a-x))]^3)/12+(MyLog[c/(c-x)]*MyLog[((b-x)*(c-x))/((b-c)*(a-x))]^3)/12+(MyLi[3,b/(b-c)]*MyLog[a/x])/2-(MyLi[3,(b-x)/(b-c)]*MyLog[a/x])/2-(MyLi[2,b/(b-c)]*MyLog[b/(b-x)]*MyLog[a/x])/2-(MyLog[c/(c-b)]*MyLog[b/(b-x)]^2*MyLog[a/x])/4+(MyLog[a/(a-x)]^2*MyLog[c/(c-x)]*MyLog[(b*(a-x))/((a-b)*x)])/4-(Pi^2*MyLog[c/(c-x)]*MyLog[((a-x)*(b-x))/((a-b)*x)])/12-(MyLog[c/(c-x)]*MyLog[((a-x)*(b-x))/((a-b)*x)]^3)/12-(MyLi[2,-(x/(c-x))]*MyLog[b/(b-x)]*MyLog[((b-a)*x)/(a*(b-x))])/2-(MyLog[b/(b-x)]^2*MyLog[c/(c-x)]*MyLog[((b-a)*x)/(a*(b-x))])/4+(MyLog[b/(b-x)]^2*MyLog[(c-b)/(c-x)]*MyLog[((b-a)*x)/(a*(b-x))])/4-(MyLog[a/(a-x)]*MyLog[b/(b-x)]^2*MyLog[((b-c)*x)/(c*(b-x))])/4+(MyLog[b/(b-x)]^2*MyLog[(b-a)/(b-x)]*MyLog[((b-c)*x)/(c*(b-x))])/4+MyLi[2,(b-x)/(c-x)]*MyLog[c/(c-x)]*MyLog[((c-a)*x)/(a*(c-x))]-(MyLog[(b-a)/(b-x)]*MyLog[c/(c-x)]^2*MyLog[((c-a)*x)/(a*(c-x))])/4-(MyLog[c/(c-x)]^2*MyLog[(c-b)/(c-x)]*MyLog[((c-a)*x)/(a*(c-x))])/4+(MyLog[a/(a-x)]*MyLog[c/(c-x)]^2*MyLog[((c-b)*x)/(b*(c-x))])/2+(Pi^2*MyLog[(b-a)/(b-x)]*MyLog[((c-x)*x)/(c*(a-x))])/12+(Pi^2*MyLog[(c-b)/(c-x)]*MyLog[((c-x)*x)/(c*(a-x))])/12+(MyLog[(b-a)/(b-x)]*MyLog[((c-x)*x)/(c*(a-x))]^3)/12+(MyLog[(c-b)/(c-x)]*MyLog[((c-x)*x)/(c*(a-x))]^3)/12-(Pi^2*MyLog[c/(c-x)]*MyLog[(x-b)/a])/12+(Pi^2*MyLog[(c-b)/(c-x)]*MyLog[(x-b)/a])/12-(MyLog[c/(c-x)]*MyLog[(x-b)/a]^3)/12+(MyLog[(c-b)/(c-x)]*MyLog[(x-b)/a]^3)/12-(Pi^2*MyLog[a/(a-x)]*MyLog[(x-b)/c])/12+(Pi^2*MyLog[(b-a)/(b-x)]*MyLog[(x-b)/c])/12-(MyLog[a/(a-x)]*MyLog[(x-b)/c]^3)/12+(MyLog[(b-a)/(b-x)]*MyLog[(x-b)/c]^3)/12-(MyLog[b/(b-x)]^2*MyLog[c/(c-x)]*MyLog[(a*(x-b))/((a-b)*x)])/4+(MyLog[b/(b-x)]^2*MyLog[(c-b)/(c-x)]*MyLog[(a*(x-b))/((a-b)*x)])/4+(Pi^2*MyLog[c/(c-x)]*MyLog[((a-x)*(x-b))/((a-b)*x)])/12-(Pi^2*MyLog[(c-b)/(c-x)]*MyLog[((a-x)*(x-b))/((a-b)*x)])/12+(MyLog[c/(c-x)]*MyLog[((a-x)*(x-b))/((a-b)*x)]^3)/12-(MyLog[(c-b)/(c-x)]*MyLog[((a-x)*(x-b))/((a-b)*x)]^3)/12-(Pi^2*MyLog[(b-a)/(b-x)]*MyLog[(x-c)/a])/12-(Pi^2*MyLog[(c-b)/(c-x)]*MyLog[(x-c)/a])/12-(MyLog[(b-a)/(b-x)]*MyLog[(x-c)/a]^3)/12-(MyLog[(c-b)/(c-x)]*MyLog[(x-c)/a]^3)/12-(Pi^2*MyLog[c/(c-x)]*MyLog[(x-c)/(a-b)])/12-(MyLog[c/(c-x)]*MyLog[(x-c)/(a-b)]^3)/12+(Pi^2*MyLog[a/(a-x)]*MyLog[(x-c)/b])/6+(MyLog[a/(a-x)]*MyLog[(x-c)/b]^3)/6+(MyLi[3,(a-b)/(a-c)]*MyLog[(x-c)/(a-c)])/2+(MyLi[3,((b-c)*(a-x))/((a-c)*(b-x))]*MyLog[(x-c)/(a-c)])/2+(Pi^2*MyLog[(c-a)/(c-x)]*MyLog[(x-c)/(a-c)])/6-(MyLog[(c-a)/(c-x)]*MyLog[(a-x)/(c-x)]^2*MyLog[(x-c)/(a-c)])/2+(MyLog[(c-a)/(c-x)]*MyLog[(x-c)/(a-c)]^3)/6+(MyLog[a/(a-x)]*MyLog[(c-a)/(c-x)]^2*MyLog[((a-b)*(x-c))/((b-c)*(a-x))])/4-(MyLog[c/(c-x)]*MyLog[(c-a)/(c-x)]^2*MyLog[((a-b)*(x-c))/((b-c)*(a-x))])/4-(Pi^2*MyLog[c/(c-x)]*MyLog[((b-x)*(x-c))/((b-c)*(a-x))])/12-(MyLog[c/(c-x)]*MyLog[((b-x)*(x-c))/((b-c)*(a-x))]^3)/12-(Pi^2*MyLog[(c-a)/(c-x)]*MyLog[(a*(x-c))/((a-c)*x)])/6+(MyLog[(c-a)/(c-x)]*MyLog[(c*(a-x))/(a*(c-x))]^2*MyLog[(a*(x-c))/((a-c)*x)])/2-(MyLog[(c-a)/(c-x)]*MyLog[(a*(x-c))/((a-c)*x)]^3)/6-(MyLog[a/(a-x)]*MyLog[c/(c-x)]^2*MyLog[(b*(x-c))/((b-c)*x)])/4+(MyLog[(b-a)/(b-x)]*MyLog[c/(c-x)]^2*MyLog[(b*(x-c))/((b-c)*x)])/4+(Pi^2*MyLog[a/(a-x)]*MyLog[((b-x)*(x-c))/((b-c)*x)])/12-(Pi^2*MyLog[(b-a)/(b-x)]*MyLog[((b-x)*(x-c))/((b-c)*x)])/12+(MyLog[a/(a-x)]*MyLog[((b-x)*(x-c))/((b-c)*x)]^3)/12-(MyLog[(b-a)/(b-x)]*MyLog[((b-x)*(x-c))/((b-c)*x)]^3)/12-(Pi^2*MyLog[(c-a)/(c-x)]*MyLog[(x*(x-c))/(c*(a-x))])/6-(MyLog[(c-a)/(c-x)]*MyLog[(x*(x-c))/(c*(a-x))]^3)/6-MyLi[3,(c-a)/(c-x)]*MyLog[1-x/a]+MyLi[3,x/a]*MyLog[1-x/a]+MyLi[3,((c-a)*x)/(a*(c-x))]*MyLog[1-x/a]+(Pi^2*MyLog[1-x/a]^2)/6+(MyLog[-(x/a)]*MyLog[1-x/a]^3)/3-MyLog[1-x/a]^4/6+(MyLi[3,a/b]*MyLog[1-x/b])/2-(MyLi[3,((a-b)*x)/(b*(a-x))]*MyLog[1-x/b])/2+(MyLog[(c-a)/(c-x)]*MyLog[(a-x)/(c-x)]^2*MyLog[1-x/c])/2-Pi^2*MyLog[(b-a)/(b-x)]^2*MyT[1,b/(b-x),(b-a)/(b-x)]*MyT[MyP[(a-x)/(b-x),b/(b-x)],b/(b-x),(b-c)/(b-x)]+2*Pi^2*MyLog[(b-a)/(b-x)]*MyLog[(b-c)/(b-x)]*MyT[1,b/(b-x),(b-a)/(b-x)]*MyT[MyP[(a-x)/(b-x),b/(b-x)],b/(b-x),(b-c)/(b-x)]-Pi^2*MyLog[(b-c)/(b-x)]^2*MyT[1,b/(b-x),(b-a)/(b-x)]*MyT[MyP[(a-x)/(b-x),b/(b-x)],b/(b-x),(b-c)/(b-x)]+Pi^2*MyLog[(b-a)/(b-x)]^2*MyT[1,(c-a)/(c-x),(b-a)/(b-x)]*MyT[MyP[(a-x)/(b-x),(c-a)/(c-x)],(c-a)/(c-x),a/x]-2*Pi^2*MyLog[(b-a)/(b-x)]*MyLog[a/x]*MyT[1,(c-a)/(c-x),(b-a)/(b-x)]*MyT[MyP[(a-x)/(b-x),(c-a)/(c-x)],(c-a)/(c-x),a/x]+Pi^2*MyLog[a/x]^2*MyT[1,(c-a)/(c-x),(b-a)/(b-x)]*MyT[MyP[(a-x)/(b-x),(c-a)/(c-x)],(c-a)/(c-x),a/x]+Pi^2*MyLog[(c-b)/(c-x)]^2*MyT[1,(c-a)/(c-x),(c-b)/(c-x)]*MyT[MyP[(b-x)/(c-x),(c-a)/(c-x)],(c-a)/(c-x),a/x]-2*Pi^2*MyLog[(c-b)/(c-x)]*MyLog[a/x]*MyT[1,(c-a)/(c-x),(c-b)/(c-x)]*MyT[MyP[(b-x)/(c-x),(c-a)/(c-x)],(c-a)/(c-x),a/x]+Pi^2*MyLog[a/x]^2*MyT[1,(c-a)/(c-x),(c-b)/(c-x)]*MyT[MyP[(b-x)/(c-x),(c-a)/(c-x)],(c-a)/(c-x),a/x]+Pi^2*MyLog[a/(a-x)]^2*MyT[1,b/(b-x),a/(a-x)]*MyT[MyP[-(x/(a-x)),b/(b-x)],b/(b-x),(b-c)/(b-x)]-2*Pi^2*MyLog[a/(a-x)]*MyLog[(b-c)/(b-x)]*MyT[1,b/(b-x),a/(a-x)]*MyT[MyP[-(x/(a-x)),b/(b-x)],b/(b-x),(b-c)/(b-x)]+Pi^2*MyLog[(b-c)/(b-x)]^2*MyT[1,b/(b-x),a/(a-x)]*MyT[MyP[-(x/(a-x)),b/(b-x)],b/(b-x),(b-c)/(b-x)]+I*Pi*MyLi[3,b/(b-c)]*MyT[1,b/(b-x),(b-a)/(b-x)]*MyS[Im[(a-x)/(b-x)]]-I*Pi*MyLi[3,(b-a)/(b-c)]*MyT[1,b/(b-x),(b-a)/(b-x)]*MyS[Im[(a-x)/(b-x)]]-I*Pi*MyLi[2,b/(b-c)]*MyLog[b/(b-x)]*MyT[1,b/(b-x),(b-a)/(b-x)]*MyS[Im[(a-x)/(b-x)]]-(I/2)*Pi*MyLog[c/(c-b)]*MyLog[b/(b-x)]^2*MyT[1,b/(b-x),(b-a)/(b-x)]*MyS[Im[(a-x)/(b-x)]]+I*Pi*MyLi[2,b/(b-c)]*MyLog[(b-a)/(b-x)]*MyT[1,b/(b-x),(b-a)/(b-x)]*MyS[Im[(a-x)/(b-x)]]+I*Pi*MyLog[c/(c-b)]*MyLog[b/(b-x)]*MyLog[(b-a)/(b-x)]*MyT[1,b/(b-x),(b-a)/(b-x)]*MyS[Im[(a-x)/(b-x)]]-(I/2)*Pi*MyLog[c/(c-b)]*MyLog[(b-a)/(b-x)]^2*MyT[1,b/(b-x),(b-a)/(b-x)]*MyS[Im[(a-x)/(b-x)]]-(I/2)*Pi*MyLog[(b-a)/(b-x)]^2*MyLog[c/(c-x)]*MyT[1,b/(b-x),(b-a)/(b-x)]*MyS[Im[(a-x)/(b-x)]]+(I/2)*Pi*MyLog[(b-a)/(b-x)]^2*MyLog[(c-b)/(c-x)]*MyT[1,b/(b-x),(b-a)/(b-x)]*MyS[Im[(a-x)/(b-x)]]+I*Pi*MyLi[3,((b-a)*x)/(a*(b-x))]*MyT[1,(c-a)/(c-x),(b-a)/(b-x)]*MyS[Im[(a-x)/(b-x)]]-I*Pi*MyLi[3,((c-a)*x)/(a*(c-x))]*MyT[1,(c-a)/(c-x),(b-a)/(b-x)]*MyS[Im[(a-x)/(b-x)]]-I*Pi*MyLi[2,((c-a)*x)/(a*(c-x))]*MyLog[(b-a)/(b-x)]*MyT[1,(c-a)/(c-x),(b-a)/(b-x)]*MyS[Im[(a-x)/(b-x)]]+(I/2)*Pi*MyLog[a/(a-x)]*MyLog[(b-a)/(b-x)]^2*MyT[1,(c-a)/(c-x),(b-a)/(b-x)]*MyS[Im[(a-x)/(b-x)]]-(I/2)*Pi*MyLog[(b-a)/(b-x)]^2*MyLog[c/(c-x)]*MyT[1,(c-a)/(c-x),(b-a)/(b-x)]*MyS[Im[(a-x)/(b-x)]]+I*Pi*MyLi[2,((c-a)*x)/(a*(c-x))]*MyLog[(c-a)/(c-x)]*MyT[1,(c-a)/(c-x),(b-a)/(b-x)]*MyS[Im[(a-x)/(b-x)]]+(I/2)*Pi*MyLog[(b-a)/(b-x)]^2*MyLog[(c*(a-x))/(a*(c-x))]*MyT[1,(c-a)/(c-x),(b-a)/(b-x)]*MyS[Im[(a-x)/(b-x)]]-I*Pi*MyLog[(b-a)/(b-x)]*MyLog[(c-a)/(c-x)]*MyLog[(c*(a-x))/(a*(c-x))]*MyT[1,(c-a)/(c-x),(b-a)/(b-x)]*MyS[Im[(a-x)/(b-x)]]+(I/2)*Pi*MyLog[(c-a)/(c-x)]^2*MyLog[(c*(a-x))/(a*(c-x))]*MyT[1,(c-a)/(c-x),(b-a)/(b-x)]*MyS[Im[(a-x)/(b-x)]]-I*Pi*MyH2[(b-x)/(a-x),(c-x)/(a-x)]*MyLi[3,a/(a-c)]*MyS[Im[(b-x)/(a-x)]]-I*Pi*MyH2[(b-x)/(a-x),1-b/x]*MyLi[3,2-a/x]*MyS[Im[(b-x)/(a-x)]]+I*Pi*MyH2[(b-x)/(a-x),(c-x)/(a-x)]*MyLi[3,(a-x)/(a-c)]*MyS[Im[(b-x)/(a-x)]]-I*Pi*MyH2[(b-x)/(a-x),(c-x)/(a-x)]*MyLi[3,(b+c-2*x)/(b-x)]*MyS[Im[(b-x)/(a-x)]]+I*Pi*MyH2[(b-x)/(a-x),1-b/x]*MyLi[3,((b-c)*(a-2*x))/((c-x)*x)]*MyS[Im[(b-x)/(a-x)]]+I*Pi*MyH2[(b-x)/(a-x),1-b/x]*MyLi[3,x/b]*MyS[Im[(b-x)/(a-x)]]-I*Pi*MyH2[(b-x)/(a-x),1-b/x]*MyLi[3,((c-b)*x)/(b*(c-x))]*MyS[Im[(b-x)/(a-x)]]+I*Pi*MyH2[(b-x)/(a-x),(c-x)/(a-x)]*MyLi[3,-((a*(b+c-2*x))/((a-x)*(x-b)))]*MyS[Im[(b-x)/(a-x)]]-I*Pi*MyH2[(b-x)/(a-x),1-b/x]*MyLi[2,x/b]*MyLog[a/b]*MyS[Im[(b-x)/(a-x)]]+I*Pi*MyH2[(b-x)/(a-x),1-b/x]*MyLi[2,((c-b)*x)/(b*(c-x))]*MyLog[a/b]*MyS[Im[(b-x)/(a-x)]]+I*Pi*MyH2[(b-x)/(a-x),(c-x)/(a-x)]*MyLi[2,(b+c-2*x)/(b-x)]*MyLog[((b-c)*(b+c-2*x))/(b-x)^2]*MyS[Im[(b-x)/(a-x)]]-I*Pi*MyH2[(b-x)/(a-x),(c-x)/(a-x)]*MyLi[2,-((a*(b+c-2*x))/((a-x)*(x-b)))]*MyLog[((b-c)*(b+c-2*x))/(b-x)^2]*MyS[Im[(b-x)/(a-x)]]+I*Pi*MyH2[(b-x)/(a-x),(c-x)/(a-x)]*MyLi[2,a/(a-c)]*MyLog[((b-c)*(a-x))/((a-c)*(b-x))]*MyS[Im[(b-x)/(a-x)]]-I*Pi*MyH2[(b-x)/(a-x),(c-x)/(a-x)]*MyLi[2,(a-x)/(a-c)]*MyLog[((b-c)*(a-x))/((a-c)*(b-x))]*MyS[Im[(b-x)/(a-x)]]+(I/2)*Pi*MyH2[(b-x)/(a-x),(c-x)/(a-x)]*MyLog[c/(c-a)]*MyLog[((b-c)*(a-x))/((a-c)*(b-x))]^2*MyS[Im[(b-x)/(a-x)]]+(I/2)*Pi*MyH1[1-b/x,(b-x)/(a-x)]*MyLog[-(a/(b-x))]^2*MyLog[c/(c-x)]*MyS[Im[(b-x)/(a-x)]]+(I/2)*Pi*MyH2[(b-x)/(a-x),1-b/x]*MyLog[a/b]^2*MyLog[(c*(b-x))/(b*(c-x))]*MyS[Im[(b-x)/(a-x)]]+I*Pi*MyH2[(b-x)/(a-x),1-b/x]*MyLi[2,2-a/x]*MyLog[-((a*(a-2*x))/x^2)]*MyS[Im[(b-x)/(a-x)]]-I*Pi*MyH2[(b-x)/(a-x),1-b/x]*MyLi[2,((b-c)*(a-2*x))/((c-x)*x)]*MyLog[-((a*(a-2*x))/x^2)]*MyS[Im[(b-x)/(a-x)]]+(I/2)*Pi*MyH2[(b-x)/(a-x),1-b/x]*MyLog[-1+a/x]*MyLog[-((a*(a-2*x))/x^2)]^2*MyS[Im[(b-x)/(a-x)]]+(I/2)*Pi*MyH1[(c-x)/(a-x),(b-x)/(a-x)]*MyLog[c/(c-x)]*MyLog[((b-c)*(x-a))/((b-x)*(x-c))]^2*MyS[Im[(b-x)/(a-x)]]-(I/2)*Pi*MyH2[(b-x)/(a-x),(c-x)/(a-x)]*MyLog[((b-c)*(a-x))/((a-c)*(b-x))]^2*MyLog[(x-c)/(a-c)]*MyS[Im[(b-x)/(a-x)]]+(I/2)*Pi*MyH2[(b-x)/(a-x),(c-x)/(a-x)]*MyLog[((b-c)*(b+c-2*x))/(b-x)^2]^2*MyLog[(x-c)/(b-x)]*MyS[Im[(b-x)/(a-x)]]-(I/2)*Pi*MyH2[(b-x)/(a-x),1-b/x]*MyLog[a/b]^2*MyLog[1-x/b]*MyS[Im[(b-x)/(a-x)]]-(I/2)*Pi*MyH2[(b-x)/(a-x),(c-x)/(a-x)]*MyLog[((b-c)*(b+c-2*x))/(b-x)^2]^2*MyLog[(a*(c-x)+(b-x)*x)/((a-x)*(x-b))]*MyS[Im[(b-x)/(a-x)]]-(I/2)*Pi*MyH2[(b-x)/(a-x),1-b/x]*MyLog[-((a*(a-2*x))/x^2)]^2*MyLog[-((a*(b-c)+x*(-2*b+c+x))/((c-x)*x))]*MyS[Im[(b-x)/(a-x)]]+(I/2)*Pi*MyLog[(a-b)/(a-x)]^2*MyLog[c/(c-x)]*MyT[1,a/(a-x),(a-b)/(a-x)]*MyS[Im[(b-x)/(a-x)]]+(I/2)*Pi*MyLog[(a-b)/(a-x)]^2*MyLog[c/(c-x)]*MyT[1,(c-b)/(c-x),(a-b)/(a-x)]*MyS[Im[(b-x)/(a-x)]]-(I/2)*Pi*MyLog[a/(a-x)]*MyLog[(c-b)/(c-x)]^2*MyT[1,c/(c-x),(c-b)/(c-x)]*MyS[Im[(b-x)/(c-x)]]+(I/2)*Pi*MyLog[(b-a)/(b-x)]*MyLog[(c-b)/(c-x)]^2*MyT[1,c/(c-x),(c-b)/(c-x)]*MyS[Im[(b-x)/(c-x)]]-I*Pi*MyLi[3,((c-a)*x)/(a*(c-x))]*MyT[1,(c-a)/(c-x),(c-b)/(c-x)]*MyS[Im[(b-x)/(c-x)]]+I*Pi*MyLi[3,((c-b)*x)/(a*(c-x))]*MyT[1,(c-a)/(c-x),(c-b)/(c-x)]*MyS[Im[(b-x)/(c-x)]]+I*Pi*MyLi[2,((c-a)*x)/(a*(c-x))]*MyLog[(c-a)/(c-x)]*MyT[1,(c-a)/(c-x),(c-b)/(c-x)]*MyS[Im[(b-x)/(c-x)]]-I*Pi*MyLi[2,((c-a)*x)/(a*(c-x))]*MyLog[(c-b)/(c-x)]*MyT[1,(c-a)/(c-x),(c-b)/(c-x)]*MyS[Im[(b-x)/(c-x)]]+(I/2)*Pi*MyLog[a/(a-x)]*MyLog[(c-b)/(c-x)]^2*MyT[1,(c-a)/(c-x),(c-b)/(c-x)]*MyS[Im[(b-x)/(c-x)]]-(I/2)*Pi*MyLog[c/(c-x)]*MyLog[(c-b)/(c-x)]^2*MyT[1,(c-a)/(c-x),(c-b)/(c-x)]*MyS[Im[(b-x)/(c-x)]]+(I/2)*Pi*MyLog[(c-a)/(c-x)]^2*MyLog[(c*(a-x))/(a*(c-x))]*MyT[1,(c-a)/(c-x),(c-b)/(c-x)]*MyS[Im[(b-x)/(c-x)]]-I*Pi*MyLog[(c-a)/(c-x)]*MyLog[(c-b)/(c-x)]*MyLog[(c*(a-x))/(a*(c-x))]*MyT[1,(c-a)/(c-x),(c-b)/(c-x)]*MyS[Im[(b-x)/(c-x)]]+(I/2)*Pi*MyLog[(c-b)/(c-x)]^2*MyLog[(c*(a-x))/(a*(c-x))]*MyT[1,(c-a)/(c-x),(c-b)/(c-x)]*MyS[Im[(b-x)/(c-x)]]-I*Pi*MyH2[(c-x)/(b-x),(c-x)/(a-x)]*MyLi[3,a/(a-b)]*MyS[Im[(c-x)/(a-x)]]+I*Pi*MyH2[(c-x)/(a-x),1-c/x]*MyLi[3,1-b/a]*MyS[Im[(c-x)/(a-x)]]+I*Pi*MyH2[(c-x)/(b-x),(c-x)/(a-x)]*MyLi[3,(a*(a+b-2*x))/(a-x)^2]*MyS[Im[(c-x)/(a-x)]]-I*Pi*MyH2[(c-x)/(b-x),(c-x)/(a-x)]*MyLi[3,(a+b-2*x)/(a-x)]*MyS[Im[(c-x)/(a-x)]]+I*Pi*MyH2[(c-x)/(b-x),(c-x)/(a-x)]*MyLi[3,(a-x)/(a-b)]*MyS[Im[(c-x)/(a-x)]]-I*Pi*MyH2[(b-x)/(a-x),(c-x)/(a-x)]*MyLi[3,(b+c-2*x)/(b-x)]*MyS[Im[(c-x)/(a-x)]]+I*Pi*MyH2[(c-x)/(a-x),1-c/x]*MyLi[3,((b-c)*(a-x))/(a*(b-x))]*MyS[Im[(c-x)/(a-x)]]+I*Pi*MyH2[(b-x)/(a-x),(c-x)/(a-x)]*MyLi[3,(b-x)/(b-c)]*MyS[Im[(c-x)/(a-x)]]-I*Pi*MyH2[(b-x)/(a-x),(c-x)/(a-x)]*MyLi[3,(a*(b-x))/((b-c)*(a-x))]*MyS[Im[(c-x)/(a-x)]]+I*Pi*MyH2[(b-x)/(a-x),(c-x)/(a-x)]*MyLi[3,-((a*(b+c-2*x))/((a-x)*(x-b)))]*MyS[Im[(c-x)/(a-x)]]-I*Pi*MyH2[(c-x)/(b-x),(c-x)/(a-x)]*MyLi[2,(a*(a+b-2*x))/(a-x)^2]*MyLog[((a-b)*(a+b-2*x))/(a-x)^2]*MyS[Im[(c-x)/(a-x)]]+I*Pi*MyH2[(c-x)/(b-x),(c-x)/(a-x)]*MyLi[2,(a+b-2*x)/(a-x)]*MyLog[((a-b)*(a+b-2*x))/(a-x)^2]*MyS[Im[(c-x)/(a-x)]]+I*Pi*MyH2[(b-x)/(a-x),(c-x)/(a-x)]*MyLi[2,(b+c-2*x)/(b-x)]*MyLog[((b-c)*(b+c-2*x))/(b-x)^2]*MyS[Im[(c-x)/(a-x)]]-I*Pi*MyH2[(b-x)/(a-x),(c-x)/(a-x)]*MyLi[2,-((a*(b+c-2*x))/((a-x)*(x-b)))]*MyLog[((b-c)*(b+c-2*x))/(b-x)^2]*MyS[Im[(c-x)/(a-x)]]+(I/2)*Pi*MyH1[(c-x)/(b-x),(c-x)/(a-x)]*MyLog[a/(a-x)]*MyLog[(b-a)/(c-x)]^2*MyS[Im[(c-x)/(a-x)]]-(I/2)*Pi*MyH1[(c-x)/(b-x),(c-x)/(a-x)]*MyLog[(b-a)/(c-x)]^2*MyLog[c/(c-x)]*MyS[Im[(c-x)/(a-x)]]-(I/2)*Pi*MyH1[-(x/(a-x)),(c-x)/(a-x)]*MyLog[(b-a)/(b-x)]*MyLog[(c*(x-a))/((c-x)*x)]^2*MyS[Im[(c-x)/(a-x)]]-(I/2)*Pi*MyH1[-(x/(a-x)),(c-x)/(a-x)]*MyLog[(c-b)/(c-x)]*MyLog[(c*(x-a))/((c-x)*x)]^2*MyS[Im[(c-x)/(a-x)]]+(I/2)*Pi*MyH2[(c-x)/(b-x),(c-x)/(a-x)]*MyLog[((a-b)*(a+b-2*x))/(a-x)^2]^2*MyLog[(x-b)/(a-x)]*MyS[Im[(c-x)/(a-x)]]+(I/2)*Pi*MyH1[(b-x)/(a-x),(c-x)/(a-x)]*MyLog[a/(a-x)]*MyLog[((b-c)*(a-x))/((b-x)*(x-c))]^2*MyS[Im[(c-x)/(a-x)]]-(I/2)*Pi*MyH1[(b-x)/(a-x),(c-x)/(a-x)]*MyLog[c/(c-x)]*MyLog[((b-c)*(a-x))/((b-x)*(x-c))]^2*MyS[Im[(c-x)/(a-x)]]+(I/2)*Pi*MyH2[(b-x)/(a-x),(c-x)/(a-x)]*MyLog[((b-c)*(b+c-2*x))/(b-x)^2]^2*MyLog[(x-c)/(b-x)]*MyS[Im[(c-x)/(a-x)]]-(I/2)*Pi*MyH2[(b-x)/(a-x),(c-x)/(a-x)]*MyLog[((b-c)*(b+c-2*x))/(b-x)^2]^2*MyLog[(a*(c-x)+(b-x)*x)/((a-x)*(x-b))]*MyS[Im[(c-x)/(a-x)]]-(I/2)*Pi*MyH2[(c-x)/(b-x),(c-x)/(a-x)]*MyLog[((a-b)*(a+b-2*x))/(a-x)^2]^2*MyLog[(-(a*b)+x^2)/(a-x)^2]*MyS[Im[(c-x)/(a-x)]]-I*Pi*MyLi[2,-(x/(c-x))]*MyLog[(b-a)/(b-x)]*MyT[1,(c-a)/(c-x),(b-a)/(b-x)]*MyS[Im[(c-x)/(a-x)]]-I*Pi*MyLi[2,-(x/(c-x))]*MyLog[(c-b)/(c-x)]*MyT[1,(c-a)/(c-x),(c-b)/(c-x)]*MyS[Im[(c-x)/(a-x)]]-I*Pi*MyLi[2,(a-x)/(b-x)]*MyLog[a/x]*MyT[1,(c-a)/(c-x),a/x]*MyS[Im[(c-x)/(a-x)]]+I*Pi*MyLi[2,(b-x)/(c-x)]*MyLog[a/x]*MyT[1,(c-a)/(c-x),a/x]*MyS[Im[(c-x)/(a-x)]]+Pi^2*MyH2[(b-x)/(a-x),(c-x)/(a-x)]*MyH2[(c-x)/(a-x),1-c/x]*MyHT[-MyR[(1-b/x)/(1-a/x),(1-c/x)/(1-a/x)]+MyR[(1-c/x)/(1-a/x),1-c/x]]*MyLog[((b-c)*(a-x))/(a*(b-x))]^2*MyS[Im[(b-x)/(a-x)]]*MyS[Im[(c-x)/(a-x)]]-I*Pi*MyH2[(c-x)/(b-x),(c-x)/(a-x)]*MyLi[3,a/(a-c)]*MyS[Im[(c-x)/(b-x)]]+I*Pi*MyH2[(c-x)/(b-x),(c-x)/(a-x)]*MyLi[3,(a*(a+b-2*x))/(a-x)^2]*MyS[Im[(c-x)/(b-x)]]-I*Pi*MyH2[(c-x)/(b-x),(c-x)/(a-x)]*MyLi[3,(a+b-2*x)/(a-x)]*MyS[Im[(c-x)/(b-x)]]+I*Pi*MyH2[(c-x)/(b-x),(c-x)/(a-x)]*MyLi[3,(a-x)/(a-c)]*MyS[Im[(c-x)/(b-x)]]+I*Pi*MyH2[(c-x)/(b-x),(c-x)/(a-x)]*MyLi[2,a/(a-c)]*MyLog[(a-b)/(a-c)]*MyS[Im[(c-x)/(b-x)]]-I*Pi*MyH2[(c-x)/(b-x),(c-x)/(a-x)]*MyLi[2,(a-x)/(a-c)]*MyLog[(a-b)/(a-c)]*MyS[Im[(c-x)/(b-x)]]+(I/2)*Pi*MyH2[(c-x)/(b-x),(c-x)/(a-x)]*MyLog[(a-b)/(a-c)]^2*MyLog[c/(c-a)]*MyS[Im[(c-x)/(b-x)]]-I*Pi*MyH2[(c-x)/(b-x),(c-x)/(a-x)]*MyLi[2,(a*(a+b-2*x))/(a-x)^2]*MyLog[((a-b)*(a+b-2*x))/(a-x)^2]*MyS[Im[(c-x)/(b-x)]]+I*Pi*MyH2[(c-x)/(b-x),(c-x)/(a-x)]*MyLi[2,(a+b-2*x)/(a-x)]*MyLog[((a-b)*(a+b-2*x))/(a-x)^2]*MyS[Im[(c-x)/(b-x)]]+(I/2)*Pi*MyH1[(c-x)/(a-x),(c-x)/(b-x)]*MyLog[(a-b)/(c-x)]^2*MyLog[c/(c-x)]*MyS[Im[(c-x)/(b-x)]]+(I/2)*Pi*MyH2[(c-x)/(b-x),(c-x)/(a-x)]*MyLog[((a-b)*(a+b-2*x))/(a-x)^2]^2*MyLog[(x-b)/(a-x)]*MyS[Im[(c-x)/(b-x)]]-(I/2)*Pi*MyH2[(c-x)/(b-x),(c-x)/(a-x)]*MyLog[(a-b)/(a-c)]^2*MyLog[(x-c)/(a-c)]*MyS[Im[(c-x)/(b-x)]]-(I/2)*Pi*MyH2[(c-x)/(b-x),(c-x)/(a-x)]*MyLog[((a-b)*(a+b-2*x))/(a-x)^2]^2*MyLog[(-(a*b)+x^2)/(a-x)^2]*MyS[Im[(c-x)/(b-x)]]+I*Pi*MyLi[3,(c-b)/(a-b)]*MyT[1,b/(b-x),(b-c)/(b-x)]*MyS[Im[(c-x)/(b-x)]]-I*Pi*MyLi[3,((b-c)*(a-x))/(a*(b-x))]*MyT[1,b/(b-x),(b-c)/(b-x)]*MyS[Im[(c-x)/(b-x)]]-I*Pi*MyLi[3,(x-b)/(a-b)]*MyT[1,b/(b-x),(b-c)/(b-x)]*MyS[Im[(c-x)/(b-x)]]+I*Pi*MyLi[3,1-x/a]*MyT[1,b/(b-x),(b-c)/(b-x)]*MyS[Im[(c-x)/(b-x)]]-I*Pi*MyLi[2,(x-b)/(a-b)]*MyLog[(b-c)/(b-x)]*MyT[1,b/(b-x),(b-c)/(b-x)]*MyS[Im[(c-x)/(b-x)]]+I*Pi*MyLi[2,1-x/a]*MyLog[(b-c)/(b-x)]*MyT[1,b/(b-x),(b-c)/(b-x)]*MyS[Im[(c-x)/(b-x)]]+(I/2)*Pi*MyLog[(a-x)/(a-b)]*MyLog[(b-c)/(b-x)]^2*MyT[1,b/(b-x),(b-c)/(b-x)]*MyS[Im[(c-x)/(b-x)]]+(I/2)*Pi*MyLog[(b-c)/(b-x)]^2*MyLog[a/x]*MyT[1,b/(b-x),(b-c)/(b-x)]*MyS[Im[(c-x)/(b-x)]]+(I/2)*Pi*MyLog[(b-c)/(b-x)]^2*MyLog[c/(c-x)]*MyT[1,(b-a)/(b-x),(b-c)/(b-x)]*MyS[Im[(c-x)/(b-x)]]+Pi^2*MyH2[(c-x)/(a-x),1-c/x]*MyH2[(c-x)/(b-x),(c-x)/(a-x)]*MyHT[MyR[(1-c/x)/(1-a/x),1-c/x]-MyR[(1-c/x)/(1-b/x),(1-c/x)/(1-a/x)]]*MyLog[1-b/a]^2*MyS[Im[(c-x)/(a-x)]]*MyS[Im[(c-x)/(b-x)]]-I*Pi*MyH2[1-a/x,1-b/x]*MyLi[3,(a+b-2*x)/(a-x)]*MyS[Im[a/x]]+I*Pi*MyH2[1-a/x,1-b/x]*MyLi[3,x/b]*MyS[Im[a/x]]-I*Pi*MyH2[1-a/x,1-b/x]*MyLi[3,((c-b)*x)/(b*(c-x))]*MyS[Im[a/x]]+I*Pi*MyH2[1-a/x,1-b/x]*MyLi[3,((b-c)*(a+b-2*x))/((a-x)*(x-c))]*MyS[Im[a/x]]+I*Pi*MyH2[1-a/x,1-b/x]*MyLi[2,(a+b-2*x)/(a-x)]*MyLog[((a-b)*(a+b-2*x))/(a-x)^2]*MyS[Im[a/x]]-I*Pi*MyH2[1-a/x,1-b/x]*MyLi[2,((b-c)*(a+b-2*x))/((a-x)*(x-c))]*MyLog[((a-b)*(a+b-2*x))/(a-x)^2]*MyS[Im[a/x]]-I*Pi*MyH2[1-a/x,1-b/x]*MyLi[2,x/b]*MyLog[((a-b)*x)/(b*(a-x))]*MyS[Im[a/x]]+I*Pi*MyH2[1-a/x,1-b/x]*MyLi[2,((c-b)*x)/(b*(c-x))]*MyLog[((a-b)*x)/(b*(a-x))]*MyS[Im[a/x]]+(I/2)*Pi*MyH2[1-a/x,1-b/x]*MyLog[(c*(b-x))/(b*(c-x))]*MyLog[((a-b)*x)/(b*(a-x))]^2*MyS[Im[a/x]]-(I/2)*Pi*MyH1[1-b/x,1-a/x]*MyLog[c/(c-x)]*MyLog[((a-b)*x)/((a-x)*(x-b))]^2*MyS[Im[a/x]]+(I/2)*Pi*MyH2[1-a/x,1-b/x]*MyLog[((a-b)*(a+b-2*x))/(a-x)^2]^2*MyLog[(x-b)/(a-x)]*MyS[Im[a/x]]-(I/2)*Pi*MyH2[1-a/x,1-b/x]*MyLog[((a-b)*(a+b-2*x))/(a-x)^2]^2*MyLog[((a+b-c-x)*(x-b))/((a-x)*(x-c))]*MyS[Im[a/x]]-(I/2)*Pi*MyH2[1-a/x,1-b/x]*MyLog[((a-b)*x)/(b*(a-x))]^2*MyLog[1-x/b]*MyS[Im[a/x]]-(2*I)*Pi*MyLi[2,-(x/(c-x))]*MyLog[(a-b)/(a-x)]*MyT[1,a/(a-x),(a-b)/(a-x)]*MyS[Im[a/x]]-(I/2)*Pi*MyLog[c/(c-x)]*MyLog[a/x]^2*MyT[1,(b-a)/(b-x),a/x]*MyS[Im[a/x]]-(2*I)*Pi*MyLi[3,a/x]*MyT[1,(c-a)/(c-x),a/x]*MyS[Im[a/x]]-I*Pi*MyLi[3,(x-b)/(a-b)]*MyT[1,(c-a)/(c-x),a/x]*MyS[Im[a/x]]+I*Pi*MyLi[3,(a*(x-b))/((a-b)*x)]*MyT[1,(c-a)/(c-x),a/x]*MyS[Im[a/x]]-I*Pi*MyLi[3,(x-c)/(b-c)]*MyT[1,(c-a)/(c-x),a/x]*MyS[Im[a/x]]+I*Pi*MyLi[3,(a*(x-c))/((b-c)*x)]*MyT[1,(c-a)/(c-x),a/x]*MyS[Im[a/x]]+(I/3)*Pi^3*MyLog[a/x]*MyT[1,(c-a)/(c-x),a/x]*MyS[Im[a/x]]-I*Pi*MyLi[2,(x-b)/(a-b)]*MyLog[a/x]*MyT[1,(c-a)/(c-x),a/x]*MyS[Im[a/x]]-I*Pi*MyLi[2,(x-c)/(b-c)]*MyLog[a/x]*MyT[1,(c-a)/(c-x),a/x]*MyS[Im[a/x]]-I*Pi*MyLog[1-a/x]*MyLog[a/x]^2*MyT[1,(c-a)/(c-x),a/x]*MyS[Im[a/x]]+(I/2)*Pi*MyLog[(a-x)/(a-b)]*MyLog[a/x]^2*MyT[1,(c-a)/(c-x),a/x]*MyS[Im[a/x]]+(I/2)*Pi*MyLog[(b-x)/(b-c)]*MyLog[a/x]^2*MyT[1,(c-a)/(c-x),a/x]*MyS[Im[a/x]]+(I/3)*Pi*MyLog[a/x]^3*MyT[1,(c-a)/(c-x),a/x]*MyS[Im[a/x]]+I*Pi*MyH2[(b-x)/(a-x),1-b/x]*MyLi[3,2-a/x]*MyS[Im[b/x]]-I*Pi*MyH2[1-a/x,1-b/x]*MyLi[3,(a+b-2*x)/(a-x)]*MyS[Im[b/x]]+I*Pi*MyH2[1-a/x,1-b/x]*MyLi[3,(a-x)/(a-b)]*MyS[Im[b/x]]-I*Pi*MyH2[1-a/x,1-b/x]*MyLi[3,-(((b-c)*(a-x))/((a-b)*(c-x)))]*MyS[Im[b/x]]-I*Pi*MyH2[(b-x)/(a-x),1-b/x]*MyLi[3,((b-c)*(a-2*x))/((c-x)*x)]*MyS[Im[b/x]]-I*Pi*MyH2[(b-x)/(a-x),1-b/x]*MyLi[3,x/a]*MyS[Im[b/x]]+I*Pi*MyH2[(b-x)/(a-x),1-b/x]*MyLi[3,((c-b)*x)/(a*(c-x))]*MyS[Im[b/x]]+I*Pi*MyH2[1-a/x,1-b/x]*MyLi[3,((b-c)*(a+b-2*x))/((a-x)*(x-c))]*MyS[Im[b/x]]+I*Pi*MyH2[1-b/x,1-c/x]*MyLi[3,((a-b)*(x-c))/((b-c)*(a-x))]*MyS[Im[b/x]]-I*Pi*MyH2[1-b/x,1-c/x]*MyLi[3,(a*(x-c))/((b-c)*x)]*MyS[Im[b/x]]+I*Pi*MyH2[1-a/x,1-b/x]*MyLi[2,(a+b-2*x)/(a-x)]*MyLog[((a-b)*(a+b-2*x))/(a-x)^2]*MyS[Im[b/x]]-I*Pi*MyH2[1-a/x,1-b/x]*MyLi[2,((b-c)*(a+b-2*x))/((a-x)*(x-c))]*MyLog[((a-b)*(a+b-2*x))/(a-x)^2]*MyS[Im[b/x]]-(I/2)*Pi*MyH1[(b-x)/(c-x),1-b/x]*MyLog[a/(a-x)]*MyLog[c/(b-x)]^2*MyS[Im[b/x]]+(I/2)*Pi*MyH1[(b-x)/(c-x),1-b/x]*MyLog[(b-a)/(b-x)]*MyLog[c/(b-x)]^2*MyS[Im[b/x]]-(I/2)*Pi*MyH1[(b-x)/(a-x),1-b/x]*MyLog[a/(b-x)]^2*MyLog[c/(c-x)]*MyS[Im[b/x]]+(I/2)*Pi*MyH1[(b-x)/(a-x),1-b/x]*MyLog[a/(b-x)]^2*MyLog[(c-b)/(c-x)]*MyS[Im[b/x]]-I*Pi*MyH2[(b-x)/(a-x),1-b/x]*MyLi[2,2-a/x]*MyLog[-((a*(a-2*x))/x^2)]*MyS[Im[b/x]]+I*Pi*MyH2[(b-x)/(a-x),1-b/x]*MyLi[2,((b-c)*(a-2*x))/((c-x)*x)]*MyLog[-((a*(a-2*x))/x^2)]*MyS[Im[b/x]]-(I/2)*Pi*MyH2[(b-x)/(a-x),1-b/x]*MyLog[-1+a/x]*MyLog[-((a*(a-2*x))/x^2)]^2*MyS[Im[b/x]]+(I/2)*Pi*MyH1[1-a/x,1-b/x]*MyLog[c/(c-x)]*MyLog[((b-a)*x)/((a-x)*(x-b))]^2*MyS[Im[b/x]]-(I/2)*Pi*MyH1[1-a/x,1-b/x]*MyLog[(c-b)/(c-x)]*MyLog[((b-a)*x)/((a-x)*(x-b))]^2*MyS[Im[b/x]]+(I/2)*Pi*MyH2[1-a/x,1-b/x]*MyLog[((a-b)*(a+b-2*x))/(a-x)^2]^2*MyLog[(x-b)/(a-x)]*MyS[Im[b/x]]-(I/2)*Pi*MyH2[1-a/x,1-b/x]*MyLog[((a-b)*(a+b-2*x))/(a-x)^2]^2*MyLog[((a+b-c-x)*(x-b))/((a-x)*(x-c))]*MyS[Im[b/x]]+(I/2)*Pi*MyH2[(b-x)/(a-x),1-b/x]*MyLog[-((a*(a-2*x))/x^2)]^2*MyLog[-((a*(b-c)+x*(-2*b+c+x))/((c-x)*x))]*MyS[Im[b/x]]+I*Pi*MyLi[2,-(x/(c-x))]*MyLog[a/(a-x)]*MyT[1,b/(b-x),a/(a-x)]*MyS[Im[b/x]]-I*Pi*MyLi[2,-(x/(c-x))]*MyLog[(b-a)/(b-x)]*MyT[1,b/(b-x),(b-a)/(b-x)]*MyS[Im[b/x]]+I*Pi*MyLi[2,(a-x)/(b-x)]*MyLog[(b-c)/(b-x)]*MyT[1,b/(b-x),(b-c)/(b-x)]*MyS[Im[b/x]]-I*Pi*MyLi[2,-(x/(a-x))]*MyLog[(b-c)/(b-x)]*MyT[1,b/(b-x),(b-c)/(b-x)]*MyS[Im[b/x]]-Pi^2*MyH2[1-b/x,1-c/x]*MyH2[(b-x)/(a-x),1-b/x]*MyHT[MyR[1-b/x,1-c/x]-MyR[(1-b/x)/(1-a/x),1-b/x]]*MyLog[(a*(x-c))/((b-c)*x)]^2*MyS[Im[(b-x)/(a-x)]]*MyS[Im[b/x]]-Pi^2*MyH2[1-a/x,1-b/x]*MyH2[1-b/x,1-c/x]*MyHT[-MyR[1-a/x,1-b/x]+MyR[1-b/x,1-c/x]]*MyLog[((a-b)*(x-c))/((b-c)*(a-x))]^2*MyS[Im[a/x]]*MyS[Im[b/x]]-(I/2)*Pi*MyH1[(c-x)/(a-x),1-c/x]*MyLog[(b-a)/(b-x)]*MyLog[a/(c-x)]^2*MyS[Im[c/x]]+I*Pi*MyH1[(c-x)/(b-x),1-c/x]*MyLog[a/(a-x)]*MyLog[b/(c-x)]^2*MyS[Im[c/x]]-(I/2)*Pi*MyH1[(c-x)/(a-x),1-c/x]*MyLog[a/(c-x)]^2*MyLog[(c-b)/(c-x)]*MyS[Im[c/x]]+(I/2)*Pi*MyH1[1-b/x,1-c/x]*MyLog[a/(a-x)]*MyLog[((c-b)*x)/((b-x)*(x-c))]^2*MyS[Im[c/x]]-(I/2)*Pi*MyH1[1-b/x,1-c/x]*MyLog[(b-a)/(b-x)]*MyLog[((c-b)*x)/((b-x)*(x-c))]^2*MyS[Im[c/x]]-(2*I)*Pi*MyLi[2,(b-x)/(c-x)]*MyLog[a/(a-x)]*MyT[1,c/(c-x),a/(a-x)]*MyS[Im[c/x]]-I*Pi*MyLog[(c-a)/(c-x)]*MyLog[1-x/a]^2*MyT[1,(c*(a-x))/(a*(c-x)),1-x/a]*MyS[Im[x/a]]+I*Pi*MyLi[3,b/(b-c)]*MyT[1,b/(b-x),a/(a-x)]*MyS[Im[x/(a-x)]]-I*Pi*MyLi[3,(a*(b-x))/((b-c)*(a-x))]*MyT[1,b/(b-x),a/(a-x)]*MyS[Im[x/(a-x)]]+I*Pi*MyLi[2,b/(b-c)]*MyLog[a/(a-x)]*MyT[1,b/(b-x),a/(a-x)]*MyS[Im[x/(a-x)]]-(I/2)*Pi*MyLog[c/(c-b)]*MyLog[a/(a-x)]^2*MyT[1,b/(b-x),a/(a-x)]*MyS[Im[x/(a-x)]]-I*Pi*MyLi[2,b/(b-c)]*MyLog[b/(b-x)]*MyT[1,b/(b-x),a/(a-x)]*MyS[Im[x/(a-x)]]+I*Pi*MyLog[c/(c-b)]*MyLog[a/(a-x)]*MyLog[b/(b-x)]*MyT[1,b/(b-x),a/(a-x)]*MyS[Im[x/(a-x)]]-(I/2)*Pi*MyLog[c/(c-b)]*MyLog[b/(b-x)]^2*MyT[1,b/(b-x),a/(a-x)]*MyS[Im[x/(a-x)]]-(I/2)*Pi*MyLog[a/(a-x)]^2*MyLog[c/(c-x)]*MyT[1,b/(b-x),a/(a-x)]*MyS[Im[x/(a-x)]]+(I/2)*Pi*MyLog[a/(a-x)]^2*MyLog[(c-b)/(c-x)]*MyT[1,b/(b-x),a/(a-x)]*MyS[Im[x/(a-x)]]-(I/2)*Pi*MyLog[a/(a-x)]^2*MyLog[(b-a)/(b-x)]*MyT[1,c/(c-x),a/(a-x)]*MyS[Im[x/(a-x)]]-(I/2)*Pi*MyLog[a/(a-x)]^2*MyLog[(c-b)/(c-x)]*MyT[1,c/(c-x),a/(a-x)]*MyS[Im[x/(a-x)]]+I*Pi*MyLog[a/(a-x)]*MyLog[b/(b-x)]^2*MyT[1,c/(c-x),b/(b-x)]*MyS[Im[x/(b-x)]]-(I/2)*Pi*MyLog[a/(a-x)]*MyLog[c/(c-x)]^2*MyT[1,b/(b-x),c/(c-x)]*MyS[Im[x/(c-x)]]+(I/2)*Pi*MyLog[(b-a)/(b-x)]*MyLog[c/(c-x)]^2*MyT[1,b/(b-x),c/(c-x)]*MyS[Im[x/(c-x)]]+(I/2)*Pi*MyLog[(b-a)/(b-x)]*MyLog[c/(c-x)]^2*MyT[1,(c-a)/(c-x),c/(c-x)]*MyS[Im[x/(c-x)]]+(I/2)*Pi*MyLog[c/(c-x)]^2*MyLog[(c-b)/(c-x)]*MyT[1,(c-a)/(c-x),c/(c-x)]*MyS[Im[x/(c-x)]]+I*Pi*MyLog[(c-a)/(c-x)]*MyLog[(c*(a-x))/(a*(c-x))]^2*MyT[1,(a-x)/(c-x),(c*(a-x))/(a*(c-x))]*MyS[Im[((c-a)*x)/(a*(c-x))]]+I*Pi*MyH1[x/a,(x-c)/(a-c)]*MyLog[(c-a)/(c-x)]*MyLog[(c*(a-x))/((c-x)*x)]^2*MyS[Im[(x-c)/(a-c)]]-I*Pi*MyLog[1-a/x]*MyLog[(c-a)/(c-x)]^2*MyT[1,(a-x)/(c-x),1-a/x]*MyS[Im[(x-c)/(a-c)]]-I*Pi*MyH1[(x-c)/(a-c),(a*(x-c))/((a-c)*x)]*MyLog[(c-a)/(c-x)]*MyLog[-(((a-c)*(a-x))/(a*(c-x)))]^2*MyS[Im[(a*(x-c))/((a-c)*x)]]+MyLog[(c*(a-x))/(a*(c-x))]*Zeta[3]-MyLog[1-x/a]*Zeta[3]+(2*I)*Pi*MyT[1,(c-a)/(c-x),a/x]*MyS[Im[a/x]]*Zeta[3],
G[a_,b_,c_,x_,x_] :> -Pi^4/45-(Pi^2*MyLi[2,b/(b-a)])/6-(MyLi[2,b/(b-a)]*MyLi[2,b/(b-c)])/4-(MyLi[2,(b-c)/(a-c)]*MyLi[2,c/(c-a)])/4+MyLi[2,b/(b-a)]*MyLi[2,b/(b-x)]+(MyLi[2,b/(b-a)]*MyLi[2,(b-x)/(b-c)])/2+(MyLi[2,b/(b-a)]*MyLi[2,(c-x)/(b-x)])/2+(MyLi[2,c/(c-a)]*MyLi[2,((a-b)*(c-x))/((a-c)*(b-x))])/4-(MyLi[2,b/(b-a)]*MyLi[2,(b*(c-x))/(c*(b-x))])/4-(MyLi[2,c/b]*MyLi[2,x/b])/4-(MyLi[2,(a-x)/(a-b)]*MyLi[2,x/c])/4+(MyLi[2,(b-x)/(b-c)]*MyLi[2,x/c])/4+(MyLi[2,(b-x)/(a-x)]*MyLi[2,x/c])/2-(MyLi[2,(c-x)/(b-x)]*MyLi[2,x/c])/2+(MyLi[2,(a-c)/(a-b)]*MyLi[2,-(x/(a-x))])/2+(MyLi[2,b/(b-c)]*MyLi[2,-(x/(a-x))])/2-(MyLi[2,(a-x)/(a-b)]*MyLi[2,-(x/(a-x))])/2+MyLi[2,(b-x)/(a-x)]*MyLi[2,-(x/(a-x))]-(MyLi[2,((a-c)*(b-x))/((b-c)*(a-x))]*MyLi[2,-(x/(a-x))])/2-MyLi[2,(c-x)/(b-x)]*MyLi[2,-(x/(a-x))]+(MyLi[2,(b*(c-x))/(c*(b-x))]*MyLi[2,-(x/(a-x))])/2+(MyLi[2,c/b]*MyLi[2,((a-b)*x)/(b*(a-x))])/4-(MyLi[2,(a-c)/(a-b)]*MyLi[2,((a-c)*x)/(c*(a-x))])/4+(MyLi[2,(a-x)/(a-b)]*MyLi[2,((a-c)*x)/(c*(a-x))])/2-(MyLi[2,(b-x)/(b-c)]*MyLi[2,((a-c)*x)/(c*(a-x))])/2-(MyLi[2,(b-x)/(a-x)]*MyLi[2,((a-c)*x)/(c*(a-x))])/2+(MyLi[2,((a-c)*(b-x))/((b-c)*(a-x))]*MyLi[2,((a-c)*x)/(c*(a-x))])/4+(MyLi[2,(c-x)/(b-x)]*MyLi[2,((a-c)*x)/(c*(a-x))])/2+(MyLi[2,-(x/(a-x))]*MyLi[2,-(x/(b-x))])/2-MyLi[2,a/(a-b)]*MyLi[2,-(x/(c-x))]-(MyLi[2,b/(b-a)]*MyLi[2,-(x/(c-x))])/2-MyLi[2,(a-c)/(a-b)]*MyLi[2,-(x/(c-x))]+2*MyLi[2,(a-x)/(a-b)]*MyLi[2,-(x/(c-x))]-(MyLi[2,-(x/(a-x))]*MyLi[2,-(x/(c-x))])/2-(MyLi[2,x/b]*MyLi[2,((c-b)*x)/(b*(c-x))])/4+(MyLi[2,((a-b)*x)/(b*(a-x))]*MyLi[2,((c-b)*x)/(b*(c-x))])/4+(Pi^2*MyLi[2,(x-b)/(a-b)])/6-(MyLi[2,b/(b-a)]*MyLi[2,(x-b)/(a-b)])/2-MyLi[2,b/(b-x)]*MyLi[2,(x-b)/(a-b)]-(MyLi[2,(b-x)/(b-c)]*MyLi[2,(x-b)/(a-b)])/4-(MyLi[2,(c-x)/(b-x)]*MyLi[2,(x-b)/(a-b)])/2+(MyLi[2,-(x/(c-x))]*MyLi[2,(x-b)/(a-b)])/2+(MyLi[2,(b-c)/(a-c)]*MyLi[2,(x-c)/(a-c)])/4-(MyLi[2,((a-b)*(c-x))/((a-c)*(b-x))]*MyLi[2,(x-c)/(a-c)])/4+(MyLi[2,b/(b-a)]*MyLi[2,1-x/c])/2-(MyLi[2,-(x/(a-x))]*MyLi[2,1-x/c])/2-(MyLi[2,(x-b)/(a-b)]*MyLi[2,1-x/c])/4+MyLi[4,b/(b-a)]+2*MyLi[4,(a-b)/(a-x)]+2*MyLi[4,(b-x)/(a-x)]-MyLi[4,-(x/(a-x))]+MyLi[4,(x-b)/(a-b)]-MyLi22[b/(b-a),(b-a)/(b-c)]/4-MyLi22[b/(b-a),((b-a)*(c-x))/(c*(b-x))]/4+MyLi22[b/(b-a),1-x/b]/2+MyLi22[(a-c)/(a-b),((a-b)*x)/(c*(a-x))]/4+MyLi22[b/(b-c),(c-b)/(a-b)]/4+MyLi22[(b-c)/(a-c),c/(c-b)]/4-MyLi22[(b-c)/(a-c),(x-c)/(b-c)]/4+MyLi22[c/b,x/c]/4-MyLi22[c/b,((a-b)*x)/(c*(a-x))]/4-MyLi22[c/(c-a),1-b/c]/4+MyLi22[c/(c-a),((b-a)*(c-x))/(c*(b-x))]/4-MyLi22[(a-x)/(a-b),((a-b)*x)/(c*(a-x))]/4-MyLi22[(b-x)/(b-c),(c-b)/(a-b)]/4+MyLi22[(b-x)/(b-c),((b-c)*x)/(c*(b-x))]/4+MyLi22[(b-x)/(a-x),-(x/(b-x))]/2-MyLi22[((a-c)*(b-x))/((b-c)*(a-x)),((b-c)*x)/(c*(b-x))]/4-MyLi22[(c-x)/(a-x),-(x/(c-x))]/2+MyLi22[((a-b)*(c-x))/((a-c)*(b-x)),(x-b)/(a-b)]/4-MyLi22[((a-b)*(c-x))/((a-c)*(b-x)),(c*(x-b))/((a-b)*(c-x))]/4+MyLi22[(b*(c-x))/(c*(b-x)),(c*(x-b))/((a-b)*(c-x))]/4-MyLi22[x/b,(c-b)/(c-x)]/4-MyLi22[x/b,c/x]/4+MyLi22[x/c,(c*(a-x))/((a-b)*x)]/4-MyLi22[x/c,(c*(b-x))/((b-c)*x)]/4-MyLi22[-(x/(a-x)),1-b/x]/2+MyLi22[-(x/(a-x)),(a-x)/(b-x)]/2+MyLi22[((a-b)*x)/(b*(a-x)),-(((b-c)*(a-x))/((a-b)*(c-x)))]/4+MyLi22[((a-b)*x)/(b*(a-x)),(c*(a-x))/((a-b)*x)]/4-MyLi22[((a-c)*x)/(c*(a-x)),(c*(a-x))/((a-b)*x)]/4+MyLi22[((a-c)*x)/(c*(a-x)),(c*(b-x))/((b-c)*x)]/4+MyLi22[((c-b)*x)/(b*(c-x)),(x-c)/(b-c)]/4-MyLi22[((c-b)*x)/(b*(c-x)),((a-b)*(x-c))/((b-c)*(a-x))]/4+MyLi22[(x-b)/(a-b),(b-a)/(b-c)]/4+MyLi22[(x-b)/(a-b),b/(b-x)]/2+MyLi22[(x-b)/(a-b),((b-a)*(c-x))/(c*(b-x))]/4-MyLi22[(x-c)/(a-c),(b-a)/(b-x)]/4+MyLi22[(x-c)/(a-c),(c-b)/(c-x)]/4-MyLi22[1-x/c,(c*(x-b))/((a-b)*(c-x))]/4-(MyLi[3,b/(b-c)]*MyLog[a/(a-b)])/2+MyLi[3,b/(b-x)]*MyLog[a/(a-b)]+(MyLi[3,(b-x)/(b-c)]*MyLog[a/(a-b)])/2-(MyLi[3,(b*(c-x))/(c*(b-x))]*MyLog[a/(a-b)])/2+(MyLi[3,1-x/c]*MyLog[a/(a-b)])/2-(MyLi[3,(b-c)/(a-c)]*MyLog[a/(a-c)])/2+(MyLi[3,((a-b)*(c-x))/((a-c)*(b-x))]*MyLog[a/(a-c)])/2+(MyLi[3,1-b/c]*MyLog[a/(a-x)])/2-(MyLi[3,(a-c)/(a-b)]*MyLog[a/(a-x)])/2+(MyLi[3,b/(b-c)]*MyLog[a/(a-x)])/2-(MyLi[3,(b-a)/(b-c)]*MyLog[a/(a-x)])/2-(MyLi[3,(a-c)/(b-c)]*MyLog[a/(a-x)])/2-(MyLi[3,b/c]*MyLog[a/(a-x)])/2-(MyLi[3,c/(c-b)]*MyLog[a/(a-x)])/2-(MyLi[3,(c-b)/(a-b)]*MyLog[a/(a-x)])/2+(MyLi[3,(a-x)/(a-b)]*MyLog[a/(a-x)])/2+(MyLi[3,(b-a)/(b-x)]*MyLog[a/(a-x)])/2-MyLi[3,(b-x)/(b-c)]*MyLog[a/(a-x)]+MyLi[3,(b-x)/(a-x)]*MyLog[a/(a-x)]+(MyLi[3,((a-c)*(b-x))/((b-c)*(a-x))]*MyLog[a/(a-x)])/2-MyLi[3,(c-b)/(c-x)]*MyLog[a/(a-x)]+(MyLi[3,-(((b-c)*(a-x))/((a-b)*(c-x)))]*MyLog[a/(a-x)])/2+(MyLi[3,((a-c)*(b-x))/((a-b)*(c-x))]*MyLog[a/(a-x)])/2-MyLi[3,(c-x)/(b-x)]*MyLog[a/(a-x)]+(MyLi[3,(b*(c-x))/(c*(b-x))]*MyLog[a/(a-x)])/2+MyLi[3,b/x]*MyLog[a/(a-x)]-(MyLi[3,c/x]*MyLog[a/(a-x)])/2+(MyLi[3,(c*(b-x))/((b-c)*x)]*MyLog[a/(a-x)])/2+(MyLi[3,x/c]*MyLog[a/(a-x)])/2+MyLi[3,-(x/(b-x))]*MyLog[a/(a-x)]-(MyLi[3,((b-c)*x)/(c*(b-x))]*MyLog[a/(a-x)])/2+(MyLi[3,(x-b)/(a-b)]*MyLog[a/(a-x)])/2+(MyLi[3,((a-b)*(x-c))/((b-c)*(a-x))]*MyLog[a/(a-x)])/2-(MyLi[3,(b*(x-c))/((b-c)*x)]*MyLog[a/(a-x)])/2-(MyLi[3,1-x/c]*MyLog[a/(a-x)])/2-MyLi[2,-(x/(c-x))]*MyLog[b/(b-a)]*MyLog[a/(a-x)]+(Pi^2*MyLog[1-b/x]*MyLog[a/(a-x)])/6+(MyLog[1-b/x]^3*MyLog[a/(a-x)])/6-(Pi^2*MyLog[1-c/x]*MyLog[a/(a-x)])/12-(MyLog[1-c/x]^3*MyLog[a/(a-x)])/12+(MyLi[3,b/(b-c)]*MyLog[(a-b)/(a-x)])/2-(MyLi[3,a/c]*MyLog[(a-b)/(a-x)])/2+(MyLi[3,b/c]*MyLog[(a-b)/(a-x)])/2-(MyLi[3,1-c/a]*MyLog[(a-b)/(a-x)])/2-(MyLi[3,1-c/x]*MyLog[(a-b)/(a-x)])/2-(MyLi[3,(b-x)/(b-c)]*MyLog[(a-b)/(a-x)])/2-(MyLi[3,(c-a)/(c-x)]*MyLog[(a-b)/(a-x)])/2+(MyLi[3,(a*(c-x))/(c*(a-x))]*MyLog[(a-b)/(a-x)])/2-(MyLi[3,(c-x)/(b-x)]*MyLog[(a-b)/(a-x)])/2-(MyLi[3,(b*(c-x))/(c*(b-x))]*MyLog[(a-b)/(a-x)])/2+(MyLi[3,a/x]*MyLog[(a-b)/(a-x)])/2+(3*MyLi[3,-(x/(a-x))]*MyLog[(a-b)/(a-x)])/2-MyLi[3,-(x/(b-x))]*MyLog[(a-b)/(a-x)]+(MyLi[3,-(x/(c-x))]*MyLog[(a-b)/(a-x)])/2+(MyLi[3,((c-a)*x)/(a*(c-x))]*MyLog[(a-b)/(a-x)])/2-(MyLi[3,(b*(x-c))/((b-c)*x)]*MyLog[(a-b)/(a-x)])/2+(MyLi[3,1-x/a]*MyLog[(a-b)/(a-x)])/2+(Pi^2*MyLog[1-a/x]*MyLog[(a-b)/(a-x)])/12+(MyLog[1-a/x]^3*MyLog[(a-b)/(a-x)])/12+(MyLi[2,(b-a)/(b-c)]*MyLog[a/(a-x)]*MyLog[(a-b)/(a-x)])/2+(MyLi[2,a/c]*MyLog[a/(a-x)]*MyLog[(a-b)/(a-x)])/2-(MyLi[2,1-c/x]*MyLog[a/(a-x)]*MyLog[(a-b)/(a-x)])/2-(MyLi[2,(b-a)/(b-x)]*MyLog[a/(a-x)]*MyLog[(a-b)/(a-x)])/2+MyLi[2,(c-x)/(a-x)]*MyLog[a/(a-x)]*MyLog[(a-b)/(a-x)]-(MyLi[2,(a*(c-x))/(c*(a-x))]*MyLog[a/(a-x)]*MyLog[(a-b)/(a-x)])/2-(MyLi[2,(c-x)/(b-x)]*MyLog[a/(a-x)]*MyLog[(a-b)/(a-x)])/2-(MyLi[2,a/x]*MyLog[a/(a-x)]*MyLog[(a-b)/(a-x)])/2-(MyLi[2,((a-b)*(x-c))/((b-c)*(a-x))]*MyLog[a/(a-x)]*MyLog[(a-b)/(a-x)])/2+(MyLog[1-a/c]*MyLog[a/(a-x)]^2*MyLog[(a-b)/(a-x)])/4-(MyLog[1-a/x]*MyLog[a/(a-x)]^2*MyLog[(a-b)/(a-x)])/4+(MyLog[(a-c)/(b-c)]*MyLog[a/(a-x)]*MyLog[(a-b)/(a-x)]^2)/4+(MyLi[2,-(x/(a-x))]*MyLog[(c-b)/(a-b)]*MyLog[(a-c)/(a-x)])/2-MyLi[2,-(x/(c-x))]*MyLog[(c-b)/(a-b)]*MyLog[(a-c)/(a-x)]+(MyLi[2,(a-c)/(a-b)]*MyLog[a/(a-x)]*MyLog[(a-c)/(a-x)])/2+(MyLi[2,(a-c)/(b-c)]*MyLog[a/(a-x)]*MyLog[(a-c)/(a-x)])/2-(MyLi[2,((a-c)*(b-x))/((b-c)*(a-x))]*MyLog[a/(a-x)]*MyLog[(a-c)/(a-x)])/2-(MyLi[2,((a-c)*(b-x))/((a-b)*(c-x))]*MyLog[a/(a-x)]*MyLog[(a-c)/(a-x)])/2+(MyLi[2,1-c/a]*MyLog[(a-b)/(a-x)]*MyLog[(a-c)/(a-x)])/2+(MyLi[2,(c-a)/(c-x)]*MyLog[(a-b)/(a-x)]*MyLog[(a-c)/(a-x)])/2-(MyLi[2,((c-a)*x)/(a*(c-x))]*MyLog[(a-b)/(a-x)]*MyLog[(a-c)/(a-x)])/2+(MyLog[(b-a)/(b-c)]*MyLog[a/(a-x)]*MyLog[(a-c)/(a-x)]^2)/4+(MyLog[(c-b)/(a-b)]*MyLog[a/(a-x)]*MyLog[(a-c)/(a-x)]^2)/4+(MyLog[c/a]*MyLog[(a-b)/(a-x)]*MyLog[(a-c)/(a-x)]^2)/4-MyLi[3,b/(b-a)]*MyLog[(a-x)/(a-b)]+MyLi[3,b/(b-x)]*MyLog[(a-x)/(a-b)]-MyLi[3,(x-b)/(a-b)]*MyLog[(a-x)/(a-b)]-(Pi^2*MyLog[(a-x)/(a-b)]^2)/6+MyLog[(a-x)/(a-b)]^4/6+(MyLi[3,(b-c)/(a-c)]*MyLog[(a-x)/(a-c)])/2-(MyLi[3,((a-b)*(c-x))/((a-c)*(b-x))]*MyLog[(a-x)/(a-c)])/2-(Pi^2*MyLog[a/(a-x)]*MyLog[(a-x)/(b-c)])/12-(MyLog[a/(a-x)]*MyLog[(a-x)/(b-c)]^3)/12+MyLi[3,a/b]*MyLog[b/(b-x)]+MyLi[3,b/(b-a)]*MyLog[b/(b-x)]+MyLi[3,1-b/a]*MyLog[b/(b-x)]+MyLi[3,a/(a-x)]*MyLog[b/(b-x)]-MyLi[3,(a-b)/(a-x)]*MyLog[b/(b-x)]-MyLi[3,(b-a)/(b-x)]*MyLog[b/(b-x)]-MyLi[3,(a*(b-x))/(b*(a-x))]*MyLog[b/(b-x)]+MyLi[3,x/a]*MyLog[b/(b-x)]-MyLi[3,x/b]*MyLog[b/(b-x)]-MyLi[3,((b-a)*x)/(a*(b-x))]*MyLog[b/(b-x)]+(Pi^2*MyLog[1-a/b]*MyLog[b/(b-x)])/6+(MyLog[1-a/b]^3*MyLog[b/(b-x)])/6-(Pi^2*MyLog[a/(a-b)]*MyLog[b/(b-x)])/6-MyLi[2,a/b]*MyLog[a/(a-b)]*MyLog[b/(b-x)]-MyLi[2,a/(a-x)]*MyLog[a/(a-b)]*MyLog[b/(b-x)]+MyLi[2,b/(b-x)]*MyLog[a/(a-b)]*MyLog[b/(b-x)]-MyLi[2,(b-a)/(b-x)]*MyLog[a/(a-b)]*MyLog[b/(b-x)]+(MyLi[2,(b-x)/(b-c)]*MyLog[a/(a-b)]*MyLog[b/(b-x)])/2+MyLi[2,(a*(b-x))/(b*(a-x))]*MyLog[a/(a-b)]*MyLog[b/(b-x)]+(MyLi[2,(c-x)/(b-x)]*MyLog[a/(a-b)]*MyLog[b/(b-x)])/2-(MyLi[2,-(x/(c-x))]*MyLog[a/(a-b)]*MyLog[b/(b-x)])/2+(MyLi[2,1-x/c]*MyLog[a/(a-b)]*MyLog[b/(b-x)])/2-(MyLog[1-a/b]*MyLog[a/(a-b)]^2*MyLog[b/(b-x)])/2+(MyLi[2,-(x/(a-x))]*MyLog[c/(c-b)]*MyLog[b/(b-x)])/2+(MyLog[a/(a-b)]^2*MyLog[1-a/x]*MyLog[b/(b-x)])/2+MyLi[2,x/a]*MyLog[1-b/x]*MyLog[b/(b-x)]-MyLi[2,x/b]*MyLog[1-b/x]*MyLog[b/(b-x)]-MyLi[2,((b-a)*x)/(a*(b-x))]*MyLog[1-b/x]*MyLog[b/(b-x)]-(MyLi[2,b/(b-c)]*MyLog[a/(a-x)]*MyLog[b/(b-x)])/2+(MyLi[2,b/c]*MyLog[a/(a-x)]*MyLog[b/(b-x)])/2-(MyLi[2,(b*(c-x))/(c*(b-x))]*MyLog[a/(a-x)]*MyLog[b/(b-x)])/2-MyLi[2,b/x]*MyLog[a/(a-x)]*MyLog[b/(b-x)]+MyLi[2,-(x/(c-x))]*MyLog[a/(a-x)]*MyLog[b/(b-x)]+(MyLi[2,(b*(x-c))/((b-c)*x)]*MyLog[a/(a-x)]*MyLog[b/(b-x)])/2-(MyLi[2,b/(b-c)]*MyLog[(a-b)/(a-x)]*MyLog[b/(b-x)])/2-(MyLi[2,b/c]*MyLog[(a-b)/(a-x)]*MyLog[b/(b-x)])/2+(MyLi[2,(b*(c-x))/(c*(b-x))]*MyLog[(a-b)/(a-x)]*MyLog[b/(b-x)])/2+(MyLi[2,(b*(x-c))/((b-c)*x)]*MyLog[(a-b)/(a-x)]*MyLog[b/(b-x)])/2-(MyLi[2,b/(b-a)]*MyLog[b/(b-x)]^2)/2-(MyLi[2,(b-x)/(a-x)]*MyLog[b/(b-x)]^2)/2+(MyLi[2,-(x/(a-x))]*MyLog[b/(b-x)]^2)/2+(MyLog[1-b/c]*MyLog[a/(a-x)]*MyLog[b/(b-x)]^2)/4-(MyLog[c/(c-b)]*MyLog[a/(a-x)]*MyLog[b/(b-x)]^2)/4-MyLog[1-b/x]*MyLog[a/(a-x)]*MyLog[b/(b-x)]^2-(MyLog[1-b/c]*MyLog[(a-b)/(a-x)]*MyLog[b/(b-x)]^2)/4-(MyLog[c/(c-b)]*MyLog[(a-b)/(a-x)]*MyLog[b/(b-x)]^2)/4-(MyLog[a/(a-b)]*MyLog[b/(b-x)]^3)/6-(MyLi[3,a/(a-b)]*MyLog[(b-c)/(b-x)])/2-(MyLi[3,b/a]*MyLog[(b-c)/(b-x)])/2+(MyLi[3,a/c]*MyLog[(b-c)/(b-x)])/2+(MyLi[3,1-c/a]*MyLog[(b-c)/(b-x)])/2+(MyLi[3,1-c/x]*MyLog[(b-c)/(b-x)])/2+(MyLi[3,(a-x)/(a-b)]*MyLog[(b-c)/(b-x)])/2+(MyLi[3,(a-x)/(b-x)]*MyLog[(b-c)/(b-x)])/2+(MyLi[3,(b*(a-x))/(a*(b-x))]*MyLog[(b-c)/(b-x)])/2+(MyLi[3,(c-a)/(c-x)]*MyLog[(b-c)/(b-x)])/2-(MyLi[3,(a*(c-x))/(c*(a-x))]*MyLog[(b-c)/(b-x)])/2-MyLi[3,a/x]*MyLog[(b-c)/(b-x)]+(MyLi[3,b/x]*MyLog[(b-c)/(b-x)])/2-MyLi[3,-(x/(a-x))]*MyLog[(b-c)/(b-x)]-(MyLi[3,((c-a)*x)/(a*(c-x))]*MyLog[(b-c)/(b-x)])/2+(MyLi[3,(a*(x-b))/((a-b)*x)]*MyLog[(b-c)/(b-x)])/2-MyLi[3,1-x/a]*MyLog[(b-c)/(b-x)]+(MyLi[3,1-x/c]*MyLog[(b-c)/(b-x)])/2-(Pi^2*MyLog[1-a/x]*MyLog[(b-c)/(b-x)])/6-(MyLog[1-a/x]^3*MyLog[(b-c)/(b-x)])/6+(Pi^2*MyLog[1-b/x]*MyLog[(b-c)/(b-x)])/12+(MyLog[1-b/x]^3*MyLog[(b-c)/(b-x)])/12+(MyLi[2,a/(a-b)]*MyLog[a/(a-x)]*MyLog[(b-c)/(b-x)])/2-(MyLi[2,1-b/c]*MyLog[a/(a-x)]*MyLog[(b-c)/(b-x)])/2-(MyLi[2,a/c]*MyLog[a/(a-x)]*MyLog[(b-c)/(b-x)])/2+(MyLi[2,(c-b)/(a-b)]*MyLog[a/(a-x)]*MyLog[(b-c)/(b-x)])/2+(MyLi[2,1-c/x]*MyLog[a/(a-x)]*MyLog[(b-c)/(b-x)])/2+(MyLi[2,(a-x)/(b-x)]*MyLog[a/(a-x)]*MyLog[(b-c)/(b-x)])/2+(MyLi[2,(b-x)/(a-x)]*MyLog[a/(a-x)]*MyLog[(b-c)/(b-x)])/2+MyLi[2,(c-b)/(c-x)]*MyLog[a/(a-x)]*MyLog[(b-c)/(b-x)]-(MyLi[2,-(((b-c)*(a-x))/((a-b)*(c-x)))]*MyLog[a/(a-x)]*MyLog[(b-c)/(b-x)])/2-MyLi[2,(c-x)/(a-x)]*MyLog[a/(a-x)]*MyLog[(b-c)/(b-x)]+(MyLi[2,(a*(c-x))/(c*(a-x))]*MyLog[a/(a-x)]*MyLog[(b-c)/(b-x)])/2+MyLi[2,a/x]*MyLog[a/(a-x)]*MyLog[(b-c)/(b-x)]-MyLi[2,-(x/(b-x))]*MyLog[a/(a-x)]*MyLog[(b-c)/(b-x)]+(MyLi[2,((b-c)*x)/(c*(b-x))]*MyLog[a/(a-x)]*MyLog[(b-c)/(b-x)])/2+(MyLi[2,-(x/(c-x))]*MyLog[a/(a-x)]*MyLog[(b-c)/(b-x)])/2-(MyLi[2,(a*(x-b))/((a-b)*x)]*MyLog[a/(a-x)]*MyLog[(b-c)/(b-x)])/2+(MyLog[b/(b-a)]*MyLog[a/(a-x)]^2*MyLog[(b-c)/(b-x)])/4-(MyLog[1-a/c]*MyLog[a/(a-x)]^2*MyLog[(b-c)/(b-x)])/4+(MyLog[1-a/x]*MyLog[a/(a-x)]^2*MyLog[(b-c)/(b-x)])/2+(MyLi[2,-(x/(c-x))]*MyLog[(a-b)/(a-x)]*MyLog[(b-c)/(b-x)])/2-(MyLi[2,1-c/a]*MyLog[(a-c)/(a-x)]*MyLog[(b-c)/(b-x)])/2-(MyLi[2,(c-a)/(c-x)]*MyLog[(a-c)/(a-x)]*MyLog[(b-c)/(b-x)])/2+(MyLi[2,((c-a)*x)/(a*(c-x))]*MyLog[(a-c)/(a-x)]*MyLog[(b-c)/(b-x)])/2-(MyLog[c/a]*MyLog[(a-c)/(a-x)]^2*MyLog[(b-c)/(b-x)])/4+(MyLi[2,b/a]*MyLog[b/(b-x)]*MyLog[(b-c)/(b-x)])/2-(MyLi[2,(b*(a-x))/(a*(b-x))]*MyLog[b/(b-x)]*MyLog[(b-c)/(b-x)])/2-(MyLi[2,b/x]*MyLog[b/(b-x)]*MyLog[(b-c)/(b-x)])/2+(MyLog[1-b/a]*MyLog[b/(b-x)]^2*MyLog[(b-c)/(b-x)])/4-(MyLog[1-b/x]*MyLog[b/(b-x)]^2*MyLog[(b-c)/(b-x)])/4+(MyLog[(a-c)/(a-b)]*MyLog[a/(a-x)]*MyLog[(b-c)/(b-x)]^2)/4-(MyLog[b/c]*MyLog[a/(a-x)]*MyLog[(b-c)/(b-x)]^2)/4+(Pi^2*MyLog[a/(a-x)]*MyLog[(a-x)/(b-x)])/12-(MyLog[a/(a-x)]*MyLog[(a-b)/(a-x)]^2*MyLog[(a-x)/(b-x)])/4+(MyLog[a/(a-x)]*MyLog[(a-x)/(b-x)]^3)/12+(MyLog[1-b/x]^2*MyLog[b/(b-x)]*MyLog[(b*(a-x))/(a*(b-x))])/2+(Pi^2*MyLog[b/(b-x)]*MyLog[(b-x)/a])/6+(MyLog[b/(b-x)]*MyLog[(b-x)/a]^3)/6-(MyLog[(a-x)/(a-b)]^3*MyLog[(b-x)/(a-b)])/3+(Pi^2*MyLog[a/(a-x)]*MyLog[(b-x)/c])/12+(MyLog[a/(a-x)]*MyLog[(b-x)/c]^3)/12+(MyLi[3,c/b]*MyLog[(a*(b-x))/(b*(a-x))])/2+(MyLi[3,((c-b)*x)/(b*(c-x))]*MyLog[(a*(b-x))/(b*(a-x))])/2-(Pi^2*MyLog[b/(b-x)]*MyLog[((b-a)*(b-x))/(b*(a-x))])/6-(MyLog[b/(b-x)]*MyLog[((b-a)*(b-x))/(b*(a-x))]^3)/6-(MyLog[a/(a-x)]*MyLog[(a-b)/(a-x)]^2*MyLog[((a-c)*(b-x))/((b-c)*(a-x))])/4-(MyLi[3,a/(a-b)]*MyLog[c/(c-x)])/2-(MyLi[3,b/a]*MyLog[c/(c-x)])/2+(MyLi[3,(a-c)/(a-b)]*MyLog[c/(c-x)])/2+(MyLi[3,(a-c)/(b-c)]*MyLog[c/(c-x)])/2+(MyLi[3,(a-x)/(b-x)]*MyLog[c/(c-x)])/2+(MyLi[3,(b*(a-x))/(a*(b-x))]*MyLog[c/(c-x)])/2+(MyLi[3,(b-x)/(b-c)]*MyLog[c/(c-x)])/2-(MyLi[3,(b-x)/(a-x)]*MyLog[c/(c-x)])/2-(MyLi[3,((a-c)*(b-x))/((b-c)*(a-x))]*MyLog[c/(c-x)])/2-(MyLi[3,((a-c)*(b-x))/((a-b)*(c-x))]*MyLog[c/(c-x)])/2+(MyLi[3,(c-x)/(b-x)]*MyLog[c/(c-x)])/2-(MyLi[3,a/x]*MyLog[c/(c-x)])/2+(MyLi[3,b/x]*MyLog[c/(c-x)])/2-(MyLi[3,-(x/(a-x))]*MyLog[c/(c-x)])/2+(MyLi[3,(a*(x-b))/((a-b)*x)]*MyLog[c/(c-x)])/2-(MyLi[3,1-x/a]*MyLog[c/(c-x)])/2-(Pi^2*MyLog[1-a/x]*MyLog[c/(c-x)])/12-(MyLog[1-a/x]^3*MyLog[c/(c-x)])/12+(Pi^2*MyLog[1-b/x]*MyLog[c/(c-x)])/12+(MyLog[1-b/x]^3*MyLog[c/(c-x)])/12+(MyLi[2,a/(a-b)]*MyLog[a/(a-x)]*MyLog[c/(c-x)])/2+(MyLi[2,c/(c-b)]*MyLog[a/(a-x)]*MyLog[c/(c-x)])/2+(MyLi[2,(a-x)/(b-x)]*MyLog[a/(a-x)]*MyLog[c/(c-x)])/2+(MyLi[2,(c-x)/(b-x)]*MyLog[a/(a-x)]*MyLog[c/(c-x)])/2+(MyLi[2,a/x]*MyLog[a/(a-x)]*MyLog[c/(c-x)])/2+(MyLi[2,c/x]*MyLog[a/(a-x)]*MyLog[c/(c-x)])/2-(MyLi[2,(c*(b-x))/((b-c)*x)]*MyLog[a/(a-x)]*MyLog[c/(c-x)])/2-MyLi[2,-(x/(b-x))]*MyLog[a/(a-x)]*MyLog[c/(c-x)]-(MyLi[2,(a*(x-b))/((a-b)*x)]*MyLog[a/(a-x)]*MyLog[c/(c-x)])/2+(MyLog[b/(b-a)]*MyLog[a/(a-x)]^2*MyLog[c/(c-x)])/4+(MyLog[1-a/x]*MyLog[a/(a-x)]^2*MyLog[c/(c-x)])/4-(MyLi[2,(a-c)/(a-b)]*MyLog[(a-c)/(a-x)]*MyLog[c/(c-x)])/2-(MyLi[2,(a-c)/(b-c)]*MyLog[(a-c)/(a-x)]*MyLog[c/(c-x)])/2+(MyLi[2,((a-c)*(b-x))/((b-c)*(a-x))]*MyLog[(a-c)/(a-x)]*MyLog[c/(c-x)])/2+(MyLi[2,((a-c)*(b-x))/((a-b)*(c-x))]*MyLog[(a-c)/(a-x)]*MyLog[c/(c-x)])/2-(MyLog[(b-a)/(b-c)]*MyLog[(a-c)/(a-x)]^2*MyLog[c/(c-x)])/4-(MyLog[(c-b)/(a-b)]*MyLog[(a-c)/(a-x)]^2*MyLog[c/(c-x)])/4+(MyLi[2,b/a]*MyLog[b/(b-x)]*MyLog[c/(c-x)])/2-(MyLi[2,(b*(a-x))/(a*(b-x))]*MyLog[b/(b-x)]*MyLog[c/(c-x)])/2-(MyLi[2,b/x]*MyLog[b/(b-x)]*MyLog[c/(c-x)])/2+(MyLog[1-b/a]*MyLog[b/(b-x)]^2*MyLog[c/(c-x)])/4-(MyLog[1-b/x]*MyLog[b/(b-x)]^2*MyLog[c/(c-x)])/4-(MyLi[2,(b-x)/(a-x)]*MyLog[(b-c)/(b-x)]*MyLog[c/(c-x)])/2+(MyLog[b/(b-c)]*MyLog[a/(a-x)]*MyLog[c/(c-x)]^2)/4+(MyLog[1-c/x]*MyLog[a/(a-x)]*MyLog[c/(c-x)]^2)/4-(Pi^2*MyLog[(a-b)/(a-x)]*MyLog[(a-x)/(c-x)])/12+(MyLog[(a-b)/(a-x)]*MyLog[(a-c)/(a-x)]^2*MyLog[(a-x)/(c-x)])/4+(Pi^2*MyLog[(b-c)/(b-x)]*MyLog[(a-x)/(c-x)])/12-(MyLog[(a-c)/(a-x)]^2*MyLog[(b-c)/(b-x)]*MyLog[(a-x)/(c-x)])/4-(MyLog[(a-b)/(a-x)]*MyLog[(a-x)/(c-x)]^3)/12+(MyLog[(b-c)/(b-x)]*MyLog[(a-x)/(c-x)]^3)/12-(MyLog[a/(a-x)]*MyLog[(a-c)/(a-x)]^2*MyLog[-(((b-c)*(a-x))/((a-b)*(c-x)))])/4+(MyLog[(a-c)/(a-x)]^2*MyLog[c/(c-x)]*MyLog[-(((b-c)*(a-x))/((a-b)*(c-x)))])/4-(MyLog[(a-b)/(a-x)]*MyLog[(a-c)/(a-x)]^2*MyLog[(c*(a-x))/(a*(c-x))])/4+(MyLog[(a-c)/(a-x)]^2*MyLog[(b-c)/(b-x)]*MyLog[(c*(a-x))/(a*(c-x))])/4-(Pi^2*MyLog[a/(a-x)]*MyLog[(b-x)/(c-x)])/6+(MyLog[a/(a-x)]*MyLog[(b-c)/(b-x)]^2*MyLog[(b-x)/(c-x)])/2-(MyLog[a/(a-x)]*MyLog[(b-x)/(c-x)]^3)/6-(MyLog[a/(a-x)]*MyLog[(b-c)/(b-x)]^2*MyLog[((a-c)*(b-x))/((a-b)*(c-x))])/4+(Pi^2*MyLog[a/(a-x)]*MyLog[((a-x)*(b-x))/((a-b)*(c-x))])/12+(MyLog[a/(a-x)]*MyLog[((a-x)*(b-x))/((a-b)*(c-x))]^3)/12-(MyLi[3,(a-c)/(a-b)]*MyLog[(a*(c-x))/(c*(a-x))])/2+(MyLi[3,(a-x)/(a-b)]*MyLog[(a*(c-x))/(c*(a-x))])/2-(MyLi[3,(b-x)/(b-c)]*MyLog[(a*(c-x))/(c*(a-x))])/2+(MyLi[3,((a-c)*(b-x))/((b-c)*(a-x))]*MyLog[(a*(c-x))/(c*(a-x))])/2+(MyLi[2,(a-x)/(a-b)]*MyLog[(a-c)/(a-x)]*MyLog[(a*(c-x))/(c*(a-x))])/2-(MyLi[2,(b-x)/(b-c)]*MyLog[(a-c)/(a-x)]*MyLog[(a*(c-x))/(c*(a-x))])/2-(MyLi[2,(b-x)/(a-x)]*MyLog[(a-c)/(a-x)]*MyLog[(a*(c-x))/(c*(a-x))])/2+(MyLi[2,(c-x)/(b-x)]*MyLog[(a-c)/(a-x)]*MyLog[(a*(c-x))/(c*(a-x))])/2+(MyLog[a/(a-x)]*MyLog[(b-c)/(b-x)]^2*MyLog[(b*(c-x))/(c*(b-x))])/4-(MyLi[3,b/(b-a)]*MyLog[c/x])/2+(MyLi[3,(x-b)/(a-b)]*MyLog[c/x])/2+(MyLi[2,b/(b-a)]*MyLog[b/(b-x)]*MyLog[c/x])/2+(MyLog[a/(a-b)]*MyLog[b/(b-x)]^2*MyLog[c/x])/4-(MyLog[a/(a-x)]^2*MyLog[(b-c)/(b-x)]*MyLog[(b*(a-x))/((a-b)*x)])/4-(MyLog[a/(a-x)]^2*MyLog[c/(c-x)]*MyLog[(b*(a-x))/((a-b)*x)])/4+(MyLog[a/(a-x)]*MyLog[b/(b-x)]^2*MyLog[(c*(b-x))/((b-c)*x)])/4+(MyLog[(a-b)/(a-x)]*MyLog[b/(b-x)]^2*MyLog[(c*(b-x))/((b-c)*x)])/4+(Pi^2*MyLog[(b-c)/(b-x)]*MyLog[((a-x)*(b-x))/((a-b)*x)])/12+(Pi^2*MyLog[c/(c-x)]*MyLog[((a-x)*(b-x))/((a-b)*x)])/12+(MyLog[(b-c)/(b-x)]*MyLog[((a-x)*(b-x))/((a-b)*x)]^3)/12+(MyLog[c/(c-x)]*MyLog[((a-x)*(b-x))/((a-b)*x)]^3)/12-(Pi^2*MyLog[a/(a-x)]*MyLog[((b-x)*(c-x))/((b-c)*x)])/12-(Pi^2*MyLog[(a-b)/(a-x)]*MyLog[((b-x)*(c-x))/((b-c)*x)])/12-(MyLog[a/(a-x)]*MyLog[((b-x)*(c-x))/((b-c)*x)]^3)/12-(MyLog[(a-b)/(a-x)]*MyLog[((b-x)*(c-x))/((b-c)*x)]^3)/12+(MyLog[a/(a-b)]^2*MyLog[b/(b-x)]*MyLog[((a-b)*x)/(b*(a-x))])/2-(MyLog[a/(a-x)]^2*MyLog[(a-b)/(a-x)]*MyLog[((a-c)*x)/(c*(a-x))])/4+(MyLog[a/(a-x)]^2*MyLog[(b-c)/(b-x)]*MyLog[((a-c)*x)/(c*(a-x))])/4-(MyLog[b/(b-x)]^2*MyLog[(b-c)/(b-x)]*MyLog[((b-a)*x)/(a*(b-x))])/4-(MyLog[b/(b-x)]^2*MyLog[c/(c-x)]*MyLog[((b-a)*x)/(a*(b-x))])/4+(MyLi[2,-(x/(a-x))]*MyLog[b/(b-x)]*MyLog[((b-c)*x)/(c*(b-x))])/2-(MyLog[a/(a-x)]*MyLog[b/(b-x)]^2*MyLog[((b-c)*x)/(c*(b-x))])/4+(MyLog[(a-b)/(a-x)]*MyLog[b/(b-x)]^2*MyLog[((b-c)*x)/(c*(b-x))])/4+(Pi^2*MyLog[(a-b)/(a-x)]*MyLog[((a-x)*x)/(a*(c-x))])/12-(Pi^2*MyLog[(b-c)/(b-x)]*MyLog[((a-x)*x)/(a*(c-x))])/12+(MyLog[(a-b)/(a-x)]*MyLog[((a-x)*x)/(a*(c-x))]^3)/12-(MyLog[(b-c)/(b-x)]*MyLog[((a-x)*x)/(a*(c-x))]^3)/12-(Pi^2*MyLog[a/(a-x)]*MyLog[(x-a)/(b-c)])/12+(Pi^2*MyLog[c/(c-x)]*MyLog[(x-a)/(b-c)])/12-(MyLog[a/(a-x)]*MyLog[(x-a)/(b-c)]^3)/12+(MyLog[c/(c-x)]*MyLog[(x-a)/(b-c)]^3)/12-(Pi^2*MyLog[(a-b)/(a-x)]*MyLog[(x-a)/c])/12+(Pi^2*MyLog[(b-c)/(b-x)]*MyLog[(x-a)/c])/12-(MyLog[(a-b)/(a-x)]*MyLog[(x-a)/c]^3)/12+(MyLog[(b-c)/(b-x)]*MyLog[(x-a)/c]^3)/12-(Pi^2*MyLog[(b-c)/(b-x)]*MyLog[(x-b)/a])/12-(Pi^2*MyLog[c/(c-x)]*MyLog[(x-b)/a])/12-(MyLog[(b-c)/(b-x)]*MyLog[(x-b)/a]^3)/12-(MyLog[c/(c-x)]*MyLog[(x-b)/a]^3)/12-(MyLi[3,x/c]*MyLog[(x-b)/(a-b)])/2+(MyLi[3,((a-c)*x)/(c*(a-x))]*MyLog[(x-b)/(a-b)])/2-(MyLi[2,((a-c)*x)/(c*(a-x))]*MyLog[(a-c)/(a-x)]*MyLog[(x-b)/(a-b)])/2-(MyLog[(a-c)/(a-x)]^2*MyLog[(a*(c-x))/(c*(a-x))]*MyLog[(x-b)/(a-b)])/4-(Pi^2*MyLog[a/(a-x)]*MyLog[(x-b)/c])/12+(Pi^2*MyLog[(a-b)/(a-x)]*MyLog[(x-b)/c])/12-(MyLog[a/(a-x)]*MyLog[(x-b)/c]^3)/12+(MyLog[(a-b)/(a-x)]*MyLog[(x-b)/c]^3)/12+(Pi^2*MyLog[a/(a-x)]*MyLog[((a-x)*(x-b))/((a-b)*(c-x))])/12-(Pi^2*MyLog[c/(c-x)]*MyLog[((a-x)*(x-b))/((a-b)*(c-x))])/12+(MyLog[a/(a-x)]*MyLog[((a-x)*(x-b))/((a-b)*(c-x))]^3)/12-(MyLog[c/(c-x)]*MyLog[((a-x)*(x-b))/((a-b)*(c-x))]^3)/12+(MyLi[3,b/(b-a)]*MyLog[(x-c)/(b-c)])/2+(MyLi[3,x/c]*MyLog[(x-c)/(b-c)])/2-(MyLi[3,((a-c)*x)/(c*(a-x))]*MyLog[(x-c)/(b-c)])/2-(MyLi[3,(x-b)/(a-b)]*MyLog[(x-c)/(b-c)])/2+(MyLi[2,((a-c)*x)/(c*(a-x))]*MyLog[(a-c)/(a-x)]*MyLog[(x-c)/(b-c)])/2-(MyLi[2,b/(b-a)]*MyLog[b/(b-x)]*MyLog[(x-c)/(b-c)])/2-(MyLog[a/(a-b)]*MyLog[b/(b-x)]^2*MyLog[(x-c)/(b-c)])/4+(MyLog[(a-c)/(a-x)]^2*MyLog[(a*(c-x))/(c*(a-x))]*MyLog[(x-c)/(b-c)])/4-(MyLi[2,-(x/(a-x))]*MyLog[(a-c)/(a-x)]*MyLog[((a-b)*(x-c))/((b-c)*(a-x))])/2-(MyLog[a/(a-x)]*MyLog[(a-c)/(a-x)]^2*MyLog[((a-b)*(x-c))/((b-c)*(a-x))])/4+(MyLog[(a-c)/(a-x)]^2*MyLog[c/(c-x)]*MyLog[((a-b)*(x-c))/((b-c)*(a-x))])/4-(MyLog[a/(a-x)]*MyLog[c/(c-x)]^2*MyLog[(b*(x-c))/((b-c)*x)])/4+(Pi^2*MyLog[a/(a-x)]*MyLog[((b-x)*(x-c))/((b-c)*x)])/12+(MyLog[a/(a-x)]*MyLog[((b-x)*(x-c))/((b-c)*x)]^3)/12-(MyLog[1-b/x]^2*MyLog[b/(b-x)]*MyLog[1-x/a])/2-(MyLi[3,c/b]*MyLog[1-x/b])/2-(MyLi[3,((c-b)*x)/(b*(c-x))]*MyLog[1-x/b])/2-(Pi^2*MyLog[b/(b-x)]*MyLog[1-x/b])/6+(MyLog[1-b/x]^2*MyLog[b/(b-x)]*MyLog[1-x/b])/2-(MyLog[b/(b-x)]*MyLog[1-x/b]^3)/6-Pi^2*MyLog[(a-b)/(a-x)]^2*MyT[1,(a-c)/(a-x),(a-b)/(a-x)]*MyT[MyP[(b-x)/(a-x),(a-c)/(a-x)],(a-c)/(a-x),c/x]+2*Pi^2*MyLog[(a-b)/(a-x)]*MyLog[c/x]*MyT[1,(a-c)/(a-x),(a-b)/(a-x)]*MyT[MyP[(b-x)/(a-x),(a-c)/(a-x)],(a-c)/(a-x),c/x]-Pi^2*MyLog[c/x]^2*MyT[1,(a-c)/(a-x),(a-b)/(a-x)]*MyT[MyP[(b-x)/(a-x),(a-c)/(a-x)],(a-c)/(a-x),c/x]+Pi^2*MyLog[(b-c)/(b-x)]^2*MyT[1,(a-c)/(a-x),(b-c)/(b-x)]*MyT[MyP[(c-x)/(b-x),(a-c)/(a-x)],(a-c)/(a-x),c/x]-2*Pi^2*MyLog[(b-c)/(b-x)]*MyLog[c/x]*MyT[1,(a-c)/(a-x),(b-c)/(b-x)]*MyT[MyP[(c-x)/(b-x),(a-c)/(a-x)],(a-c)/(a-x),c/x]+Pi^2*MyLog[c/x]^2*MyT[1,(a-c)/(a-x),(b-c)/(b-x)]*MyT[MyP[(c-x)/(b-x),(a-c)/(a-x)],(a-c)/(a-x),c/x]-Pi^2*MyLog[(b-a)/(b-x)]^2*MyT[1,b/(b-x),(b-c)/(b-x)]*MyT[MyP[(c-x)/(b-x),b/(b-x)],b/(b-x),(b-a)/(b-x)]+2*Pi^2*MyLog[(b-a)/(b-x)]*MyLog[(b-c)/(b-x)]*MyT[1,b/(b-x),(b-c)/(b-x)]*MyT[MyP[(c-x)/(b-x),b/(b-x)],b/(b-x),(b-a)/(b-x)]-Pi^2*MyLog[(b-c)/(b-x)]^2*MyT[1,b/(b-x),(b-c)/(b-x)]*MyT[MyP[(c-x)/(b-x),b/(b-x)],b/(b-x),(b-a)/(b-x)]-Pi^2*MyLog[(b-a)/(b-x)]^2*MyT[1,b/(b-x),c/(c-x)]*MyT[MyP[-(x/(c-x)),b/(b-x)],b/(b-x),(b-a)/(b-x)]+2*Pi^2*MyLog[(b-a)/(b-x)]*MyLog[c/(c-x)]*MyT[1,b/(b-x),c/(c-x)]*MyT[MyP[-(x/(c-x)),b/(b-x)],b/(b-x),(b-a)/(b-x)]-Pi^2*MyLog[c/(c-x)]^2*MyT[1,b/(b-x),c/(c-x)]*MyT[MyP[-(x/(c-x)),b/(b-x)],b/(b-x),(b-a)/(b-x)]-I*Pi*MyH1[1-x/b,1-a/b]*MyLog[b/(b-x)]*MyLog[(b*(a-x))/((a-b)*(b-x))]^2*MyS[Im[a/b]]+I*Pi*MyLog[a/(a-b)]^2*MyLog[b/(b-x)]*MyT[1,-(x/(b-x)),a/(a-b)]*MyS[Im[b/(a-b)]]-I*Pi*MyH2[(a-x)/(b-x),(a-x)/(c-x)]*MyLi[3,c/(c-a)]*MyS[Im[(a-x)/(b-x)]]+I*Pi*MyH2[(a-x)/(b-x),(a-x)/(c-x)]*MyLi[3,(c*(b+c-2*x))/(c-x)^2]*MyS[Im[(a-x)/(b-x)]]-I*Pi*MyH2[(a-x)/(b-x),(a-x)/(c-x)]*MyLi[3,(b+c-2*x)/(c-x)]*MyS[Im[(a-x)/(b-x)]]+I*Pi*MyH2[(a-x)/(b-x),(a-x)/(c-x)]*MyLi[3,(x-c)/(a-c)]*MyS[Im[(a-x)/(b-x)]]+I*Pi*MyH2[(a-x)/(b-x),(a-x)/(c-x)]*MyLi[2,c/(c-a)]*MyLog[(b-c)/(a-c)]*MyS[Im[(a-x)/(b-x)]]-I*Pi*MyH2[(a-x)/(b-x),(a-x)/(c-x)]*MyLi[2,(x-c)/(a-c)]*MyLog[(b-c)/(a-c)]*MyS[Im[(a-x)/(b-x)]]+(I/2)*Pi*MyH2[(a-x)/(b-x),(a-x)/(c-x)]*MyLog[a/(a-c)]*MyLog[(b-c)/(a-c)]^2*MyS[Im[(a-x)/(b-x)]]+(I/2)*Pi*MyH1[(a-x)/(c-x),(a-x)/(b-x)]*MyLog[a/(a-x)]*MyLog[(c-b)/(a-x)]^2*MyS[Im[(a-x)/(b-x)]]-(I/2)*Pi*MyH2[(a-x)/(b-x),(a-x)/(c-x)]*MyLog[(b-c)/(a-c)]^2*MyLog[(a-x)/(a-c)]*MyS[Im[(a-x)/(b-x)]]-I*Pi*MyH2[(a-x)/(b-x),(a-x)/(c-x)]*MyLi[2,(c*(b+c-2*x))/(c-x)^2]*MyLog[-(((b-c)*(b+c-2*x))/(c-x)^2)]*MyS[Im[(a-x)/(b-x)]]+I*Pi*MyH2[(a-x)/(b-x),(a-x)/(c-x)]*MyLi[2,(b+c-2*x)/(c-x)]*MyLog[-(((b-c)*(b+c-2*x))/(c-x)^2)]*MyS[Im[(a-x)/(b-x)]]+(I/2)*Pi*MyH2[(a-x)/(b-x),(a-x)/(c-x)]*MyLog[-(((b-c)*(b+c-2*x))/(c-x)^2)]^2*MyLog[(x-b)/(c-x)]*MyS[Im[(a-x)/(b-x)]]-(I/2)*Pi*MyH2[(a-x)/(b-x),(a-x)/(c-x)]*MyLog[-(((b-c)*(b+c-2*x))/(c-x)^2)]^2*MyLog[(-(b*c)+x^2)/(c-x)^2]*MyS[Im[(a-x)/(b-x)]]+I*Pi*MyLi[3,(b-a)/(b-c)]*MyT[1,b/(b-x),(b-a)/(b-x)]*MyS[Im[(a-x)/(b-x)]]-(2*I)*Pi*MyLi[3,(b-a)/(b-x)]*MyT[1,b/(b-x),(b-a)/(b-x)]*MyS[Im[(a-x)/(b-x)]]-I*Pi*MyLi[3,(b-x)/(b-c)]*MyT[1,b/(b-x),(b-a)/(b-x)]*MyS[Im[(a-x)/(b-x)]]+I*Pi*MyLi[3,((b-a)*(c-x))/(c*(b-x))]*MyT[1,b/(b-x),(b-a)/(b-x)]*MyS[Im[(a-x)/(b-x)]]-I*Pi*MyLi[3,1-x/c]*MyT[1,b/(b-x),(b-a)/(b-x)]*MyS[Im[(a-x)/(b-x)]]+(I/3)*Pi^3*MyLog[(b-a)/(b-x)]*MyT[1,b/(b-x),(b-a)/(b-x)]*MyS[Im[(a-x)/(b-x)]]-I*Pi*MyLi[2,(b-x)/(b-c)]*MyLog[(b-a)/(b-x)]*MyT[1,b/(b-x),(b-a)/(b-x)]*MyS[Im[(a-x)/(b-x)]]-I*Pi*MyLi[2,1-x/c]*MyLog[(b-a)/(b-x)]*MyT[1,b/(b-x),(b-a)/(b-x)]*MyS[Im[(a-x)/(b-x)]]+(I/3)*Pi*MyLog[(b-a)/(b-x)]^3*MyT[1,b/(b-x),(b-a)/(b-x)]*MyS[Im[(a-x)/(b-x)]]-I*Pi*MyLog[(b-a)/(b-x)]^2*MyLog[(a-x)/(b-x)]*MyT[1,b/(b-x),(b-a)/(b-x)]*MyS[Im[(a-x)/(b-x)]]-(I/2)*Pi*MyLog[(b-a)/(b-x)]^2*MyLog[c/x]*MyT[1,b/(b-x),(b-a)/(b-x)]*MyS[Im[(a-x)/(b-x)]]+(I/2)*Pi*MyLog[(b-a)/(b-x)]^2*MyLog[(x-c)/(b-c)]*MyT[1,b/(b-x),(b-a)/(b-x)]*MyS[Im[(a-x)/(b-x)]]-(I/2)*Pi*MyLog[a/(a-x)]*MyLog[(b-a)/(b-x)]^2*MyT[1,(b-c)/(b-x),(b-a)/(b-x)]*MyS[Im[(a-x)/(b-x)]]-(I/2)*Pi*MyLog[(a-b)/(a-x)]^2*MyLog[(b-c)/(b-x)]*MyT[1,a/(a-x),(a-b)/(a-x)]*MyS[Im[(b-x)/(a-x)]]-(I/2)*Pi*MyLog[(a-b)/(a-x)]^2*MyLog[c/(c-x)]*MyT[1,a/(a-x),(a-b)/(a-x)]*MyS[Im[(b-x)/(a-x)]]-I*Pi*MyLi[3,((a-b)*x)/(c*(a-x))]*MyT[1,(a-c)/(a-x),(a-b)/(a-x)]*MyS[Im[(b-x)/(a-x)]]+I*Pi*MyLi[3,((a-c)*x)/(c*(a-x))]*MyT[1,(a-c)/(a-x),(a-b)/(a-x)]*MyS[Im[(b-x)/(a-x)]]+I*Pi*MyLi[2,((a-c)*x)/(c*(a-x))]*MyLog[(a-b)/(a-x)]*MyT[1,(a-c)/(a-x),(a-b)/(a-x)]*MyS[Im[(b-x)/(a-x)]]-(I/2)*Pi*MyLog[a/(a-x)]*MyLog[(a-b)/(a-x)]^2*MyT[1,(a-c)/(a-x),(a-b)/(a-x)]*MyS[Im[(b-x)/(a-x)]]-I*Pi*MyLi[2,((a-c)*x)/(c*(a-x))]*MyLog[(a-c)/(a-x)]*MyT[1,(a-c)/(a-x),(a-b)/(a-x)]*MyS[Im[(b-x)/(a-x)]]+(I/2)*Pi*MyLog[(a-b)/(a-x)]^2*MyLog[c/(c-x)]*MyT[1,(a-c)/(a-x),(a-b)/(a-x)]*MyS[Im[(b-x)/(a-x)]]-(I/2)*Pi*MyLog[(a-b)/(a-x)]^2*MyLog[(a*(c-x))/(c*(a-x))]*MyT[1,(a-c)/(a-x),(a-b)/(a-x)]*MyS[Im[(b-x)/(a-x)]]+I*Pi*MyLog[(a-b)/(a-x)]*MyLog[(a-c)/(a-x)]*MyLog[(a*(c-x))/(c*(a-x))]*MyT[1,(a-c)/(a-x),(a-b)/(a-x)]*MyS[Im[(b-x)/(a-x)]]-(I/2)*Pi*MyLog[(a-c)/(a-x)]^2*MyLog[(a*(c-x))/(c*(a-x))]*MyT[1,(a-c)/(a-x),(a-b)/(a-x)]*MyS[Im[(b-x)/(a-x)]]+I*Pi*MyH2[(a-x)/(c-x),1-a/x]*MyLi[3,1-b/c]*MyS[Im[(a-x)/(c-x)]]-I*Pi*MyH2[(a-x)/(b-x),(a-x)/(c-x)]*MyLi[3,c/(c-b)]*MyS[Im[(a-x)/(c-x)]]+I*Pi*MyH2[(b-x)/(c-x),(a-x)/(c-x)]*MyLi[3,(a+b-2*x)/(b-x)]*MyS[Im[(a-x)/(c-x)]]+I*Pi*MyH2[(a-x)/(b-x),(a-x)/(c-x)]*MyLi[3,(c*(b+c-2*x))/(c-x)^2]*MyS[Im[(a-x)/(c-x)]]-I*Pi*MyH2[(a-x)/(b-x),(a-x)/(c-x)]*MyLi[3,(b+c-2*x)/(c-x)]*MyS[Im[(a-x)/(c-x)]]-I*Pi*MyH2[(a-x)/(c-x),1-a/x]*MyLi[3,((b-a)*(c-x))/(c*(b-x))]*MyS[Im[(a-x)/(c-x)]]-I*Pi*MyH2[(b-x)/(c-x),(a-x)/(c-x)]*MyLi[3,(x-b)/(a-b)]*MyS[Im[(a-x)/(c-x)]]+I*Pi*MyH2[(b-x)/(c-x),(a-x)/(c-x)]*MyLi[3,(c*(x-b))/((a-b)*(c-x))]*MyS[Im[(a-x)/(c-x)]]-I*Pi*MyH2[(b-x)/(c-x),(a-x)/(c-x)]*MyLi[3,-((c*(a+b-2*x))/((b-x)*(x-c)))]*MyS[Im[(a-x)/(c-x)]]+I*Pi*MyH2[(a-x)/(b-x),(a-x)/(c-x)]*MyLi[3,(x-c)/(b-c)]*MyS[Im[(a-x)/(c-x)]]+(I/2)*Pi*MyH1[(a-x)/(b-x),(a-x)/(c-x)]*MyLog[a/(a-x)]*MyLog[(b-c)/(a-x)]^2*MyS[Im[(a-x)/(c-x)]]-I*Pi*MyH2[(b-x)/(c-x),(a-x)/(c-x)]*MyLi[2,(a+b-2*x)/(b-x)]*MyLog[-(((a-b)*(a+b-2*x))/(b-x)^2)]*MyS[Im[(a-x)/(c-x)]]+I*Pi*MyH2[(b-x)/(c-x),(a-x)/(c-x)]*MyLi[2,-((c*(a+b-2*x))/((b-x)*(x-c)))]*MyLog[-(((a-b)*(a+b-2*x))/(b-x)^2)]*MyS[Im[(a-x)/(c-x)]]-I*Pi*MyH2[(a-x)/(b-x),(a-x)/(c-x)]*MyLi[2,(c*(b+c-2*x))/(c-x)^2]*MyLog[-(((b-c)*(b+c-2*x))/(c-x)^2)]*MyS[Im[(a-x)/(c-x)]]+I*Pi*MyH2[(a-x)/(b-x),(a-x)/(c-x)]*MyLi[2,(b+c-2*x)/(c-x)]*MyLog[-(((b-c)*(b+c-2*x))/(c-x)^2)]*MyS[Im[(a-x)/(c-x)]]-(I/2)*Pi*MyH1[(a-x)/(b-x),(a-x)/(c-x)]*MyLog[(b-c)/(a-x)]^2*MyLog[c/(c-x)]*MyS[Im[(a-x)/(c-x)]]-(I/2)*Pi*MyH2[(b-x)/(c-x),(a-x)/(c-x)]*MyLog[-(((a-b)*(a+b-2*x))/(b-x)^2)]^2*MyLog[(x-a)/(b-x)]*MyS[Im[(a-x)/(c-x)]]+(I/2)*Pi*MyH2[(a-x)/(b-x),(a-x)/(c-x)]*MyLog[-(((b-c)*(b+c-2*x))/(c-x)^2)]^2*MyLog[(x-b)/(c-x)]*MyS[Im[(a-x)/(c-x)]]-(I/2)*Pi*MyH1[-(x/(c-x)),(a-x)/(c-x)]*MyLog[(a-b)/(a-x)]*MyLog[(a*(x-c))/((a-x)*x)]^2*MyS[Im[(a-x)/(c-x)]]+(I/2)*Pi*MyH1[-(x/(c-x)),(a-x)/(c-x)]*MyLog[(b-c)/(b-x)]*MyLog[(a*(x-c))/((a-x)*x)]^2*MyS[Im[(a-x)/(c-x)]]-(I/2)*Pi*MyH1[(b-x)/(c-x),(a-x)/(c-x)]*MyLog[a/(a-x)]*MyLog[((a-b)*(x-c))/((a-x)*(x-b))]^2*MyS[Im[(a-x)/(c-x)]]+(I/2)*Pi*MyH1[(b-x)/(c-x),(a-x)/(c-x)]*MyLog[c/(c-x)]*MyLog[((a-b)*(x-c))/((a-x)*(x-b))]^2*MyS[Im[(a-x)/(c-x)]]+(I/2)*Pi*MyH2[(b-x)/(c-x),(a-x)/(c-x)]*MyLog[-(((a-b)*(a+b-2*x))/(b-x)^2)]^2*MyLog[(a*c+(b-c-x)*x)/((b-x)*(x-c))]*MyS[Im[(a-x)/(c-x)]]-(I/2)*Pi*MyH2[(a-x)/(b-x),(a-x)/(c-x)]*MyLog[-(((b-c)*(b+c-2*x))/(c-x)^2)]^2*MyLog[(-(b*c)+x^2)/(c-x)^2]*MyS[Im[(a-x)/(c-x)]]+I*Pi*MyLi[2,-(x/(a-x))]*MyLog[(a-b)/(a-x)]*MyT[1,(a-c)/(a-x),(a-b)/(a-x)]*MyS[Im[(a-x)/(c-x)]]-(2*I)*Pi*MyLi[2,-(x/(c-x))]*MyLog[(a-b)/(a-x)]*MyT[1,(a-c)/(a-x),(a-b)/(a-x)]*MyS[Im[(a-x)/(c-x)]]-I*Pi*MyLi[2,-(x/(a-x))]*MyLog[(b-c)/(b-x)]*MyT[1,(a-c)/(a-x),(b-c)/(b-x)]*MyS[Im[(a-x)/(c-x)]]-I*Pi*MyLi[2,(b-x)/(a-x)]*MyLog[c/x]*MyT[1,(a-c)/(a-x),c/x]*MyS[Im[(a-x)/(c-x)]]+I*Pi*MyLi[2,(c-x)/(b-x)]*MyLog[c/x]*MyT[1,(a-c)/(a-x),c/x]*MyS[Im[(a-x)/(c-x)]]+Pi^2*MyH2[(a-x)/(b-x),(a-x)/(c-x)]*MyH2[(a-x)/(c-x),1-a/x]*MyHT[-MyR[(1-a/x)/(1-b/x),(1-a/x)/(1-c/x)]+MyR[(1-a/x)/(1-c/x),1-a/x]]*MyLog[1-b/c]^2*MyS[Im[(a-x)/(b-x)]]*MyS[Im[(a-x)/(c-x)]]+I*Pi*MyH2[(b-x)/(c-x),(a-x)/(c-x)]*MyLi[3,c/(c-a)]*MyS[Im[(b-x)/(c-x)]]+I*Pi*MyH2[(b-x)/(c-x),1-b/x]*MyLi[3,2-c/x]*MyS[Im[(b-x)/(c-x)]]+I*Pi*MyH2[(b-x)/(c-x),(a-x)/(c-x)]*MyLi[3,(a+b-2*x)/(b-x)]*MyS[Im[(b-x)/(c-x)]]-I*Pi*MyH2[(b-x)/(c-x),1-b/x]*MyLi[3,x/b]*MyS[Im[(b-x)/(c-x)]]+I*Pi*MyH2[(b-x)/(c-x),1-b/x]*MyLi[3,((a-b)*x)/(b*(a-x))]*MyS[Im[(b-x)/(c-x)]]-I*Pi*MyH2[(b-x)/(c-x),(a-x)/(c-x)]*MyLi[3,-((c*(a+b-2*x))/((b-x)*(x-c)))]*MyS[Im[(b-x)/(c-x)]]-I*Pi*MyH2[(b-x)/(c-x),(a-x)/(c-x)]*MyLi[3,(x-c)/(a-c)]*MyS[Im[(b-x)/(c-x)]]-I*Pi*MyH2[(b-x)/(c-x),1-b/x]*MyLi[3,((a-b)*(-c+2*x))/((a-x)*x)]*MyS[Im[(b-x)/(c-x)]]+I*Pi*MyH2[(b-x)/(c-x),1-b/x]*MyLi[2,x/b]*MyLog[c/b]*MyS[Im[(b-x)/(c-x)]]-I*Pi*MyH2[(b-x)/(c-x),1-b/x]*MyLi[2,((a-b)*x)/(b*(a-x))]*MyLog[c/b]*MyS[Im[(b-x)/(c-x)]]-I*Pi*MyH2[(b-x)/(c-x),(a-x)/(c-x)]*MyLi[2,(a+b-2*x)/(b-x)]*MyLog[-(((a-b)*(a+b-2*x))/(b-x)^2)]*MyS[Im[(b-x)/(c-x)]]+I*Pi*MyH2[(b-x)/(c-x),(a-x)/(c-x)]*MyLi[2,-((c*(a+b-2*x))/((b-x)*(x-c)))]*MyLog[-(((a-b)*(a+b-2*x))/(b-x)^2)]*MyS[Im[(b-x)/(c-x)]]-(I/2)*Pi*MyH1[1-b/x,(b-x)/(c-x)]*MyLog[a/(a-x)]*MyLog[-(c/(b-x))]^2*MyS[Im[(b-x)/(c-x)]]-(I/2)*Pi*MyH2[(b-x)/(c-x),1-b/x]*MyLog[c/b]^2*MyLog[(a*(b-x))/(b*(a-x))]*MyS[Im[(b-x)/(c-x)]]-I*Pi*MyH2[(b-x)/(c-x),(a-x)/(c-x)]*MyLi[2,c/(c-a)]*MyLog[((a-b)*(c-x))/((a-c)*(b-x))]*MyS[Im[(b-x)/(c-x)]]+I*Pi*MyH2[(b-x)/(c-x),(a-x)/(c-x)]*MyLi[2,(x-c)/(a-c)]*MyLog[((a-b)*(c-x))/((a-c)*(b-x))]*MyS[Im[(b-x)/(c-x)]]-(I/2)*Pi*MyH2[(b-x)/(c-x),(a-x)/(c-x)]*MyLog[a/(a-c)]*MyLog[((a-b)*(c-x))/((a-c)*(b-x))]^2*MyS[Im[(b-x)/(c-x)]]+(I/2)*Pi*MyH2[(b-x)/(c-x),(a-x)/(c-x)]*MyLog[(a-x)/(a-c)]*MyLog[((a-b)*(c-x))/((a-c)*(b-x))]^2*MyS[Im[(b-x)/(c-x)]]-I*Pi*MyH2[(b-x)/(c-x),1-b/x]*MyLi[2,2-c/x]*MyLog[-((c*(c-2*x))/x^2)]*MyS[Im[(b-x)/(c-x)]]+I*Pi*MyH2[(b-x)/(c-x),1-b/x]*MyLi[2,((a-b)*(-c+2*x))/((a-x)*x)]*MyLog[-((c*(c-2*x))/x^2)]*MyS[Im[(b-x)/(c-x)]]-(I/2)*Pi*MyH2[(b-x)/(c-x),1-b/x]*MyLog[-1+c/x]*MyLog[-((c*(c-2*x))/x^2)]^2*MyS[Im[(b-x)/(c-x)]]-(I/2)*Pi*MyH2[(b-x)/(c-x),(a-x)/(c-x)]*MyLog[-(((a-b)*(a+b-2*x))/(b-x)^2)]^2*MyLog[(x-a)/(b-x)]*MyS[Im[(b-x)/(c-x)]]-(I/2)*Pi*MyH1[(a-x)/(c-x),(b-x)/(c-x)]*MyLog[a/(a-x)]*MyLog[((a-b)*(c-x))/((a-x)*(x-b))]^2*MyS[Im[(b-x)/(c-x)]]+(I/2)*Pi*MyH2[(b-x)/(c-x),1-b/x]*MyLog[c/b]^2*MyLog[1-x/b]*MyS[Im[(b-x)/(c-x)]]+(I/2)*Pi*MyH2[(b-x)/(c-x),(a-x)/(c-x)]*MyLog[-(((a-b)*(a+b-2*x))/(b-x)^2)]^2*MyLog[(a*c+(b-c-x)*x)/((b-x)*(x-c))]*MyS[Im[(b-x)/(c-x)]]+(I/2)*Pi*MyH2[(b-x)/(c-x),1-b/x]*MyLog[-((c*(c-2*x))/x^2)]^2*MyLog[(a*c-b*c-a*x+2*b*x-x^2)/(a*x-x^2)]*MyS[Im[(b-x)/(c-x)]]+(I/2)*Pi*MyLog[a/(a-x)]*MyLog[(c-b)/(c-x)]^2*MyT[1,(a-b)/(a-x),(c-b)/(c-x)]*MyS[Im[(b-x)/(c-x)]]-(I/2)*Pi*MyLog[a/(a-x)]*MyLog[(c-b)/(c-x)]^2*MyT[1,c/(c-x),(c-b)/(c-x)]*MyS[Im[(b-x)/(c-x)]]-Pi^2*MyH2[(a-x)/(c-x),1-a/x]*MyH2[(b-x)/(c-x),(a-x)/(c-x)]*MyHT[MyR[(1-a/x)/(1-c/x),1-a/x]-MyR[(1-b/x)/(1-c/x),(1-a/x)/(1-c/x)]]*MyLog[((b-a)*(c-x))/(c*(b-x))]^2*MyS[Im[(a-x)/(c-x)]]*MyS[Im[(b-x)/(c-x)]]-I*Pi*MyLi[3,((a-c)*x)/(c*(a-x))]*MyT[1,(a-c)/(a-x),(b-c)/(b-x)]*MyS[Im[(c-x)/(b-x)]]+I*Pi*MyLi[3,((b-c)*x)/(c*(b-x))]*MyT[1,(a-c)/(a-x),(b-c)/(b-x)]*MyS[Im[(c-x)/(b-x)]]+I*Pi*MyLi[2,((a-c)*x)/(c*(a-x))]*MyLog[(a-c)/(a-x)]*MyT[1,(a-c)/(a-x),(b-c)/(b-x)]*MyS[Im[(c-x)/(b-x)]]-I*Pi*MyLi[2,((a-c)*x)/(c*(a-x))]*MyLog[(b-c)/(b-x)]*MyT[1,(a-c)/(a-x),(b-c)/(b-x)]*MyS[Im[(c-x)/(b-x)]]+(I/2)*Pi*MyLog[a/(a-x)]*MyLog[(b-c)/(b-x)]^2*MyT[1,(a-c)/(a-x),(b-c)/(b-x)]*MyS[Im[(c-x)/(b-x)]]-(I/2)*Pi*MyLog[(b-c)/(b-x)]^2*MyLog[c/(c-x)]*MyT[1,(a-c)/(a-x),(b-c)/(b-x)]*MyS[Im[(c-x)/(b-x)]]+(I/2)*Pi*MyLog[(a-c)/(a-x)]^2*MyLog[(a*(c-x))/(c*(a-x))]*MyT[1,(a-c)/(a-x),(b-c)/(b-x)]*MyS[Im[(c-x)/(b-x)]]-I*Pi*MyLog[(a-c)/(a-x)]*MyLog[(b-c)/(b-x)]*MyLog[(a*(c-x))/(c*(a-x))]*MyT[1,(a-c)/(a-x),(b-c)/(b-x)]*MyS[Im[(c-x)/(b-x)]]+(I/2)*Pi*MyLog[(b-c)/(b-x)]^2*MyLog[(a*(c-x))/(c*(a-x))]*MyT[1,(a-c)/(a-x),(b-c)/(b-x)]*MyS[Im[(c-x)/(b-x)]]+I*Pi*MyLi[3,b/(b-a)]*MyT[1,b/(b-x),(b-c)/(b-x)]*MyS[Im[(c-x)/(b-x)]]-I*Pi*MyLi[3,(c-b)/(a-b)]*MyT[1,b/(b-x),(b-c)/(b-x)]*MyS[Im[(c-x)/(b-x)]]-I*Pi*MyLi[2,b/(b-a)]*MyLog[b/(b-x)]*MyT[1,b/(b-x),(b-c)/(b-x)]*MyS[Im[(c-x)/(b-x)]]-(I/2)*Pi*MyLog[a/(a-b)]*MyLog[b/(b-x)]^2*MyT[1,b/(b-x),(b-c)/(b-x)]*MyS[Im[(c-x)/(b-x)]]+I*Pi*MyLi[2,b/(b-a)]*MyLog[(b-c)/(b-x)]*MyT[1,b/(b-x),(b-c)/(b-x)]*MyS[Im[(c-x)/(b-x)]]+I*Pi*MyLog[a/(a-b)]*MyLog[b/(b-x)]*MyLog[(b-c)/(b-x)]*MyT[1,b/(b-x),(b-c)/(b-x)]*MyS[Im[(c-x)/(b-x)]]-(I/2)*Pi*MyLog[a/(a-b)]*MyLog[(b-c)/(b-x)]^2*MyT[1,b/(b-x),(b-c)/(b-x)]*MyS[Im[(c-x)/(b-x)]]+(I/2)*Pi*MyLog[a/(a-x)]*MyLog[(b-c)/(b-x)]^2*MyT[1,b/(b-x),(b-c)/(b-x)]*MyS[Im[(c-x)/(b-x)]]+(I/2)*Pi*MyLog[(a-b)/(a-x)]*MyLog[(b-c)/(b-x)]^2*MyT[1,b/(b-x),(b-c)/(b-x)]*MyS[Im[(c-x)/(b-x)]]-(I/2)*Pi*MyH1[(a-x)/(c-x),1-a/x]*MyLog[(a-b)/(a-x)]*MyLog[c/(a-x)]^2*MyS[Im[a/x]]+(I/2)*Pi*MyH1[(a-x)/(c-x),1-a/x]*MyLog[c/(a-x)]^2*MyLog[(b-c)/(b-x)]*MyS[Im[a/x]]+(I/2)*Pi*MyH1[1-b/x,1-a/x]*MyLog[(b-c)/(b-x)]*MyLog[((a-b)*x)/((a-x)*(x-b))]^2*MyS[Im[a/x]]+(I/2)*Pi*MyH1[1-b/x,1-a/x]*MyLog[c/(c-x)]*MyLog[((a-b)*x)/((a-x)*(x-b))]^2*MyS[Im[a/x]]+(2*I)*Pi*MyLi[2,-(x/(c-x))]*MyLog[(a-b)/(a-x)]*MyT[1,a/(a-x),(a-b)/(a-x)]*MyS[Im[a/x]]-I*Pi*MyH2[(b-x)/(c-x),1-b/x]*MyLi[3,2-c/x]*MyS[Im[b/x]]-I*Pi*MyH2[1-c/x,1-b/x]*MyLi[3,(b+c-2*x)/(c-x)]*MyS[Im[b/x]]+I*Pi*MyH2[1-b/x,1-a/x]*MyLi[3,-(((b-c)*(a-x))/((a-b)*(c-x)))]*MyS[Im[b/x]]+I*Pi*MyH2[1-b/x,1-a/x]*MyLi[3,(c*(a-x))/((a-b)*x)]*MyS[Im[b/x]]+I*Pi*MyH2[(b-x)/(c-x),1-b/x]*MyLi[3,x/c]*MyS[Im[b/x]]-I*Pi*MyH2[(b-x)/(c-x),1-b/x]*MyLi[3,((a-b)*x)/(c*(a-x))]*MyS[Im[b/x]]+I*Pi*MyH2[1-c/x,1-b/x]*MyLi[3,-(((a-b)*(b+c-2*x))/((a-x)*(x-c)))]*MyS[Im[b/x]]+I*Pi*MyH2[1-c/x,1-b/x]*MyLi[3,(x-c)/(b-c)]*MyS[Im[b/x]]-I*Pi*MyH2[1-c/x,1-b/x]*MyLi[3,((a-b)*(x-c))/((b-c)*(a-x))]*MyS[Im[b/x]]+I*Pi*MyH2[(b-x)/(c-x),1-b/x]*MyLi[3,((a-b)*(-c+2*x))/((a-x)*x)]*MyS[Im[b/x]]-(I/2)*Pi*MyH1[(b-x)/(a-x),1-b/x]*MyLog[a/(b-x)]^2*MyLog[(b-c)/(b-x)]*MyS[Im[b/x]]-(I/2)*Pi*MyH1[(b-x)/(c-x),1-b/x]*MyLog[a/(a-x)]*MyLog[c/(b-x)]^2*MyS[Im[b/x]]+(I/2)*Pi*MyH1[(b-x)/(c-x),1-b/x]*MyLog[(a-b)/(a-x)]*MyLog[c/(b-x)]^2*MyS[Im[b/x]]+I*Pi*MyH2[1-c/x,1-b/x]*MyLi[2,(b+c-2*x)/(c-x)]*MyLog[-(((b-c)*(b+c-2*x))/(c-x)^2)]*MyS[Im[b/x]]-I*Pi*MyH2[1-c/x,1-b/x]*MyLi[2,-(((a-b)*(b+c-2*x))/((a-x)*(x-c)))]*MyLog[-(((b-c)*(b+c-2*x))/(c-x)^2)]*MyS[Im[b/x]]-(I/2)*Pi*MyH1[(b-x)/(a-x),1-b/x]*MyLog[a/(b-x)]^2*MyLog[c/(c-x)]*MyS[Im[b/x]]+I*Pi*MyH2[(b-x)/(c-x),1-b/x]*MyLi[2,2-c/x]*MyLog[-((c*(c-2*x))/x^2)]*MyS[Im[b/x]]-I*Pi*MyH2[(b-x)/(c-x),1-b/x]*MyLi[2,((a-b)*(-c+2*x))/((a-x)*x)]*MyLog[-((c*(c-2*x))/x^2)]*MyS[Im[b/x]]+(I/2)*Pi*MyH2[(b-x)/(c-x),1-b/x]*MyLog[-1+c/x]*MyLog[-((c*(c-2*x))/x^2)]^2*MyS[Im[b/x]]+(I/2)*Pi*MyH2[1-c/x,1-b/x]*MyLog[-(((b-c)*(b+c-2*x))/(c-x)^2)]^2*MyLog[(x-b)/(c-x)]*MyS[Im[b/x]]-(I/2)*Pi*MyH1[1-c/x,1-b/x]*MyLog[a/(a-x)]*MyLog[((b-c)*x)/((b-x)*(x-c))]^2*MyS[Im[b/x]]-(I/2)*Pi*MyH1[1-c/x,1-b/x]*MyLog[(a-b)/(a-x)]*MyLog[((b-c)*x)/((b-x)*(x-c))]^2*MyS[Im[b/x]]-(I/2)*Pi*MyH2[1-c/x,1-b/x]*MyLog[-(((b-c)*(b+c-2*x))/(c-x)^2)]^2*MyLog[-(((x-b)*(a-b-c+x))/((a-x)*(x-c)))]*MyS[Im[b/x]]-(I/2)*Pi*MyH2[(b-x)/(c-x),1-b/x]*MyLog[-((c*(c-2*x))/x^2)]^2*MyLog[(a*c-b*c-a*x+2*b*x-x^2)/(a*x-x^2)]*MyS[Im[b/x]]-I*Pi*MyLi[2,(c-x)/(b-x)]*MyLog[(b-a)/(b-x)]*MyT[1,b/(b-x),(b-a)/(b-x)]*MyS[Im[b/x]]+I*Pi*MyLi[2,-(x/(c-x))]*MyLog[(b-a)/(b-x)]*MyT[1,b/(b-x),(b-a)/(b-x)]*MyS[Im[b/x]]-I*Pi*MyLi[2,-(x/(a-x))]*MyLog[(b-c)/(b-x)]*MyT[1,b/(b-x),(b-c)/(b-x)]*MyS[Im[b/x]]-I*Pi*MyLi[2,-(x/(a-x))]*MyLog[c/(c-x)]*MyT[1,b/(b-x),c/(c-x)]*MyS[Im[b/x]]+Pi^2*MyH2[1-b/x,1-a/x]*MyH2[(b-x)/(c-x),1-b/x]*MyHT[MyR[1-b/x,1-a/x]-MyR[(1-b/x)/(1-c/x),1-b/x]]*MyLog[(c*(a-x))/((a-b)*x)]^2*MyS[Im[(b-x)/(c-x)]]*MyS[Im[b/x]]-I*Pi*MyH2[1-c/x,1-b/x]*MyLi[3,(b+c-2*x)/(c-x)]*MyS[Im[c/x]]+I*Pi*MyH2[1-c/x,1-b/x]*MyLi[3,x/b]*MyS[Im[c/x]]-I*Pi*MyH2[1-c/x,1-b/x]*MyLi[3,((a-b)*x)/(b*(a-x))]*MyS[Im[c/x]]+I*Pi*MyH2[1-c/x,1-b/x]*MyLi[3,-(((a-b)*(b+c-2*x))/((a-x)*(x-c)))]*MyS[Im[c/x]]+I*Pi*MyH2[1-c/x,1-b/x]*MyLi[2,(b+c-2*x)/(c-x)]*MyLog[-(((b-c)*(b+c-2*x))/(c-x)^2)]*MyS[Im[c/x]]-I*Pi*MyH2[1-c/x,1-b/x]*MyLi[2,-(((a-b)*(b+c-2*x))/((a-x)*(x-c)))]*MyLog[-(((b-c)*(b+c-2*x))/(c-x)^2)]*MyS[Im[c/x]]-I*Pi*MyH2[1-c/x,1-b/x]*MyLi[2,x/b]*MyLog[((c-b)*x)/(b*(c-x))]*MyS[Im[c/x]]+I*Pi*MyH2[1-c/x,1-b/x]*MyLi[2,((a-b)*x)/(b*(a-x))]*MyLog[((c-b)*x)/(b*(c-x))]*MyS[Im[c/x]]+(I/2)*Pi*MyH2[1-c/x,1-b/x]*MyLog[(a*(b-x))/(b*(a-x))]*MyLog[((c-b)*x)/(b*(c-x))]^2*MyS[Im[c/x]]+(I/2)*Pi*MyH2[1-c/x,1-b/x]*MyLog[-(((b-c)*(b+c-2*x))/(c-x)^2)]^2*MyLog[(x-b)/(c-x)]*MyS[Im[c/x]]+(I/2)*Pi*MyH1[1-b/x,1-c/x]*MyLog[a/(a-x)]*MyLog[((c-b)*x)/((b-x)*(x-c))]^2*MyS[Im[c/x]]-(I/2)*Pi*MyH2[1-c/x,1-b/x]*MyLog[-(((b-c)*(b+c-2*x))/(c-x)^2)]^2*MyLog[-(((x-b)*(a-b-c+x))/((a-x)*(x-c)))]*MyS[Im[c/x]]-(I/2)*Pi*MyH2[1-c/x,1-b/x]*MyLog[((c-b)*x)/(b*(c-x))]^2*MyLog[1-x/b]*MyS[Im[c/x]]+I*Pi*MyLi[3,(a-x)/(a-b)]*MyT[1,(a-c)/(a-x),c/x]*MyS[Im[c/x]]-I*Pi*MyLi[3,(b-x)/(b-c)]*MyT[1,(a-c)/(a-x),c/x]*MyS[Im[c/x]]-I*Pi*MyLi[3,(c*(a-x))/((a-b)*x)]*MyT[1,(a-c)/(a-x),c/x]*MyS[Im[c/x]]+I*Pi*MyLi[3,(c*(b-x))/((b-c)*x)]*MyT[1,(a-c)/(a-x),c/x]*MyS[Im[c/x]]+I*Pi*MyLi[2,(a-x)/(a-b)]*MyLog[c/x]*MyT[1,(a-c)/(a-x),c/x]*MyS[Im[c/x]]-I*Pi*MyLi[2,(b-x)/(b-c)]*MyLog[c/x]*MyT[1,(a-c)/(a-x),c/x]*MyS[Im[c/x]]-(I/2)*Pi*MyLog[c/x]^2*MyLog[(x-b)/(a-b)]*MyT[1,(a-c)/(a-x),c/x]*MyS[Im[c/x]]+(I/2)*Pi*MyLog[c/x]^2*MyLog[(x-c)/(b-c)]*MyT[1,(a-c)/(a-x),c/x]*MyS[Im[c/x]]+(I/2)*Pi*MyLog[a/(a-x)]*MyLog[c/x]^2*MyT[1,(b-c)/(b-x),c/x]*MyS[Im[c/x]]-Pi^2*MyH2[1-b/x,1-a/x]*MyH2[1-c/x,1-b/x]*MyHT[MyR[1-b/x,1-a/x]-MyR[1-c/x,1-b/x]]*MyLog[-(((b-c)*(a-x))/((a-b)*(c-x)))]^2*MyS[Im[b/x]]*MyS[Im[c/x]]+I*Pi*MyH1[(x-b)/(a-b),1-x/b]*MyLog[-(a/(b-x))]^2*MyLog[b/(b-x)]*MyS[Im[x/b]]-I*Pi*MyLog[b/(b-x)]^2*MyLog[(a-x)/(b-x)]*MyT[1,-(x/(b-x)),(a-x)/(b-x)]*MyS[Im[x/b]]+(I/2)*Pi*MyLog[a/(a-x)]^2*MyLog[(a-b)/(a-x)]*MyT[1,(a-c)/(a-x),a/(a-x)]*MyS[Im[x/(a-x)]]-(I/2)*Pi*MyLog[a/(a-x)]^2*MyLog[(b-c)/(b-x)]*MyT[1,(a-c)/(a-x),a/(a-x)]*MyS[Im[x/(a-x)]]-(I/2)*Pi*MyLog[a/(a-x)]^2*MyLog[(b-c)/(b-x)]*MyT[1,b/(b-x),a/(a-x)]*MyS[Im[x/(a-x)]]-(I/2)*Pi*MyLog[a/(a-x)]^2*MyLog[c/(c-x)]*MyT[1,b/(b-x),a/(a-x)]*MyS[Im[x/(a-x)]]-(I/2)*Pi*MyLog[(a-b)/(a-x)]*MyLog[c/(c-x)]^2*MyT[1,a/(a-x),c/(c-x)]*MyS[Im[x/(c-x)]]+(I/2)*Pi*MyLog[(b-c)/(b-x)]*MyLog[c/(c-x)]^2*MyT[1,a/(a-x),c/(c-x)]*MyS[Im[x/(c-x)]]-I*Pi*MyLi[3,b/(b-a)]*MyT[1,b/(b-x),c/(c-x)]*MyS[Im[x/(c-x)]]+I*Pi*MyLi[3,(c*(x-b))/((a-b)*(c-x))]*MyT[1,b/(b-x),c/(c-x)]*MyS[Im[x/(c-x)]]+I*Pi*MyLi[2,b/(b-a)]*MyLog[b/(b-x)]*MyT[1,b/(b-x),c/(c-x)]*MyS[Im[x/(c-x)]]+(I/2)*Pi*MyLog[a/(a-b)]*MyLog[b/(b-x)]^2*MyT[1,b/(b-x),c/(c-x)]*MyS[Im[x/(c-x)]]-I*Pi*MyLi[2,b/(b-a)]*MyLog[c/(c-x)]*MyT[1,b/(b-x),c/(c-x)]*MyS[Im[x/(c-x)]]-I*Pi*MyLog[a/(a-b)]*MyLog[b/(b-x)]*MyLog[c/(c-x)]*MyT[1,b/(b-x),c/(c-x)]*MyS[Im[x/(c-x)]]+(I/2)*Pi*MyLog[a/(a-b)]*MyLog[c/(c-x)]^2*MyT[1,b/(b-x),c/(c-x)]*MyS[Im[x/(c-x)]]-(I/2)*Pi*MyLog[a/(a-x)]*MyLog[c/(c-x)]^2*MyT[1,b/(b-x),c/(c-x)]*MyS[Im[x/(c-x)]]+(I/2)*Pi*MyLog[(a-b)/(a-x)]*MyLog[c/(c-x)]^2*MyT[1,b/(b-x),c/(c-x)]*MyS[Im[x/(c-x)]]+I*Pi*MyLog[(a-x)/(a-b)]^2*MyLog[b/(b-x)]*MyT[1,a/(a-b),(a-x)/(a-b)]*MyS[Im[(x-b)/(a-b)]]-MyLog[a/(a-b)]*Zeta[3]+MyLog[(a-x)/(a-b)]*Zeta[3]+(2*I)*Pi*MyT[1,b/(b-x),(b-a)/(b-x)]*MyS[Im[(a-x)/(b-x)]]*Zeta[3],
G[a_,b_,c_,d_,x_] :> -(Pi^2*MyLi[2,b/(b-a)])/6-(MyLi[2,b/(b-a)]*MyLi[2,b/(b-c)])/4-(MyLi[2,(b-c)/(a-c)]*MyLi[2,c/(c-a)])/4+MyLi[2,b/(b-a)]*MyLi[2,b/(b-d)]+(MyLi[2,b/(b-a)]*MyLi[2,(b-d)/(b-c)])/2+(MyLi[2,b/(b-a)]*MyLi[2,(c-d)/(b-d)])/2+(MyLi[2,c/(c-a)]*MyLi[2,((a-b)*(c-d))/((a-c)*(b-d))])/4-(MyLi[2,b/(b-a)]*MyLi[2,(b*(c-d))/(c*(b-d))])/4-(MyLi[2,c/b]*MyLi[2,d/b])/4-(MyLi[2,(a-d)/(a-b)]*MyLi[2,d/c])/4+(MyLi[2,(b-d)/(b-c)]*MyLi[2,d/c])/4+(MyLi[2,(b-d)/(a-d)]*MyLi[2,d/c])/2-(MyLi[2,(c-d)/(b-d)]*MyLi[2,d/c])/2+(MyLi[2,c/b]*MyLi[2,((a-b)*d)/(b*(a-d))])/4-(MyLi[2,(a-c)/(a-b)]*MyLi[2,((a-c)*d)/(c*(a-d))])/4+(MyLi[2,(a-d)/(a-b)]*MyLi[2,((a-c)*d)/(c*(a-d))])/2-(MyLi[2,(b-d)/(b-c)]*MyLi[2,((a-c)*d)/(c*(a-d))])/2-(MyLi[2,(b-d)/(a-d)]*MyLi[2,((a-c)*d)/(c*(a-d))])/2+(MyLi[2,((a-c)*(b-d))/((b-c)*(a-d))]*MyLi[2,((a-c)*d)/(c*(a-d))])/4+(MyLi[2,(c-d)/(b-d)]*MyLi[2,((a-c)*d)/(c*(a-d))])/2-(MyLi[2,d/b]*MyLi[2,((c-b)*d)/(b*(c-d))])/4+(MyLi[2,((a-b)*d)/(b*(a-d))]*MyLi[2,((c-b)*d)/(b*(c-d))])/4+(MyLi[2,(a-c)/(a-b)]*MyLi[2,d/(-a+d)])/2+(MyLi[2,b/(b-c)]*MyLi[2,d/(-a+d)])/2-(MyLi[2,(a-d)/(a-b)]*MyLi[2,d/(-a+d)])/2+MyLi[2,(b-d)/(a-d)]*MyLi[2,d/(-a+d)]-(MyLi[2,((a-c)*(b-d))/((b-c)*(a-d))]*MyLi[2,d/(-a+d)])/2-MyLi[2,(c-d)/(b-d)]*MyLi[2,d/(-a+d)]+(MyLi[2,(b*(c-d))/(c*(b-d))]*MyLi[2,d/(-a+d)])/2+(MyLi[2,d/(-a+d)]*MyLi[2,d/(-b+d)])/2-(MyLi[2,b/(b-a)]*MyLi[2,(-b+d)/(a-b)])/2-MyLi[2,b/(b-d)]*MyLi[2,(-b+d)/(a-b)]-MyLi[2,a/(a-b)]*MyLi[2,d/(-c+d)]-(MyLi[2,b/(b-a)]*MyLi[2,d/(-c+d)])/2-MyLi[2,(a-c)/(a-b)]*MyLi[2,d/(-c+d)]+2*MyLi[2,(a-d)/(a-b)]*MyLi[2,d/(-c+d)]-(MyLi[2,d/(-a+d)]*MyLi[2,d/(-c+d)])/2+(3*MyLi[2,(-b+d)/(a-b)]*MyLi[2,d/(-c+d)])/2+(MyLi[2,b/(b-a)]*MyLi[2,1-d/c])/2-(MyLi[2,d/(-a+d)]*MyLi[2,1-d/c])/2-(MyLi[2,(-b+d)/(a-b)]*MyLi[2,1-d/c])/4+MyLi[2,(-b+d)/(a-b)]*MyLi[2,(b-x)/(b-d)]+(MyLi[2,(-b+d)/(a-b)]*MyLi[2,(c-d)/(c-x)])/4+(MyLi[2,(c-x)/(b-x)]*MyLi[2,(d-x)/(b-x)])/4-(MyLi[2,(c-x)/(b-x)]*MyLi[2,((a-b)*(d-x))/((a-d)*(b-x))])/4+(MyLi[2,(a-d)/(a-b)]*MyLi[2,(d-x)/(c-x)])/4-(MyLi[2,(b-d)/(b-c)]*MyLi[2,(d-x)/(c-x)])/4-(MyLi[2,(b-d)/(a-d)]*MyLi[2,(d-x)/(c-x)])/2+(MyLi[2,(c-d)/(b-d)]*MyLi[2,(d-x)/(c-x)])/2+(MyLi[2,(a-c)/(a-b)]*MyLi[2,((a-c)*(d-x))/((a-d)*(c-x))])/4-(MyLi[2,(a-d)/(a-b)]*MyLi[2,((a-c)*(d-x))/((a-d)*(c-x))])/2+(MyLi[2,(b-d)/(b-c)]*MyLi[2,((a-c)*(d-x))/((a-d)*(c-x))])/2+(MyLi[2,(b-d)/(a-d)]*MyLi[2,((a-c)*(d-x))/((a-d)*(c-x))])/2-(MyLi[2,((a-c)*(b-d))/((b-c)*(a-d))]*MyLi[2,((a-c)*(d-x))/((a-d)*(c-x))])/4-(MyLi[2,(c-d)/(b-d)]*MyLi[2,((a-c)*(d-x))/((a-d)*(c-x))])/2+(Pi^2*MyLi[2,(x-b)/(a-b)])/6-(MyLi[2,(b-d)/(b-c)]*MyLi[2,(x-b)/(a-b)])/2-(MyLi[2,(c-d)/(b-d)]*MyLi[2,(x-b)/(a-b)])/2+(MyLi[2,(-b+d)/(a-b)]*MyLi[2,(x-b)/(a-b)])/2-MyLi[2,d/(-c+d)]*MyLi[2,(x-b)/(a-b)]+(MyLi[2,(b-x)/(b-c)]*MyLi[2,(x-b)/(a-b)])/4-MyLi[2,(b-x)/(b-d)]*MyLi[2,(x-b)/(a-b)]-(MyLi[2,(c-d)/(c-x)]*MyLi[2,(x-b)/(a-b)])/2+(MyLi[2,((c-d)*(b-x))/((b-d)*(c-x))]*MyLi[2,(x-b)/(a-b)])/4+(MyLi[2,(b-c)/(a-c)]*MyLi[2,(x-c)/(a-c)])/4-(MyLi[2,((a-b)*(c-d))/((a-c)*(b-d))]*MyLi[2,(x-c)/(a-c)])/4-(MyLi[2,(a-c)/(a-b)]*MyLi[2,(-d+x)/(a-d)])/2+(MyLi[2,(a-d)/(a-b)]*MyLi[2,(-d+x)/(a-d)])/2-MyLi[2,(b-d)/(a-d)]*MyLi[2,(-d+x)/(a-d)]+(MyLi[2,((a-c)*(b-d))/((b-c)*(a-d))]*MyLi[2,(-d+x)/(a-d)])/2+MyLi[2,(c-d)/(b-d)]*MyLi[2,(-d+x)/(a-d)]-(MyLi[2,(b-x)/(b-c)]*MyLi[2,(-d+x)/(a-d)])/2+(MyLi[2,(c-d)/(c-x)]*MyLi[2,(-d+x)/(a-d)])/2-(MyLi[2,((c-d)*(b-x))/((b-d)*(c-x))]*MyLi[2,(-d+x)/(a-d)])/2-(MyLi[2,(-d+x)/(a-d)]*MyLi[2,(-d+x)/(b-d)])/2+MyLi[2,(a-c)/(a-b)]*MyLi[2,(-d+x)/(c-d)]-2*MyLi[2,(a-d)/(a-b)]*MyLi[2,(-d+x)/(c-d)]-(3*MyLi[2,(-b+d)/(a-b)]*MyLi[2,(-d+x)/(c-d)])/2+MyLi[2,(a-x)/(a-b)]*MyLi[2,(-d+x)/(c-d)]+(3*MyLi[2,(x-b)/(a-b)]*MyLi[2,(-d+x)/(c-d)])/2+(MyLi[2,(-d+x)/(a-d)]*MyLi[2,(-d+x)/(c-d)])/2+(MyLi[2,(d-x)/(b-x)]*MyLi[2,((b-c)*(-d+x))/((c-d)*(b-x))])/4-(MyLi[2,((a-b)*(d-x))/((a-d)*(b-x))]*MyLi[2,((b-c)*(-d+x))/((c-d)*(b-x))])/4+MyLi[4,b/(b-a)]-MyLi[4,d/(-a+d)]-MyLi[4,(x-b)/(a-b)]+MyLi[4,(-d+x)/(a-d)]-MyLi22[b/(b-a),(b-a)/(b-c)]/4-MyLi22[b/(b-a),-(((a-b)*(c-d))/(c*(b-d)))]/4+MyLi22[b/(b-a),1-d/b]/2+MyLi22[(a-c)/(a-b),((a-b)*d)/(c*(a-d))]/4-MyLi22[(a-c)/(a-b),((a-b)*(d-x))/((a-d)*(c-x))]/4+MyLi22[b/(b-c),(c-b)/(a-b)]/4+MyLi22[(b-c)/(a-c),c/(c-b)]/4-MyLi22[(b-c)/(a-c),(x-c)/(b-c)]/4+MyLi22[c/b,d/c]/4-MyLi22[c/b,((a-b)*d)/(c*(a-d))]/4-MyLi22[c/(c-a),1-b/c]/4+MyLi22[c/(c-a),-(((a-b)*(c-d))/(c*(b-d)))]/4-MyLi22[(a-d)/(a-b),((a-b)*d)/(c*(a-d))]/4+MyLi22[(a-d)/(a-b),((a-b)*(d-x))/((a-d)*(c-x))]/4+MyLi22[(b-d)/(b-c),((b-c)*d)/(c*(b-d))]/4-MyLi22[(b-d)/(b-c),((b-c)*(d-x))/((b-d)*(c-x))]/4+MyLi22[(b-d)/(a-d),d/(-b+d)]/2-MyLi22[(b-d)/(a-d),(-d+x)/(b-d)]/2-MyLi22[((a-c)*(b-d))/((b-c)*(a-d)),((b-c)*d)/(c*(b-d))]/4+MyLi22[((a-c)*(b-d))/((b-c)*(a-d)),((b-c)*(d-x))/((b-d)*(c-x))]/4-MyLi22[(c-d)/(a-d),d/(-c+d)]/2+MyLi22[(c-d)/(a-d),(-d+x)/(c-d)]/2-MyLi22[((a-b)*(c-d))/((a-c)*(b-d)),(c*(-b+d))/((a-b)*(c-d))]/4+MyLi22[((a-b)*(c-d))/((a-c)*(b-d)),((b-d)*(x-c))/((a-b)*(c-d))]/4+MyLi22[(b*(c-d))/(c*(b-d)),(c*(-b+d))/((a-b)*(c-d))]/4-MyLi22[d/b,(c-b)/(c-d)]/4-MyLi22[d/b,c/d]/4+MyLi22[d/c,(c*(a-d))/((a-b)*d)]/4-MyLi22[d/c,(c*(b-d))/((b-c)*d)]/4+MyLi22[((a-b)*d)/(b*(a-d)),-(((b-c)*(a-d))/((a-b)*(c-d)))]/4+MyLi22[((a-b)*d)/(b*(a-d)),(c*(a-d))/((a-b)*d)]/4-MyLi22[((a-c)*d)/(c*(a-d)),(c*(a-d))/((a-b)*d)]/4+MyLi22[((a-c)*d)/(c*(a-d)),(c*(b-d))/((b-c)*d)]/4-MyLi22[((c-b)*d)/(b*(c-d)),-(((a-b)*(c-d))/((b-c)*(a-d)))]/4+MyLi22[((c-b)*d)/(b*(c-d)),(-c+d)/(b-c)]/4-MyLi22[d/(-a+d),1-b/d]/2+MyLi22[d/(-a+d),(a-d)/(b-d)]/2+MyLi22[(-b+d)/(a-b),b/(b-d)]/2+MyLi22[(-b+d)/(a-b),-(((a-b)*(c-d))/(c*(b-d)))]/4-MyLi22[(-b+d)/(a-b),(b-x)/(b-d)]/2-MyLi22[(-b+d)/(a-b),((a-b)*(-c+d))/((b-d)*(c-x))]/4-MyLi22[1-d/c,(c*(-b+d))/((a-b)*(c-d))]/4-MyLi22[(b-x)/(b-c),(c-b)/(a-b)]/4+MyLi22[(c-d)/(c-x),((b-d)*(x-c))/((a-b)*(c-d))]/4-MyLi22[((c-d)*(b-x))/((b-d)*(c-x)),((b-d)*(x-c))/((a-b)*(c-d))]/4-MyLi22[(c-x)/(b-x),(d-x)/(c-x)]/4+MyLi22[(c-x)/(b-x),((a-b)*(d-x))/((a-d)*(c-x))]/4+MyLi22[(d-x)/(b-x),(c-b)/(c-d)]/4+MyLi22[(d-x)/(b-x),(c-x)/(d-x)]/4-MyLi22[((a-b)*(d-x))/((a-d)*(b-x)),-(((b-c)*(a-d))/((a-b)*(c-d)))]/4-MyLi22[((a-b)*(d-x))/((a-d)*(b-x)),((a-d)*(c-x))/((a-b)*(d-x))]/4-MyLi22[(d-x)/(c-x),((a-d)*(c-x))/((a-b)*(d-x))]/4+MyLi22[(d-x)/(c-x),((b-d)*(c-x))/((b-c)*(d-x))]/4+MyLi22[((a-c)*(d-x))/((a-d)*(c-x)),((a-d)*(c-x))/((a-b)*(d-x))]/4-MyLi22[((a-c)*(d-x))/((a-d)*(c-x)),((b-d)*(c-x))/((b-c)*(d-x))]/4+MyLi22[(x-b)/(a-b),(b-a)/(b-c)]/4-MyLi22[(x-b)/(a-b),(b-d)/(b-x)]/2+MyLi22[(x-b)/(a-b),((a-b)*(-c+d))/((b-d)*(c-x))]/4+MyLi22[(x-c)/(a-c),(c-b)/(c-x)]/4-MyLi22[(x-c)/(a-c),((a-b)*(-c+d))/((b-d)*(c-x))]/4-MyLi22[(-d+x)/(a-d),(a-d)/(b-d)]/2+MyLi22[(-d+x)/(a-d),(-b+d)/(d-x)]/2+MyLi22[((b-c)*(-d+x))/((c-d)*(b-x)),-(((a-b)*(c-d))/((b-c)*(a-d)))]/4-MyLi22[((b-c)*(-d+x))/((c-d)*(b-x)),(-c+d)/(b-c)]/4-(MyLi[3,b/(b-c)]*MyLog[a/(a-b)])/2+MyLi[3,b/(b-d)]*MyLog[a/(a-b)]+(MyLi[3,(b-d)/(b-c)]*MyLog[a/(a-b)])/2-(MyLi[3,(b*(c-d))/(c*(b-d))]*MyLog[a/(a-b)])/2+(MyLi[3,1-d/c]*MyLog[a/(a-b)])/2-(MyLi[3,(b-c)/(a-c)]*MyLog[a/(a-c)])/2+(MyLi[3,((a-b)*(c-d))/((a-c)*(b-d))]*MyLog[a/(a-c)])/2+(MyLi[3,1-b/c]*MyLog[a/(a-d)])/2-(MyLi[3,(a-c)/(a-b)]*MyLog[a/(a-d)])/2+(MyLi[3,b/(b-c)]*MyLog[a/(a-d)])/2-(MyLi[3,(b-a)/(b-c)]*MyLog[a/(a-d)])/2-(MyLi[3,(a-c)/(b-c)]*MyLog[a/(a-d)])/2-(MyLi[3,b/c]*MyLog[a/(a-d)])/2-(MyLi[3,c/(c-b)]*MyLog[a/(a-d)])/2-(MyLi[3,(c-b)/(a-b)]*MyLog[a/(a-d)])/2+(MyLi[3,(a-d)/(a-b)]*MyLog[a/(a-d)])/2+(MyLi[3,(b-a)/(b-d)]*MyLog[a/(a-d)])/2-MyLi[3,(b-d)/(b-c)]*MyLog[a/(a-d)]+MyLi[3,(b-d)/(a-d)]*MyLog[a/(a-d)]+(MyLi[3,((a-c)*(b-d))/((b-c)*(a-d))]*MyLog[a/(a-d)])/2-MyLi[3,(c-b)/(c-d)]*MyLog[a/(a-d)]+(MyLi[3,-(((b-c)*(a-d))/((a-b)*(c-d)))]*MyLog[a/(a-d)])/2+(MyLi[3,((a-c)*(b-d))/((a-b)*(c-d))]*MyLog[a/(a-d)])/2+(MyLi[3,-(((a-b)*(c-d))/((b-c)*(a-d)))]*MyLog[a/(a-d)])/2-MyLi[3,(c-d)/(b-d)]*MyLog[a/(a-d)]+(MyLi[3,(b*(c-d))/(c*(b-d))]*MyLog[a/(a-d)])/2+MyLi[3,b/d]*MyLog[a/(a-d)]-(MyLi[3,c/d]*MyLog[a/(a-d)])/2+(MyLi[3,(c*(b-d))/((b-c)*d)]*MyLog[a/(a-d)])/2+(MyLi[3,d/c]*MyLog[a/(a-d)])/2-(MyLi[3,((b-c)*d)/(c*(b-d))]*MyLog[a/(a-d)])/2+MyLi[3,d/(-b+d)]*MyLog[a/(a-d)]+(MyLi[3,(-b+d)/(a-b)]*MyLog[a/(a-d)])/2-(MyLi[3,(b*(-c+d))/((b-c)*d)]*MyLog[a/(a-d)])/2-(MyLi[3,1-d/c]*MyLog[a/(a-d)])/2-MyLi[2,d/(-c+d)]*MyLog[b/(b-a)]*MyLog[a/(a-d)]+(Pi^2*MyLog[1-b/d]*MyLog[a/(a-d)])/6+(MyLog[1-b/d]^3*MyLog[a/(a-d)])/6-(Pi^2*MyLog[1-c/d]*MyLog[a/(a-d)])/12-(MyLog[1-c/d]^3*MyLog[a/(a-d)])/12+(MyLi[3,b/(b-c)]*MyLog[(a-b)/(a-d)])/2-(MyLi[3,a/c]*MyLog[(a-b)/(a-d)])/2+(MyLi[3,b/c]*MyLog[(a-b)/(a-d)])/2-(MyLi[3,1-c/a]*MyLog[(a-b)/(a-d)])/2-(MyLi[3,1-c/d]*MyLog[(a-b)/(a-d)])/2+(MyLi[3,(a*(c-d))/(c*(a-d))]*MyLog[(a-b)/(a-d)])/2-(MyLi[3,(b*(c-d))/(c*(b-d))]*MyLog[(a-b)/(a-d)])/2+(MyLi[3,a/d]*MyLog[(a-b)/(a-d)])/2+(MyLi[3,((c-a)*d)/(a*(c-d))]*MyLog[(a-b)/(a-d)])/2+(3*MyLi[3,d/(-a+d)]*MyLog[(a-b)/(a-d)])/2-MyLi[3,d/(-b+d)]*MyLog[(a-b)/(a-d)]+(MyLi[3,d/(-c+d)]*MyLog[(a-b)/(a-d)])/2-(MyLi[3,(b*(-c+d))/((b-c)*d)]*MyLog[(a-b)/(a-d)])/2+(MyLi[3,1-d/a]*MyLog[(a-b)/(a-d)])/2+(MyLi[3,(a-c)/(a-x)]*MyLog[(a-b)/(a-d)])/2-(MyLi[3,(a-d)/(a-x)]*MyLog[(a-b)/(a-d)])/2-(MyLi[3,(b-x)/(b-c)]*MyLog[(a-b)/(a-d)])/2+(MyLi[3,(a-x)/(c-x)]*MyLog[(a-b)/(a-d)])/2-(MyLi[3,((c-d)*(a-x))/((a-d)*(c-x))]*MyLog[(a-b)/(a-d)])/2-(MyLi[3,(b-x)/(c-x)]*MyLog[(a-b)/(a-d)])/2+(MyLi[3,((c-d)*(b-x))/((b-d)*(c-x))]*MyLog[(a-b)/(a-d)])/2+(MyLi[3,(-c+d)/(d-x)]*MyLog[(a-b)/(a-d)])/2-(MyLi[3,(a-x)/(d-x)]*MyLog[(a-b)/(a-d)])/2+(MyLi[3,-(((c-d)*(b-x))/((b-c)*(d-x)))]*MyLog[(a-b)/(a-d)])/2-(3*MyLi[3,(-d+x)/(a-d)]*MyLog[(a-b)/(a-d)])/2+MyLi[3,(-d+x)/(b-d)]*MyLog[(a-b)/(a-d)]-(MyLi[3,(-d+x)/(c-d)]*MyLog[(a-b)/(a-d)])/2-(MyLi[3,((a-c)*(-d+x))/((c-d)*(a-x))]*MyLog[(a-b)/(a-d)])/2+(Pi^2*MyLog[1-a/d]*MyLog[(a-b)/(a-d)])/12+(MyLog[1-a/d]^3*MyLog[(a-b)/(a-d)])/12+(MyLi[2,(b-a)/(b-c)]*MyLog[a/(a-d)]*MyLog[(a-b)/(a-d)])/2+(MyLi[2,a/c]*MyLog[a/(a-d)]*MyLog[(a-b)/(a-d)])/2-(MyLi[2,1-c/d]*MyLog[a/(a-d)]*MyLog[(a-b)/(a-d)])/2-(MyLi[2,(b-a)/(b-d)]*MyLog[a/(a-d)]*MyLog[(a-b)/(a-d)])/2+MyLi[2,(c-d)/(a-d)]*MyLog[a/(a-d)]*MyLog[(a-b)/(a-d)]-(MyLi[2,-(((a-b)*(c-d))/((b-c)*(a-d)))]*MyLog[a/(a-d)]*MyLog[(a-b)/(a-d)])/2-(MyLi[2,(a*(c-d))/(c*(a-d))]*MyLog[a/(a-d)]*MyLog[(a-b)/(a-d)])/2-(MyLi[2,(c-d)/(b-d)]*MyLog[a/(a-d)]*MyLog[(a-b)/(a-d)])/2-(MyLi[2,a/d]*MyLog[a/(a-d)]*MyLog[(a-b)/(a-d)])/2+(MyLog[1-a/c]*MyLog[a/(a-d)]^2*MyLog[(a-b)/(a-d)])/4-(MyLog[1-a/d]*MyLog[a/(a-d)]^2*MyLog[(a-b)/(a-d)])/4+(MyLog[(a-c)/(b-c)]*MyLog[a/(a-d)]*MyLog[(a-b)/(a-d)]^2)/4+(MyLi[2,d/(-a+d)]*MyLog[(c-b)/(a-b)]*MyLog[(a-c)/(a-d)])/2-MyLi[2,d/(-c+d)]*MyLog[(c-b)/(a-b)]*MyLog[(a-c)/(a-d)]-(MyLi[2,(-d+x)/(a-d)]*MyLog[(c-b)/(a-b)]*MyLog[(a-c)/(a-d)])/2+MyLi[2,(-d+x)/(c-d)]*MyLog[(c-b)/(a-b)]*MyLog[(a-c)/(a-d)]+(MyLi[2,(a-c)/(a-b)]*MyLog[a/(a-d)]*MyLog[(a-c)/(a-d)])/2+(MyLi[2,(a-c)/(b-c)]*MyLog[a/(a-d)]*MyLog[(a-c)/(a-d)])/2-(MyLi[2,((a-c)*(b-d))/((b-c)*(a-d))]*MyLog[a/(a-d)]*MyLog[(a-c)/(a-d)])/2-(MyLi[2,((a-c)*(b-d))/((a-b)*(c-d))]*MyLog[a/(a-d)]*MyLog[(a-c)/(a-d)])/2+(MyLi[2,1-c/a]*MyLog[(a-b)/(a-d)]*MyLog[(a-c)/(a-d)])/2-(MyLi[2,((c-a)*d)/(a*(c-d))]*MyLog[(a-b)/(a-d)]*MyLog[(a-c)/(a-d)])/2-(MyLi[2,(a-c)/(a-x)]*MyLog[(a-b)/(a-d)]*MyLog[(a-c)/(a-d)])/2+(MyLi[2,((a-c)*(-d+x))/((c-d)*(a-x))]*MyLog[(a-b)/(a-d)]*MyLog[(a-c)/(a-d)])/2+(MyLog[(b-a)/(b-c)]*MyLog[a/(a-d)]*MyLog[(a-c)/(a-d)]^2)/4+(MyLog[(c-b)/(a-b)]*MyLog[a/(a-d)]*MyLog[(a-c)/(a-d)]^2)/4+(MyLog[c/a]*MyLog[(a-b)/(a-d)]*MyLog[(a-c)/(a-d)]^2)/4-MyLi[3,b/(b-a)]*MyLog[(a-d)/(a-b)]+MyLi[3,b/(b-d)]*MyLog[(a-d)/(a-b)]-MyLi[3,(b-x)/(b-d)]*MyLog[(a-d)/(a-b)]+MyLi[3,(x-b)/(a-b)]*MyLog[(a-d)/(a-b)]-(Pi^2*MyLog[a/(a-d)]*MyLog[(a-d)/(b-c)])/12-(MyLog[a/(a-d)]*MyLog[(a-d)/(b-c)]^3)/12+MyLi[3,a/b]*MyLog[b/(b-d)]+MyLi[3,b/(b-a)]*MyLog[b/(b-d)]+MyLi[3,1-b/a]*MyLog[b/(b-d)]+MyLi[3,a/(a-d)]*MyLog[b/(b-d)]-MyLi[3,(a-b)/(a-d)]*MyLog[b/(b-d)]-MyLi[3,(b-a)/(b-d)]*MyLog[b/(b-d)]-MyLi[3,(a*(b-d))/(b*(a-d))]*MyLog[b/(b-d)]+MyLi[3,d/a]*MyLog[b/(b-d)]-MyLi[3,d/b]*MyLog[b/(b-d)]-MyLi[3,((b-a)*d)/(a*(b-d))]*MyLog[b/(b-d)]+(Pi^2*MyLog[1-a/b]*MyLog[b/(b-d)])/6+(MyLog[1-a/b]^3*MyLog[b/(b-d)])/6-(Pi^2*MyLog[a/(a-b)]*MyLog[b/(b-d)])/6-MyLi[2,a/b]*MyLog[a/(a-b)]*MyLog[b/(b-d)]-MyLi[2,a/(a-d)]*MyLog[a/(a-b)]*MyLog[b/(b-d)]+MyLi[2,b/(b-d)]*MyLog[a/(a-b)]*MyLog[b/(b-d)]-MyLi[2,(b-a)/(b-d)]*MyLog[a/(a-b)]*MyLog[b/(b-d)]+(MyLi[2,(b-d)/(b-c)]*MyLog[a/(a-b)]*MyLog[b/(b-d)])/2+MyLi[2,(a*(b-d))/(b*(a-d))]*MyLog[a/(a-b)]*MyLog[b/(b-d)]+(MyLi[2,(c-d)/(b-d)]*MyLog[a/(a-b)]*MyLog[b/(b-d)])/2-(MyLi[2,d/(-c+d)]*MyLog[a/(a-b)]*MyLog[b/(b-d)])/2+(MyLi[2,1-d/c]*MyLog[a/(a-b)]*MyLog[b/(b-d)])/2-(MyLog[1-a/b]*MyLog[a/(a-b)]^2*MyLog[b/(b-d)])/2+(MyLi[2,d/(-a+d)]*MyLog[c/(c-b)]*MyLog[b/(b-d)])/2-(MyLi[2,b/(b-c)]*MyLog[a/(a-d)]*MyLog[b/(b-d)])/2+(MyLi[2,b/c]*MyLog[a/(a-d)]*MyLog[b/(b-d)])/2-(MyLi[2,(b*(c-d))/(c*(b-d))]*MyLog[a/(a-d)]*MyLog[b/(b-d)])/2-MyLi[2,b/d]*MyLog[a/(a-d)]*MyLog[b/(b-d)]+MyLi[2,d/(-c+d)]*MyLog[a/(a-d)]*MyLog[b/(b-d)]+(MyLi[2,(b*(-c+d))/((b-c)*d)]*MyLog[a/(a-d)]*MyLog[b/(b-d)])/2-(MyLi[2,b/(b-c)]*MyLog[(a-b)/(a-d)]*MyLog[b/(b-d)])/2-(MyLi[2,b/c]*MyLog[(a-b)/(a-d)]*MyLog[b/(b-d)])/2+(MyLi[2,(b*(c-d))/(c*(b-d))]*MyLog[(a-b)/(a-d)]*MyLog[b/(b-d)])/2+(MyLi[2,(b*(-c+d))/((b-c)*d)]*MyLog[(a-b)/(a-d)]*MyLog[b/(b-d)])/2-(MyLi[2,b/(b-a)]*MyLog[b/(b-d)]^2)/2-(MyLi[2,(b-d)/(a-d)]*MyLog[b/(b-d)]^2)/2+(MyLi[2,d/(-a+d)]*MyLog[b/(b-d)]^2)/2+(MyLog[1-b/c]*MyLog[a/(a-d)]*MyLog[b/(b-d)]^2)/4-(MyLog[c/(c-b)]*MyLog[a/(a-d)]*MyLog[b/(b-d)]^2)/4-(MyLog[1-b/d]*MyLog[a/(a-d)]*MyLog[b/(b-d)]^2)/2-(MyLog[1-b/c]*MyLog[(a-b)/(a-d)]*MyLog[b/(b-d)]^2)/4-(MyLog[c/(c-b)]*MyLog[(a-b)/(a-d)]*MyLog[b/(b-d)]^2)/4-(MyLog[a/(a-b)]*MyLog[b/(b-d)]^3)/6-(MyLi[3,a/(a-b)]*MyLog[(b-c)/(b-d)])/2-(MyLi[3,b/a]*MyLog[(b-c)/(b-d)])/2+(MyLi[3,a/c]*MyLog[(b-c)/(b-d)])/2+(MyLi[3,1-c/a]*MyLog[(b-c)/(b-d)])/2+(MyLi[3,1-c/d]*MyLog[(b-c)/(b-d)])/2+(MyLi[3,(b*(a-d))/(a*(b-d))]*MyLog[(b-c)/(b-d)])/2-(MyLi[3,(a*(c-d))/(c*(a-d))]*MyLog[(b-c)/(b-d)])/2-MyLi[3,a/d]*MyLog[(b-c)/(b-d)]+(MyLi[3,b/d]*MyLog[(b-c)/(b-d)])/2-(MyLi[3,((c-a)*d)/(a*(c-d))]*MyLog[(b-c)/(b-d)])/2-MyLi[3,d/(-a+d)]*MyLog[(b-c)/(b-d)]+(MyLi[3,(a*(-b+d))/((a-b)*d)]*MyLog[(b-c)/(b-d)])/2-MyLi[3,1-d/a]*MyLog[(b-c)/(b-d)]+(MyLi[3,1-d/c]*MyLog[(b-c)/(b-d)])/2-(MyLi[3,(a-c)/(a-x)]*MyLog[(b-c)/(b-d)])/2+MyLi[3,(a-d)/(a-x)]*MyLog[(b-c)/(b-d)]+(MyLi[3,(a-x)/(a-b)]*MyLog[(b-c)/(b-d)])/2+(MyLi[3,(b-x)/(a-x)]*MyLog[(b-c)/(b-d)])/2-(MyLi[3,((a-d)*(b-x))/((b-d)*(a-x))]*MyLog[(b-c)/(b-d)])/2-(MyLi[3,(c-d)/(c-x)]*MyLog[(b-c)/(b-d)])/2-(MyLi[3,(a-x)/(c-x)]*MyLog[(b-c)/(b-d)])/2+(MyLi[3,((c-d)*(a-x))/((a-d)*(c-x))]*MyLog[(b-c)/(b-d)])/2-(MyLi[3,(-c+d)/(d-x)]*MyLog[(b-c)/(b-d)])/2+MyLi[3,(a-x)/(d-x)]*MyLog[(b-c)/(b-d)]-(MyLi[3,-(((b-d)*(a-x))/((a-b)*(d-x)))]*MyLog[(b-c)/(b-d)])/2-(MyLi[3,(b-x)/(d-x)]*MyLog[(b-c)/(b-d)])/2+MyLi[3,(-d+x)/(a-d)]*MyLog[(b-c)/(b-d)]+(MyLi[3,((a-c)*(-d+x))/((c-d)*(a-x))]*MyLog[(b-c)/(b-d)])/2-(Pi^2*MyLog[1-a/d]*MyLog[(b-c)/(b-d)])/6-(MyLog[1-a/d]^3*MyLog[(b-c)/(b-d)])/6+(Pi^2*MyLog[1-b/d]*MyLog[(b-c)/(b-d)])/12+(MyLog[1-b/d]^3*MyLog[(b-c)/(b-d)])/12+(MyLi[2,a/(a-b)]*MyLog[a/(a-d)]*MyLog[(b-c)/(b-d)])/2-(MyLi[2,1-b/c]*MyLog[a/(a-d)]*MyLog[(b-c)/(b-d)])/2-(MyLi[2,a/c]*MyLog[a/(a-d)]*MyLog[(b-c)/(b-d)])/2+(MyLi[2,(c-b)/(a-b)]*MyLog[a/(a-d)]*MyLog[(b-c)/(b-d)])/2+(MyLi[2,1-c/d]*MyLog[a/(a-d)]*MyLog[(b-c)/(b-d)])/2+(MyLi[2,(a-d)/(b-d)]*MyLog[a/(a-d)]*MyLog[(b-c)/(b-d)])/2+(MyLi[2,(b-d)/(a-d)]*MyLog[a/(a-d)]*MyLog[(b-c)/(b-d)])/2+MyLi[2,(c-b)/(c-d)]*MyLog[a/(a-d)]*MyLog[(b-c)/(b-d)]-(MyLi[2,-(((b-c)*(a-d))/((a-b)*(c-d)))]*MyLog[a/(a-d)]*MyLog[(b-c)/(b-d)])/2-MyLi[2,(c-d)/(a-d)]*MyLog[a/(a-d)]*MyLog[(b-c)/(b-d)]+(MyLi[2,(a*(c-d))/(c*(a-d))]*MyLog[a/(a-d)]*MyLog[(b-c)/(b-d)])/2+MyLi[2,a/d]*MyLog[a/(a-d)]*MyLog[(b-c)/(b-d)]+(MyLi[2,((b-c)*d)/(c*(b-d))]*MyLog[a/(a-d)]*MyLog[(b-c)/(b-d)])/2-MyLi[2,d/(-b+d)]*MyLog[a/(a-d)]*MyLog[(b-c)/(b-d)]-(MyLi[2,(a*(-b+d))/((a-b)*d)]*MyLog[a/(a-d)]*MyLog[(b-c)/(b-d)])/2+(MyLi[2,d/(-c+d)]*MyLog[a/(a-d)]*MyLog[(b-c)/(b-d)])/2+(MyLog[b/(b-a)]*MyLog[a/(a-d)]^2*MyLog[(b-c)/(b-d)])/4-(MyLog[1-a/c]*MyLog[a/(a-d)]^2*MyLog[(b-c)/(b-d)])/4+(MyLog[1-a/d]*MyLog[a/(a-d)]^2*MyLog[(b-c)/(b-d)])/2+(MyLi[2,d/(-c+d)]*MyLog[(a-b)/(a-d)]*MyLog[(b-c)/(b-d)])/2-(MyLi[2,(-d+x)/(c-d)]*MyLog[(a-b)/(a-d)]*MyLog[(b-c)/(b-d)])/2-(MyLi[2,1-c/a]*MyLog[(a-c)/(a-d)]*MyLog[(b-c)/(b-d)])/2+(MyLi[2,((c-a)*d)/(a*(c-d))]*MyLog[(a-c)/(a-d)]*MyLog[(b-c)/(b-d)])/2+(MyLi[2,(a-c)/(a-x)]*MyLog[(a-c)/(a-d)]*MyLog[(b-c)/(b-d)])/2-(MyLi[2,((a-c)*(-d+x))/((c-d)*(a-x))]*MyLog[(a-c)/(a-d)]*MyLog[(b-c)/(b-d)])/2-(MyLog[c/a]*MyLog[(a-c)/(a-d)]^2*MyLog[(b-c)/(b-d)])/4+(MyLi[2,b/a]*MyLog[b/(b-d)]*MyLog[(b-c)/(b-d)])/2-(MyLi[2,(b*(a-d))/(a*(b-d))]*MyLog[b/(b-d)]*MyLog[(b-c)/(b-d)])/2-(MyLi[2,b/d]*MyLog[b/(b-d)]*MyLog[(b-c)/(b-d)])/2+(MyLog[1-b/a]*MyLog[b/(b-d)]^2*MyLog[(b-c)/(b-d)])/4-(MyLog[1-b/d]*MyLog[b/(b-d)]^2*MyLog[(b-c)/(b-d)])/4+(MyLog[(a-c)/(a-b)]*MyLog[a/(a-d)]*MyLog[(b-c)/(b-d)]^2)/4-(MyLog[b/c]*MyLog[a/(a-d)]*MyLog[(b-c)/(b-d)]^2)/4+(Pi^2*MyLog[a/(a-d)]*MyLog[(a-d)/(b-d)])/12-(MyLog[a/(a-d)]*MyLog[(a-b)/(a-d)]^2*MyLog[(a-d)/(b-d)])/4+(MyLog[a/(a-d)]*MyLog[(a-d)/(b-d)]^3)/12+(Pi^2*MyLog[b/(b-d)]*MyLog[(b-d)/a])/6+(MyLog[b/(b-d)]*MyLog[(b-d)/a]^3)/6+(Pi^2*MyLog[a/(a-d)]*MyLog[(b-d)/c])/12+(MyLog[a/(a-d)]*MyLog[(b-d)/c]^3)/12+(MyLi[3,c/b]*MyLog[(a*(b-d))/(b*(a-d))])/2+(MyLi[3,((c-b)*d)/(b*(c-d))]*MyLog[(a*(b-d))/(b*(a-d))])/2-(Pi^2*MyLog[b/(b-d)]*MyLog[((b-a)*(b-d))/(b*(a-d))])/6-(MyLog[b/(b-d)]*MyLog[((b-a)*(b-d))/(b*(a-d))]^3)/6-(MyLog[a/(a-d)]*MyLog[(a-b)/(a-d)]^2*MyLog[((a-c)*(b-d))/((b-c)*(a-d))])/4-(MyLi[3,a/(a-b)]*MyLog[c/(c-d)])/2-(MyLi[3,b/a]*MyLog[c/(c-d)])/2+(MyLi[3,(a-c)/(a-b)]*MyLog[c/(c-d)])/2+(MyLi[3,(a-c)/(b-c)]*MyLog[c/(c-d)])/2+(MyLi[3,(a-d)/(b-d)]*MyLog[c/(c-d)])/2+(MyLi[3,(b*(a-d))/(a*(b-d))]*MyLog[c/(c-d)])/2+(MyLi[3,(b-d)/(b-c)]*MyLog[c/(c-d)])/2-(MyLi[3,(b-d)/(a-d)]*MyLog[c/(c-d)])/2-(MyLi[3,((a-c)*(b-d))/((b-c)*(a-d))]*MyLog[c/(c-d)])/2-(MyLi[3,((a-c)*(b-d))/((a-b)*(c-d))]*MyLog[c/(c-d)])/2+(MyLi[3,(c-d)/(b-d)]*MyLog[c/(c-d)])/2-(MyLi[3,a/d]*MyLog[c/(c-d)])/2+(MyLi[3,b/d]*MyLog[c/(c-d)])/2-(MyLi[3,d/(-a+d)]*MyLog[c/(c-d)])/2+(MyLi[3,(a*(-b+d))/((a-b)*d)]*MyLog[c/(c-d)])/2-(MyLi[3,1-d/a]*MyLog[c/(c-d)])/2-(Pi^2*MyLog[1-a/d]*MyLog[c/(c-d)])/12-(MyLog[1-a/d]^3*MyLog[c/(c-d)])/12+(Pi^2*MyLog[1-b/d]*MyLog[c/(c-d)])/12+(MyLog[1-b/d]^3*MyLog[c/(c-d)])/12+(MyLi[2,a/(a-b)]*MyLog[a/(a-d)]*MyLog[c/(c-d)])/2+(MyLi[2,c/(c-b)]*MyLog[a/(a-d)]*MyLog[c/(c-d)])/2+(MyLi[2,(a-d)/(b-d)]*MyLog[a/(a-d)]*MyLog[c/(c-d)])/2+(MyLi[2,(c-d)/(b-d)]*MyLog[a/(a-d)]*MyLog[c/(c-d)])/2+(MyLi[2,a/d]*MyLog[a/(a-d)]*MyLog[c/(c-d)])/2+(MyLi[2,c/d]*MyLog[a/(a-d)]*MyLog[c/(c-d)])/2-(MyLi[2,(c*(b-d))/((b-c)*d)]*MyLog[a/(a-d)]*MyLog[c/(c-d)])/2-MyLi[2,d/(-b+d)]*MyLog[a/(a-d)]*MyLog[c/(c-d)]-(MyLi[2,(a*(-b+d))/((a-b)*d)]*MyLog[a/(a-d)]*MyLog[c/(c-d)])/2+(MyLog[b/(b-a)]*MyLog[a/(a-d)]^2*MyLog[c/(c-d)])/4+(MyLog[1-a/d]*MyLog[a/(a-d)]^2*MyLog[c/(c-d)])/4-(MyLi[2,(a-c)/(a-b)]*MyLog[(a-c)/(a-d)]*MyLog[c/(c-d)])/2-(MyLi[2,(a-c)/(b-c)]*MyLog[(a-c)/(a-d)]*MyLog[c/(c-d)])/2+(MyLi[2,((a-c)*(b-d))/((b-c)*(a-d))]*MyLog[(a-c)/(a-d)]*MyLog[c/(c-d)])/2+(MyLi[2,((a-c)*(b-d))/((a-b)*(c-d))]*MyLog[(a-c)/(a-d)]*MyLog[c/(c-d)])/2-(MyLog[(b-a)/(b-c)]*MyLog[(a-c)/(a-d)]^2*MyLog[c/(c-d)])/4-(MyLog[(c-b)/(a-b)]*MyLog[(a-c)/(a-d)]^2*MyLog[c/(c-d)])/4+(MyLi[2,b/a]*MyLog[b/(b-d)]*MyLog[c/(c-d)])/2-(MyLi[2,(b*(a-d))/(a*(b-d))]*MyLog[b/(b-d)]*MyLog[c/(c-d)])/2-(MyLi[2,b/d]*MyLog[b/(b-d)]*MyLog[c/(c-d)])/2+(MyLog[1-b/a]*MyLog[b/(b-d)]^2*MyLog[c/(c-d)])/4-(MyLog[1-b/d]*MyLog[b/(b-d)]^2*MyLog[c/(c-d)])/4-(MyLi[2,(b-d)/(a-d)]*MyLog[(b-c)/(b-d)]*MyLog[c/(c-d)])/2+(MyLog[b/(b-c)]*MyLog[a/(a-d)]*MyLog[c/(c-d)]^2)/4+(MyLog[1-c/d]*MyLog[a/(a-d)]*MyLog[c/(c-d)]^2)/4-(MyLog[a/(a-d)]*MyLog[(a-c)/(a-d)]^2*MyLog[-(((b-c)*(a-d))/((a-b)*(c-d)))])/4+(MyLog[(a-c)/(a-d)]^2*MyLog[c/(c-d)]*MyLog[-(((b-c)*(a-d))/((a-b)*(c-d)))])/4-(MyLog[(a-b)/(a-d)]*MyLog[(a-c)/(a-d)]^2*MyLog[(c*(a-d))/(a*(c-d))])/4+(MyLog[(a-c)/(a-d)]^2*MyLog[(b-c)/(b-d)]*MyLog[(c*(a-d))/(a*(c-d))])/4-(Pi^2*MyLog[a/(a-d)]*MyLog[(b-d)/(c-d)])/6+(MyLog[a/(a-d)]*MyLog[(b-c)/(b-d)]^2*MyLog[(b-d)/(c-d)])/2-(MyLog[a/(a-d)]*MyLog[(b-d)/(c-d)]^3)/6-(MyLog[a/(a-d)]*MyLog[(b-c)/(b-d)]^2*MyLog[((a-c)*(b-d))/((a-b)*(c-d))])/4+(Pi^2*MyLog[a/(a-d)]*MyLog[((a-d)*(b-d))/((a-b)*(c-d))])/12+(MyLog[a/(a-d)]*MyLog[((a-d)*(b-d))/((a-b)*(c-d))]^3)/12-(MyLi[2,d/(-a+d)]*MyLog[(a-c)/(a-d)]*MyLog[-(((a-b)*(c-d))/((b-c)*(a-d)))])/2+(MyLi[2,(-d+x)/(a-d)]*MyLog[(a-c)/(a-d)]*MyLog[-(((a-b)*(c-d))/((b-c)*(a-d)))])/2-(MyLog[a/(a-d)]*MyLog[(a-c)/(a-d)]^2*MyLog[-(((a-b)*(c-d))/((b-c)*(a-d)))])/4+(MyLog[(a-c)/(a-d)]^2*MyLog[c/(c-d)]*MyLog[-(((a-b)*(c-d))/((b-c)*(a-d)))])/4-(MyLi[3,(a-c)/(a-b)]*MyLog[(a*(c-d))/(c*(a-d))])/2+(MyLi[3,(a-d)/(a-b)]*MyLog[(a*(c-d))/(c*(a-d))])/2-(MyLi[3,(b-d)/(b-c)]*MyLog[(a*(c-d))/(c*(a-d))])/2+(MyLi[3,((a-c)*(b-d))/((b-c)*(a-d))]*MyLog[(a*(c-d))/(c*(a-d))])/2+(MyLi[2,(a-d)/(a-b)]*MyLog[(a-c)/(a-d)]*MyLog[(a*(c-d))/(c*(a-d))])/2-(MyLi[2,(b-d)/(b-c)]*MyLog[(a-c)/(a-d)]*MyLog[(a*(c-d))/(c*(a-d))])/2-(MyLi[2,(b-d)/(a-d)]*MyLog[(a-c)/(a-d)]*MyLog[(a*(c-d))/(c*(a-d))])/2+(MyLi[2,(c-d)/(b-d)]*MyLog[(a-c)/(a-d)]*MyLog[(a*(c-d))/(c*(a-d))])/2+(MyLog[a/(a-d)]*MyLog[(b-c)/(b-d)]^2*MyLog[(b*(c-d))/(c*(b-d))])/4-(MyLog[a/(a-d)]^2*MyLog[(b-c)/(b-d)]*MyLog[(b*(a-d))/((a-b)*d)])/4-(MyLog[a/(a-d)]^2*MyLog[c/(c-d)]*MyLog[(b*(a-d))/((a-b)*d)])/4+(MyLog[a/(a-d)]*MyLog[b/(b-d)]^2*MyLog[(c*(b-d))/((b-c)*d)])/4+(MyLog[(a-b)/(a-d)]*MyLog[b/(b-d)]^2*MyLog[(c*(b-d))/((b-c)*d)])/4+(Pi^2*MyLog[(b-c)/(b-d)]*MyLog[((a-d)*(b-d))/((a-b)*d)])/12+(Pi^2*MyLog[c/(c-d)]*MyLog[((a-d)*(b-d))/((a-b)*d)])/12+(MyLog[(b-c)/(b-d)]*MyLog[((a-d)*(b-d))/((a-b)*d)]^3)/12+(MyLog[c/(c-d)]*MyLog[((a-d)*(b-d))/((a-b)*d)]^3)/12-(Pi^2*MyLog[a/(a-d)]*MyLog[((b-d)*(c-d))/((b-c)*d)])/12-(Pi^2*MyLog[(a-b)/(a-d)]*MyLog[((b-d)*(c-d))/((b-c)*d)])/12-(MyLog[a/(a-d)]*MyLog[((b-d)*(c-d))/((b-c)*d)]^3)/12-(MyLog[(a-b)/(a-d)]*MyLog[((b-d)*(c-d))/((b-c)*d)]^3)/12+(MyLi[3,b/(b-a)]*MyLog[d/c])/2-(MyLi[3,(-b+d)/(a-b)]*MyLog[d/c])/2-(MyLi[2,b/(b-a)]*MyLog[b/(b-d)]*MyLog[d/c])/2-(MyLog[a/(a-b)]*MyLog[b/(b-d)]^2*MyLog[d/c])/4+(MyLog[a/(a-b)]^2*MyLog[b/(b-d)]*MyLog[((a-b)*d)/(b*(a-d))])/2-(MyLog[a/(a-d)]^2*MyLog[(a-b)/(a-d)]*MyLog[((a-c)*d)/(c*(a-d))])/4+(MyLog[a/(a-d)]^2*MyLog[(b-c)/(b-d)]*MyLog[((a-c)*d)/(c*(a-d))])/4-(MyLog[b/(b-d)]^2*MyLog[(b-c)/(b-d)]*MyLog[((b-a)*d)/(a*(b-d))])/4-(MyLog[b/(b-d)]^2*MyLog[c/(c-d)]*MyLog[((b-a)*d)/(a*(b-d))])/4+(MyLi[2,d/(-a+d)]*MyLog[b/(b-d)]*MyLog[((b-c)*d)/(c*(b-d))])/2-(MyLog[a/(a-d)]*MyLog[b/(b-d)]^2*MyLog[((b-c)*d)/(c*(b-d))])/4+(MyLog[(a-b)/(a-d)]*MyLog[b/(b-d)]^2*MyLog[((b-c)*d)/(c*(b-d))])/4+(Pi^2*MyLog[(a-b)/(a-d)]*MyLog[((a-d)*d)/(a*(c-d))])/12-(Pi^2*MyLog[(b-c)/(b-d)]*MyLog[((a-d)*d)/(a*(c-d))])/12+(MyLog[(a-b)/(a-d)]*MyLog[((a-d)*d)/(a*(c-d))]^3)/12-(MyLog[(b-c)/(b-d)]*MyLog[((a-d)*d)/(a*(c-d))]^3)/12-(MyLog[a/(a-b)]^2*MyLog[b/(b-d)]*MyLog[d/(-a+d)])/2-(Pi^2*MyLog[a/(a-d)]*MyLog[(-a+d)/(b-c)])/12+(Pi^2*MyLog[c/(c-d)]*MyLog[(-a+d)/(b-c)])/12-(MyLog[a/(a-d)]*MyLog[(-a+d)/(b-c)]^3)/12+(MyLog[c/(c-d)]*MyLog[(-a+d)/(b-c)]^3)/12-(Pi^2*MyLog[(a-b)/(a-d)]*MyLog[(-a+d)/c])/12+(Pi^2*MyLog[(b-c)/(b-d)]*MyLog[(-a+d)/c])/12-(MyLog[(a-b)/(a-d)]*MyLog[(-a+d)/c]^3)/12+(MyLog[(b-c)/(b-d)]*MyLog[(-a+d)/c]^3)/12-MyLi[2,d/a]*MyLog[b/(b-d)]*MyLog[d/(-b+d)]+MyLi[2,d/b]*MyLog[b/(b-d)]*MyLog[d/(-b+d)]+MyLi[2,((b-a)*d)/(a*(b-d))]*MyLog[b/(b-d)]*MyLog[d/(-b+d)]+(MyLog[a/(a-d)]*MyLog[b/(b-d)]^2*MyLog[d/(-b+d)])/2+(MyLog[b/(b-d)]*MyLog[(b*(a-d))/(a*(b-d))]*MyLog[d/(-b+d)]^2)/2-(Pi^2*MyLog[(b-c)/(b-d)]*MyLog[(-b+d)/a])/12-(Pi^2*MyLog[c/(c-d)]*MyLog[(-b+d)/a])/12-(MyLog[(b-c)/(b-d)]*MyLog[(-b+d)/a]^3)/12-(MyLog[c/(c-d)]*MyLog[(-b+d)/a]^3)/12-(MyLi[3,d/c]*MyLog[(-b+d)/(a-b)])/2+(MyLi[3,((a-c)*d)/(c*(a-d))]*MyLog[(-b+d)/(a-b)])/2+(MyLi[3,(d-x)/(c-x)]*MyLog[(-b+d)/(a-b)])/2-(MyLi[3,((a-c)*(d-x))/((a-d)*(c-x))]*MyLog[(-b+d)/(a-b)])/2-(MyLi[2,((a-c)*d)/(c*(a-d))]*MyLog[(a-c)/(a-d)]*MyLog[(-b+d)/(a-b)])/2+(MyLi[2,((a-c)*(d-x))/((a-d)*(c-x))]*MyLog[(a-c)/(a-d)]*MyLog[(-b+d)/(a-b)])/2-(MyLog[(a-c)/(a-d)]^2*MyLog[(a*(c-d))/(c*(a-d))]*MyLog[(-b+d)/(a-b)])/4-(Pi^2*MyLog[a/(a-d)]*MyLog[(-b+d)/c])/12+(Pi^2*MyLog[(a-b)/(a-d)]*MyLog[(-b+d)/c])/12-(MyLog[a/(a-d)]*MyLog[(-b+d)/c]^3)/12+(MyLog[(a-b)/(a-d)]*MyLog[(-b+d)/c]^3)/12+(Pi^2*MyLog[a/(a-d)]*MyLog[((a-d)*(-b+d))/((a-b)*(c-d))])/12-(Pi^2*MyLog[c/(c-d)]*MyLog[((a-d)*(-b+d))/((a-b)*(c-d))])/12+(MyLog[a/(a-d)]*MyLog[((a-d)*(-b+d))/((a-b)*(c-d))]^3)/12-(MyLog[c/(c-d)]*MyLog[((a-d)*(-b+d))/((a-b)*(c-d))]^3)/12+(MyLi[3,b/(b-a)]*MyLog[(-c+d)/(b-c)])/2+(MyLi[3,d/c]*MyLog[(-c+d)/(b-c)])/2-(MyLi[3,((a-c)*d)/(c*(a-d))]*MyLog[(-c+d)/(b-c)])/2-(MyLi[3,(d-x)/(c-x)]*MyLog[(-c+d)/(b-c)])/2+(MyLi[3,((a-c)*(d-x))/((a-d)*(c-x))]*MyLog[(-c+d)/(b-c)])/2-(MyLi[3,(x-b)/(a-b)]*MyLog[(-c+d)/(b-c)])/2+(MyLi[2,((a-c)*d)/(c*(a-d))]*MyLog[(a-c)/(a-d)]*MyLog[(-c+d)/(b-c)])/2-(MyLi[2,((a-c)*(d-x))/((a-d)*(c-x))]*MyLog[(a-c)/(a-d)]*MyLog[(-c+d)/(b-c)])/2-(MyLi[2,b/(b-a)]*MyLog[b/(b-d)]*MyLog[(-c+d)/(b-c)])/2-(MyLog[a/(a-b)]*MyLog[b/(b-d)]^2*MyLog[(-c+d)/(b-c)])/4+(MyLog[(a-c)/(a-d)]^2*MyLog[(a*(c-d))/(c*(a-d))]*MyLog[(-c+d)/(b-c)])/4-(MyLog[a/(a-d)]*MyLog[c/(c-d)]^2*MyLog[(b*(-c+d))/((b-c)*d)])/4+(Pi^2*MyLog[a/(a-d)]*MyLog[((b-d)*(-c+d))/((b-c)*d)])/12+(MyLog[a/(a-d)]*MyLog[((b-d)*(-c+d))/((b-c)*d)]^3)/12-(MyLog[b/(b-d)]*MyLog[d/(-b+d)]^2*MyLog[1-d/a])/2-(MyLi[3,c/b]*MyLog[1-d/b])/2-(MyLi[3,((c-b)*d)/(b*(c-d))]*MyLog[1-d/b])/2-(Pi^2*MyLog[b/(b-d)]*MyLog[1-d/b])/6+(MyLog[b/(b-d)]*MyLog[d/(-b+d)]^2*MyLog[1-d/b])/2-(MyLog[b/(b-d)]*MyLog[1-d/b]^3)/6+(Pi^2*MyLog[(b-c)/(b-d)]*MyLog[(-b+d)/(a-x)])/12+(MyLog[(b-c)/(b-d)]*MyLog[(-b+d)/(a-x)]^3)/12-(MyLi[3,(b-d)/(b-c)]*MyLog[(a-x)/(a-b)])/2+(MyLi[3,(b-x)/(b-c)]*MyLog[(a-x)/(a-b)])/2-MyLi[3,(b-x)/(b-d)]*MyLog[(a-x)/(a-b)]-(MyLi[3,(c-d)/(c-x)]*MyLog[(a-x)/(a-b)])/2+(MyLi[3,((c-d)*(b-x))/((b-d)*(c-x))]*MyLog[(a-x)/(a-b)])/2+(MyLi[3,(b-c)/(a-c)]*MyLog[(a-x)/(a-c)])/2-(MyLi[3,((a-b)*(c-d))/((a-c)*(b-d))]*MyLog[(a-x)/(a-c)])/2+(MyLi[3,(a-c)/(a-b)]*MyLog[(a-x)/(a-d)])/2-MyLi[3,b/(b-c)]*MyLog[(a-x)/(a-d)]+(MyLi[3,(b-a)/(b-c)]*MyLog[(a-x)/(a-d)])/2+(MyLi[3,(a-c)/(b-c)]*MyLog[(a-x)/(a-d)])/2+(MyLi[3,(c-b)/(a-b)]*MyLog[(a-x)/(a-d)])/2-(MyLi[3,(a-d)/(a-b)]*MyLog[(a-x)/(a-d)])/2-(MyLi[3,(b-a)/(b-d)]*MyLog[(a-x)/(a-d)])/2+MyLi[3,(b-d)/(b-c)]*MyLog[(a-x)/(a-d)]-MyLi[3,(b-d)/(a-d)]*MyLog[(a-x)/(a-d)]-(MyLi[3,((a-c)*(b-d))/((b-c)*(a-d))]*MyLog[(a-x)/(a-d)])/2+MyLi[3,(c-b)/(c-d)]*MyLog[(a-x)/(a-d)]-(MyLi[3,-(((b-c)*(a-d))/((a-b)*(c-d)))]*MyLog[(a-x)/(a-d)])/2-(MyLi[3,((a-c)*(b-d))/((a-b)*(c-d))]*MyLog[(a-x)/(a-d)])/2-(MyLi[3,-(((a-b)*(c-d))/((b-c)*(a-d)))]*MyLog[(a-x)/(a-d)])/2+MyLi[3,(c-d)/(b-d)]*MyLog[(a-x)/(a-d)]-MyLi[3,b/d]*MyLog[(a-x)/(a-d)]-(MyLi[3,(-b+d)/(a-b)]*MyLog[(a-x)/(a-d)])/2-MyLi[3,d/(-c+d)]*MyLog[(a-x)/(a-d)]+MyLi[3,(b*(-c+d))/((b-c)*d)]*MyLog[(a-x)/(a-d)]+(MyLi[3,(b-x)/(b-c)]*MyLog[(a-x)/(a-d)])/2-(MyLi[3,(c-b)/(c-x)]*MyLog[(a-x)/(a-d)])/2+(MyLi[3,(c-d)/(c-x)]*MyLog[(a-x)/(a-d)])/2+(MyLi[3,(b-x)/(c-x)]*MyLog[(a-x)/(a-d)])/2-(MyLi[3,((c-d)*(b-x))/((b-d)*(c-x))]*MyLog[(a-x)/(a-d)])/2-(MyLi[3,-(((c-d)*(b-x))/((b-c)*(d-x)))]*MyLog[(a-x)/(a-d)])/2+(MyLi[3,(c-x)/(d-x)]*MyLog[(a-x)/(a-d)])/2-(MyLi[3,((b-d)*(c-x))/((b-c)*(d-x))]*MyLog[(a-x)/(a-d)])/2-(MyLi[3,(d-x)/(c-x)]*MyLog[(a-x)/(a-d)])/2+(MyLi[3,((b-c)*(d-x))/((b-d)*(c-x))]*MyLog[(a-x)/(a-d)])/2+(MyLi[3,(x-c)/(b-c)]*MyLog[(a-x)/(a-d)])/2-MyLi[3,(-d+x)/(b-d)]*MyLog[(a-x)/(a-d)]+MyLi[3,(-d+x)/(c-d)]*MyLog[(a-x)/(a-d)]-(Pi^2*MyLog[1-b/d]*MyLog[(a-x)/(a-d)])/6-(MyLog[1-b/d]^3*MyLog[(a-x)/(a-d)])/6-(MyLi[2,(b-a)/(b-c)]*MyLog[(a-b)/(a-d)]*MyLog[(a-x)/(a-d)])/2+(MyLi[2,(b-a)/(b-d)]*MyLog[(a-b)/(a-d)]*MyLog[(a-x)/(a-d)])/2-MyLi[2,(c-d)/(a-d)]*MyLog[(a-b)/(a-d)]*MyLog[(a-x)/(a-d)]+(MyLi[2,-(((a-b)*(c-d))/((b-c)*(a-d)))]*MyLog[(a-b)/(a-d)]*MyLog[(a-x)/(a-d)])/2+(MyLi[2,(c-d)/(b-d)]*MyLog[(a-b)/(a-d)]*MyLog[(a-x)/(a-d)])/2-(MyLi[2,(a-x)/(c-x)]*MyLog[(a-b)/(a-d)]*MyLog[(a-x)/(a-d)])/2+(MyLi[2,((c-d)*(a-x))/((a-d)*(c-x))]*MyLog[(a-b)/(a-d)]*MyLog[(a-x)/(a-d)])/2+(MyLi[2,(-c+d)/(d-x)]*MyLog[(a-b)/(a-d)]*MyLog[(a-x)/(a-d)])/2+(MyLi[2,(a-x)/(d-x)]*MyLog[(a-b)/(a-d)]*MyLog[(a-x)/(a-d)])/2-(MyLog[(a-c)/(b-c)]*MyLog[(a-b)/(a-d)]^2*MyLog[(a-x)/(a-d)])/4-(MyLi[2,(a-c)/(a-b)]*MyLog[(a-c)/(a-d)]*MyLog[(a-x)/(a-d)])/2-(MyLi[2,(a-c)/(b-c)]*MyLog[(a-c)/(a-d)]*MyLog[(a-x)/(a-d)])/2+(MyLi[2,((a-c)*(b-d))/((b-c)*(a-d))]*MyLog[(a-c)/(a-d)]*MyLog[(a-x)/(a-d)])/2+(MyLi[2,((a-c)*(b-d))/((a-b)*(c-d))]*MyLog[(a-c)/(a-d)]*MyLog[(a-x)/(a-d)])/2-(MyLog[(b-a)/(b-c)]*MyLog[(a-c)/(a-d)]^2*MyLog[(a-x)/(a-d)])/4-(MyLog[(c-b)/(a-b)]*MyLog[(a-c)/(a-d)]^2*MyLog[(a-x)/(a-d)])/4+(Pi^2*MyLog[(a-d)/(b-c)]*MyLog[(a-x)/(a-d)])/12+(MyLog[(a-d)/(b-c)]^3*MyLog[(a-x)/(a-d)])/12+MyLi[2,b/(b-c)]*MyLog[b/(b-d)]*MyLog[(a-x)/(a-d)]+MyLi[2,b/d]*MyLog[b/(b-d)]*MyLog[(a-x)/(a-d)]-MyLi[2,(b*(-c+d))/((b-c)*d)]*MyLog[b/(b-d)]*MyLog[(a-x)/(a-d)]+(MyLog[c/(c-b)]*MyLog[b/(b-d)]^2*MyLog[(a-x)/(a-d)])/2+(MyLog[1-b/d]*MyLog[b/(b-d)]^2*MyLog[(a-x)/(a-d)])/2-(MyLi[2,(c-b)/(a-b)]*MyLog[(b-c)/(b-d)]*MyLog[(a-x)/(a-d)])/2-(MyLi[2,(a-d)/(b-d)]*MyLog[(b-c)/(b-d)]*MyLog[(a-x)/(a-d)])/2-(MyLi[2,(b-d)/(a-d)]*MyLog[(b-c)/(b-d)]*MyLog[(a-x)/(a-d)])/2-MyLi[2,(c-b)/(c-d)]*MyLog[(b-c)/(b-d)]*MyLog[(a-x)/(a-d)]+(MyLi[2,-(((b-c)*(a-d))/((a-b)*(c-d)))]*MyLog[(b-c)/(b-d)]*MyLog[(a-x)/(a-d)])/2+MyLi[2,(c-d)/(a-d)]*MyLog[(b-c)/(b-d)]*MyLog[(a-x)/(a-d)]-(MyLi[2,(a-x)/(a-b)]*MyLog[(b-c)/(b-d)]*MyLog[(a-x)/(a-d)])/2+(MyLi[2,(c-b)/(c-x)]*MyLog[(b-c)/(b-d)]*MyLog[(a-x)/(a-d)])/2+(MyLi[2,(a-x)/(c-x)]*MyLog[(b-c)/(b-d)]*MyLog[(a-x)/(a-d)])/2-(MyLi[2,((c-d)*(a-x))/((a-d)*(c-x))]*MyLog[(b-c)/(b-d)]*MyLog[(a-x)/(a-d)])/2-(MyLi[2,(-c+d)/(d-x)]*MyLog[(b-c)/(b-d)]*MyLog[(a-x)/(a-d)])/2-MyLi[2,(a-x)/(d-x)]*MyLog[(b-c)/(b-d)]*MyLog[(a-x)/(a-d)]+(MyLi[2,-(((b-d)*(a-x))/((a-b)*(d-x)))]*MyLog[(b-c)/(b-d)]*MyLog[(a-x)/(a-d)])/2-(MyLi[2,((b-c)*(d-x))/((b-d)*(c-x))]*MyLog[(b-c)/(b-d)]*MyLog[(a-x)/(a-d)])/2+MyLi[2,(-d+x)/(b-d)]*MyLog[(b-c)/(b-d)]*MyLog[(a-x)/(a-d)]-(MyLi[2,(-d+x)/(c-d)]*MyLog[(b-c)/(b-d)]*MyLog[(a-x)/(a-d)])/2-(MyLog[(a-c)/(a-b)]*MyLog[(b-c)/(b-d)]^2*MyLog[(a-x)/(a-d)])/4-(Pi^2*MyLog[(a-d)/(b-d)]*MyLog[(a-x)/(a-d)])/12+(MyLog[(a-b)/(a-d)]^2*MyLog[(a-d)/(b-d)]*MyLog[(a-x)/(a-d)])/4-(MyLog[(a-d)/(b-d)]^3*MyLog[(a-x)/(a-d)])/12+(MyLog[(a-b)/(a-d)]^2*MyLog[((a-c)*(b-d))/((b-c)*(a-d))]*MyLog[(a-x)/(a-d)])/4+(MyLog[(a-c)/(a-d)]^2*MyLog[-(((b-c)*(a-d))/((a-b)*(c-d)))]*MyLog[(a-x)/(a-d)])/4+(Pi^2*MyLog[(b-d)/(c-d)]*MyLog[(a-x)/(a-d)])/6-(MyLog[(b-c)/(b-d)]^2*MyLog[(b-d)/(c-d)]*MyLog[(a-x)/(a-d)])/2+(MyLog[(b-d)/(c-d)]^3*MyLog[(a-x)/(a-d)])/6+(MyLog[(b-c)/(b-d)]^2*MyLog[((a-c)*(b-d))/((a-b)*(c-d))]*MyLog[(a-x)/(a-d)])/4-(Pi^2*MyLog[((a-d)*(b-d))/((a-b)*(c-d))]*MyLog[(a-x)/(a-d)])/12-(MyLog[((a-d)*(b-d))/((a-b)*(c-d))]^3*MyLog[(a-x)/(a-d)])/12+(MyLog[(a-c)/(a-d)]^2*MyLog[-(((a-b)*(c-d))/((b-c)*(a-d)))]*MyLog[(a-x)/(a-d)])/4-(MyLog[b/(b-d)]^2*MyLog[(c*(b-d))/((b-c)*d)]*MyLog[(a-x)/(a-d)])/2+(Pi^2*MyLog[((b-d)*(c-d))/((b-c)*d)]*MyLog[(a-x)/(a-d)])/6+(MyLog[((b-d)*(c-d))/((b-c)*d)]^3*MyLog[(a-x)/(a-d)])/6+(Pi^2*MyLog[(-a+d)/(b-c)]*MyLog[(a-x)/(a-d)])/12+(MyLog[(-a+d)/(b-c)]^3*MyLog[(a-x)/(a-d)])/12-(Pi^2*MyLog[((a-d)*(-b+d))/((a-b)*(c-d))]*MyLog[(a-x)/(a-d)])/12-(MyLog[((a-d)*(-b+d))/((a-b)*(c-d))]^3*MyLog[(a-x)/(a-d)])/12+(MyLi[3,(c-x)/(b-x)]*MyLog[(b-d)/(b-x)])/2+(MyLi[3,((b-c)*(-d+x))/((c-d)*(b-x))]*MyLog[(b-d)/(b-x)])/2-(MyLi[3,(c-x)/(b-x)]*MyLog[((b-d)*(a-x))/((a-d)*(b-x))])/2-(MyLi[3,((b-c)*(-d+x))/((c-d)*(b-x))]*MyLog[((b-d)*(a-x))/((a-d)*(b-x))])/2+MyLi[3,(a-b)/(a-d)]*MyLog[(b-x)/(b-d)]+MyLi[3,(b-a)/(b-d)]*MyLog[(b-x)/(b-d)]-MyLi[3,(a-b)/(a-x)]*MyLog[(b-x)/(b-d)]-MyLi[3,(a-x)/(a-d)]*MyLog[(b-x)/(b-d)]-MyLi[3,(a-x)/(b-x)]*MyLog[(b-x)/(b-d)]+MyLi[3,((b-d)*(a-x))/((a-d)*(b-x))]*MyLog[(b-x)/(b-d)]-MyLi[3,(d-x)/(a-x)]*MyLog[(b-x)/(b-d)]+MyLi[3,(d-x)/(b-x)]*MyLog[(b-x)/(b-d)]-MyLi[3,(x-b)/(a-b)]*MyLog[(b-x)/(b-d)]+MyLi[3,((a-b)*(-d+x))/((b-d)*(a-x))]*MyLog[(b-x)/(b-d)]+(MyLi[2,(b-x)/(b-c)]*MyLog[(a-b)/(a-d)]*MyLog[(b-x)/(b-d)])/2+(MyLi[2,(b-x)/(c-x)]*MyLog[(a-b)/(a-d)]*MyLog[(b-x)/(b-d)])/2-(MyLi[2,((c-d)*(b-x))/((b-d)*(c-x))]*MyLog[(a-b)/(a-d)]*MyLog[(b-x)/(b-d)])/2-(MyLi[2,-(((c-d)*(b-x))/((b-c)*(d-x)))]*MyLog[(a-b)/(a-d)]*MyLog[(b-x)/(b-d)])/2-(MyLi[2,(b-x)/(a-x)]*MyLog[(b-c)/(b-d)]*MyLog[(b-x)/(b-d)])/2+(MyLi[2,((a-d)*(b-x))/((b-d)*(a-x))]*MyLog[(b-c)/(b-d)]*MyLog[(b-x)/(b-d)])/2+(MyLi[2,(b-x)/(d-x)]*MyLog[(b-c)/(b-d)]*MyLog[(b-x)/(b-d)])/2+(MyLi[2,(x-b)/(a-b)]*MyLog[(-c+d)/(b-c)]*MyLog[(b-x)/(b-d)])/2-(Pi^2*MyLog[(b-d)/(a-x)]*MyLog[(b-x)/(b-d)])/6-(MyLog[(b-d)/(a-x)]^3*MyLog[(b-x)/(b-d)])/6+(Pi^2*MyLog[(a-x)/(a-b)]*MyLog[(b-x)/(b-d)])/6+MyLi[2,(b-a)/(b-d)]*MyLog[(a-x)/(a-b)]*MyLog[(b-x)/(b-d)]-(MyLi[2,(b-d)/(b-c)]*MyLog[(a-x)/(a-b)]*MyLog[(b-x)/(b-d)])/2-(MyLi[2,(c-d)/(b-d)]*MyLog[(a-x)/(a-b)]*MyLog[(b-x)/(b-d)])/2-MyLi[2,d/(-c+d)]*MyLog[(a-x)/(a-b)]*MyLog[(b-x)/(b-d)]+MyLi[2,(a-x)/(a-d)]*MyLog[(a-x)/(a-b)]*MyLog[(b-x)/(b-d)]+MyLi[2,(a-x)/(b-x)]*MyLog[(a-x)/(a-b)]*MyLog[(b-x)/(b-d)]-MyLi[2,((b-d)*(a-x))/((a-d)*(b-x))]*MyLog[(a-x)/(a-b)]*MyLog[(b-x)/(b-d)]-MyLi[2,(b-x)/(b-d)]*MyLog[(a-x)/(a-b)]*MyLog[(b-x)/(b-d)]-(MyLi[2,(c-d)/(c-x)]*MyLog[(a-x)/(a-b)]*MyLog[(b-x)/(b-d)])/2+(3*MyLi[2,(-d+x)/(c-d)]*MyLog[(a-x)/(a-b)]*MyLog[(b-x)/(b-d)])/2-(MyLi[2,(b-x)/(b-c)]*MyLog[(a-x)/(a-d)]*MyLog[(b-x)/(b-d)])/2-(MyLi[2,(b-x)/(c-x)]*MyLog[(a-x)/(a-d)]*MyLog[(b-x)/(b-d)])/2+(MyLi[2,((c-d)*(b-x))/((b-d)*(c-x))]*MyLog[(a-x)/(a-d)]*MyLog[(b-x)/(b-d)])/2+(MyLi[2,-(((c-d)*(b-x))/((b-c)*(d-x)))]*MyLog[(a-x)/(a-d)]*MyLog[(b-x)/(b-d)])/2-MyLi[2,(-d+x)/(c-d)]*MyLog[(a-x)/(a-d)]*MyLog[(b-x)/(b-d)]-(Pi^2*MyLog[(b-a)/(b-x)]*MyLog[(b-x)/(b-d)])/6+(MyLog[(a-x)/(a-b)]^2*MyLog[(b-a)/(b-x)]*MyLog[(b-x)/(b-d)])/2-(MyLog[(b-a)/(b-x)]^3*MyLog[(b-x)/(b-d)])/6+(Pi^2*MyLog[(b-d)/(b-x)]*MyLog[(b-x)/(b-d)])/6+(MyLog[(b-d)/(b-x)]^3*MyLog[(b-x)/(b-d)])/6+(Pi^2*MyLog[((b-a)*(b-d))/((a-d)*(b-x))]*MyLog[(b-x)/(b-d)])/6+(MyLog[((b-a)*(b-d))/((a-d)*(b-x))]^3*MyLog[(b-x)/(b-d)])/6+(MyLi[2,(b-d)/(a-d)]*MyLog[(b-x)/(b-d)]^2)/2+(MyLi[2,(x-b)/(a-b)]*MyLog[(b-x)/(b-d)]^2)/2-(MyLi[2,(-d+x)/(a-d)]*MyLog[(b-x)/(b-d)]^2)/2-(MyLog[(b-c)/(b-d)]*MyLog[(a-b)/(a-x)]*MyLog[(b-x)/(b-d)]^2)/4+(MyLog[(-c+d)/(b-c)]*MyLog[(a-x)/(a-b)]*MyLog[(b-x)/(b-d)]^2)/4+(MyLog[(a-x)/(a-b)]*MyLog[(b-x)/(b-d)]^3)/6-(MyLog[(a-b)/(a-d)]*MyLog[(a-x)/(a-d)]^2*MyLog[(c-a)/(c-x)])/4+(MyLog[(b-c)/(b-d)]*MyLog[(a-x)/(a-d)]^2*MyLog[(c-a)/(c-x)])/4+(MyLog[(a-b)/(a-d)]*MyLog[(b-x)/(b-d)]^2*MyLog[(c-b)/(c-x)])/4-(MyLog[(a-x)/(a-d)]*MyLog[(b-x)/(b-d)]^2*MyLog[(c-b)/(c-x)])/4-(Pi^2*MyLog[(a-x)/(a-d)]*MyLog[(b-d)/(c-x)])/12-(MyLog[(a-x)/(a-d)]*MyLog[(b-d)/(c-x)]^3)/12+(Pi^2*MyLog[(a-b)/(a-d)]*MyLog[(-a+d)/(c-x)])/12-(Pi^2*MyLog[(b-c)/(b-d)]*MyLog[(-a+d)/(c-x)])/12+(MyLog[(a-b)/(a-d)]*MyLog[(-a+d)/(c-x)]^3)/12-(MyLog[(b-c)/(b-d)]*MyLog[(-a+d)/(c-x)]^3)/12-(Pi^2*MyLog[(a-b)/(a-d)]*MyLog[(-b+d)/(c-x)])/12+(Pi^2*MyLog[(a-x)/(a-d)]*MyLog[(-b+d)/(c-x)])/12-(MyLog[(a-b)/(a-d)]*MyLog[(-b+d)/(c-x)]^3)/12+(MyLog[(a-x)/(a-d)]*MyLog[(-b+d)/(c-x)]^3)/12+(MyLi[3,(a-c)/(a-b)]*MyLog[((c-d)*(a-x))/((a-d)*(c-x))])/2-(MyLi[3,(a-d)/(a-b)]*MyLog[((c-d)*(a-x))/((a-d)*(c-x))])/2+(MyLi[3,(b-d)/(b-c)]*MyLog[((c-d)*(a-x))/((a-d)*(c-x))])/2-(MyLi[3,((a-c)*(b-d))/((b-c)*(a-d))]*MyLog[((c-d)*(a-x))/((a-d)*(c-x))])/2-(MyLi[2,(a-d)/(a-b)]*MyLog[(a-c)/(a-d)]*MyLog[((c-d)*(a-x))/((a-d)*(c-x))])/2+(MyLi[2,(b-d)/(b-c)]*MyLog[(a-c)/(a-d)]*MyLog[((c-d)*(a-x))/((a-d)*(c-x))])/2+(MyLi[2,(b-d)/(a-d)]*MyLog[(a-c)/(a-d)]*MyLog[((c-d)*(a-x))/((a-d)*(c-x))])/2-(MyLi[2,(c-d)/(b-d)]*MyLog[(a-c)/(a-d)]*MyLog[((c-d)*(a-x))/((a-d)*(c-x))])/2+(MyLog[(a-c)/(a-d)]^2*MyLog[(-b+d)/(a-b)]*MyLog[((c-d)*(a-x))/((a-d)*(c-x))])/4-(MyLog[(a-c)/(a-d)]^2*MyLog[(-c+d)/(b-c)]*MyLog[((c-d)*(a-x))/((a-d)*(c-x))])/4+(MyLog[(b-c)/(b-d)]^2*MyLog[(a-x)/(a-d)]*MyLog[(b-x)/(c-x)])/4-(MyLog[(b-c)/(b-d)]^2*MyLog[(a-x)/(a-d)]*MyLog[((c-d)*(b-x))/((b-d)*(c-x))])/4-(MyLi[3,(a-c)/(a-b)]*MyLog[(c-x)/(c-d)])/2-(MyLi[3,(a-c)/(b-c)]*MyLog[(c-x)/(c-d)])/2-(MyLi[3,(a-d)/(b-d)]*MyLog[(c-x)/(c-d)])/2-(MyLi[3,(b-d)/(b-c)]*MyLog[(c-x)/(c-d)])/2+(MyLi[3,(b-d)/(a-d)]*MyLog[(c-x)/(c-d)])/2+(MyLi[3,((a-c)*(b-d))/((b-c)*(a-d))]*MyLog[(c-x)/(c-d)])/2+(MyLi[3,((a-c)*(b-d))/((a-b)*(c-d))]*MyLog[(c-x)/(c-d)])/2-(MyLi[3,(c-d)/(b-d)]*MyLog[(c-x)/(c-d)])/2+(MyLi[3,(a-d)/(a-x)]*MyLog[(c-x)/(c-d)])/2+(MyLi[3,(a-x)/(a-b)]*MyLog[(c-x)/(c-d)])/2+(MyLi[3,(b-x)/(a-x)]*MyLog[(c-x)/(c-d)])/2-(MyLi[3,((a-d)*(b-x))/((b-d)*(a-x))]*MyLog[(c-x)/(c-d)])/2+(MyLi[3,(a-x)/(d-x)]*MyLog[(c-x)/(c-d)])/2-(MyLi[3,-(((b-d)*(a-x))/((a-b)*(d-x)))]*MyLog[(c-x)/(c-d)])/2-(MyLi[3,(b-x)/(d-x)]*MyLog[(c-x)/(c-d)])/2+(MyLi[3,(-d+x)/(a-d)]*MyLog[(c-x)/(c-d)])/2+(MyLi[2,(a-c)/(a-b)]*MyLog[(a-c)/(a-d)]*MyLog[(c-x)/(c-d)])/2+(MyLi[2,(a-c)/(b-c)]*MyLog[(a-c)/(a-d)]*MyLog[(c-x)/(c-d)])/2-(MyLi[2,((a-c)*(b-d))/((b-c)*(a-d))]*MyLog[(a-c)/(a-d)]*MyLog[(c-x)/(c-d)])/2-(MyLi[2,((a-c)*(b-d))/((a-b)*(c-d))]*MyLog[(a-c)/(a-d)]*MyLog[(c-x)/(c-d)])/2+(MyLog[(b-a)/(b-c)]*MyLog[(a-c)/(a-d)]^2*MyLog[(c-x)/(c-d)])/4+(MyLog[(c-b)/(a-b)]*MyLog[(a-c)/(a-d)]^2*MyLog[(c-x)/(c-d)])/4+(MyLi[2,(b-d)/(a-d)]*MyLog[(b-c)/(b-d)]*MyLog[(c-x)/(c-d)])/2-(MyLog[(a-c)/(a-d)]^2*MyLog[-(((b-c)*(a-d))/((a-b)*(c-d)))]*MyLog[(c-x)/(c-d)])/4-(MyLog[(a-c)/(a-d)]^2*MyLog[-(((a-b)*(c-d))/((b-c)*(a-d)))]*MyLog[(c-x)/(c-d)])/4-(Pi^2*MyLog[(-a+d)/(b-c)]*MyLog[(c-x)/(c-d)])/12-(MyLog[(-a+d)/(b-c)]^3*MyLog[(c-x)/(c-d)])/12+(Pi^2*MyLog[((a-d)*(-b+d))/((a-b)*(c-d))]*MyLog[(c-x)/(c-d)])/12+(MyLog[((a-d)*(-b+d))/((a-b)*(c-d))]^3*MyLog[(c-x)/(c-d)])/12+(Pi^2*MyLog[(-b+d)/(a-x)]*MyLog[(c-x)/(c-d)])/12+(MyLog[(-b+d)/(a-x)]^3*MyLog[(c-x)/(c-d)])/12-(MyLi[2,(a-d)/(b-d)]*MyLog[(a-x)/(a-d)]*MyLog[(c-x)/(c-d)])/2-(MyLi[2,(c-d)/(b-d)]*MyLog[(a-x)/(a-d)]*MyLog[(c-x)/(c-d)])/2-(MyLi[2,(a-x)/(a-b)]*MyLog[(a-x)/(a-d)]*MyLog[(c-x)/(c-d)])/2-(MyLi[2,(a-x)/(d-x)]*MyLog[(a-x)/(a-d)]*MyLog[(c-x)/(c-d)])/2+(MyLi[2,-(((b-d)*(a-x))/((a-b)*(d-x)))]*MyLog[(a-x)/(a-d)]*MyLog[(c-x)/(c-d)])/2-(MyLi[2,(c-x)/(d-x)]*MyLog[(a-x)/(a-d)]*MyLog[(c-x)/(c-d)])/2+(MyLi[2,((b-d)*(c-x))/((b-c)*(d-x))]*MyLog[(a-x)/(a-d)]*MyLog[(c-x)/(c-d)])/2-(MyLi[2,(x-c)/(b-c)]*MyLog[(a-x)/(a-d)]*MyLog[(c-x)/(c-d)])/2+MyLi[2,(-d+x)/(b-d)]*MyLog[(a-x)/(a-d)]*MyLog[(c-x)/(c-d)]-(MyLi[2,(b-x)/(a-x)]*MyLog[(b-x)/(b-d)]*MyLog[(c-x)/(c-d)])/2+(MyLi[2,((a-d)*(b-x))/((b-d)*(a-x))]*MyLog[(b-x)/(b-d)]*MyLog[(c-x)/(c-d)])/2+(MyLi[2,(b-x)/(d-x)]*MyLog[(b-x)/(b-d)]*MyLog[(c-x)/(c-d)])/2-(MyLog[(a-b)/(a-x)]*MyLog[(b-x)/(b-d)]^2*MyLog[(c-x)/(c-d)])/4-(MyLog[(a-x)/(a-d)]*MyLog[(b-x)/(b-c)]*MyLog[(c-x)/(c-d)]^2)/4-(MyLog[(a-b)/(a-d)]*MyLog[(a-c)/(a-d)]^2*MyLog[(c-x)/(a-x)])/4+(MyLog[(a-c)/(a-d)]^2*MyLog[(b-c)/(b-d)]*MyLog[(c-x)/(a-x)])/4+(MyLog[(a-b)/(a-d)]*MyLog[(a-c)/(a-d)]^2*MyLog[((a-d)*(c-x))/((c-d)*(a-x))])/4-(MyLog[(a-c)/(a-d)]^2*MyLog[(b-c)/(b-d)]*MyLog[((a-d)*(c-x))/((c-d)*(a-x))])/4-(Pi^2*MyLog[(b-c)/(b-d)]*MyLog[((a-d)*(b-d))/((a-b)*(d-x))])/12-(Pi^2*MyLog[(c-x)/(c-d)]*MyLog[((a-d)*(b-d))/((a-b)*(d-x))])/12-(MyLog[(b-c)/(b-d)]*MyLog[((a-d)*(b-d))/((a-b)*(d-x))]^3)/12-(MyLog[(c-x)/(c-d)]*MyLog[((a-d)*(b-d))/((a-b)*(d-x))]^3)/12+(Pi^2*MyLog[(a-b)/(a-d)]*MyLog[((b-d)*(c-d))/((b-c)*(d-x))])/12-(Pi^2*MyLog[(a-x)/(a-d)]*MyLog[((b-d)*(c-d))/((b-c)*(d-x))])/12+(MyLog[(a-b)/(a-d)]*MyLog[((b-d)*(c-d))/((b-c)*(d-x))]^3)/12-(MyLog[(a-x)/(a-d)]*MyLog[((b-d)*(c-d))/((b-c)*(d-x))]^3)/12-(Pi^2*MyLog[(a-b)/(a-d)]*MyLog[(-a+d)/(d-x)])/12+(Pi^2*MyLog[(b-c)/(b-d)]*MyLog[(-a+d)/(d-x)])/6+(MyLog[(a-b)/(a-d)]*MyLog[(a-x)/(a-d)]^2*MyLog[(-a+d)/(d-x)])/4-(MyLog[(b-c)/(b-d)]*MyLog[(a-x)/(a-d)]^2*MyLog[(-a+d)/(d-x)])/2+(Pi^2*MyLog[(c-x)/(c-d)]*MyLog[(-a+d)/(d-x)])/12-(MyLog[(a-x)/(a-d)]^2*MyLog[(c-x)/(c-d)]*MyLog[(-a+d)/(d-x)])/4-(MyLog[(a-b)/(a-d)]*MyLog[(-a+d)/(d-x)]^3)/12+(MyLog[(b-c)/(b-d)]*MyLog[(-a+d)/(d-x)]^3)/6+(MyLog[(c-x)/(c-d)]*MyLog[(-a+d)/(d-x)]^3)/12-(Pi^2*MyLog[(b-c)/(b-d)]*MyLog[(-b+d)/(d-x)])/12+(MyLog[(b-c)/(b-d)]*MyLog[(b-x)/(b-d)]^2*MyLog[(-b+d)/(d-x)])/4-(Pi^2*MyLog[(c-x)/(c-d)]*MyLog[(-b+d)/(d-x)])/12+(MyLog[(b-x)/(b-d)]^2*MyLog[(c-x)/(c-d)]*MyLog[(-b+d)/(d-x)])/4-(MyLog[(b-c)/(b-d)]*MyLog[(-b+d)/(d-x)]^3)/12-(MyLog[(c-x)/(c-d)]*MyLog[(-b+d)/(d-x)]^3)/12+(Pi^2*MyLog[(a-x)/(a-d)]*MyLog[(-c+d)/(d-x)])/12-(MyLog[(a-x)/(a-d)]*MyLog[(c-x)/(c-d)]^2*MyLog[(-c+d)/(d-x)])/4+(MyLog[(a-x)/(a-d)]*MyLog[(-c+d)/(d-x)]^3)/12-(Pi^2*MyLog[(a-x)/(a-d)]*MyLog[((b-d)*(-c+d))/((b-c)*(d-x))])/12-(MyLog[(a-x)/(a-d)]*MyLog[((b-d)*(-c+d))/((b-c)*(d-x))]^3)/12+(MyLog[(b-c)/(b-d)]*MyLog[(a-x)/(a-d)]^2*MyLog[((a-d)*(b-x))/((a-b)*(d-x))])/4+(MyLog[(a-x)/(a-d)]^2*MyLog[(c-x)/(c-d)]*MyLog[((a-d)*(b-x))/((a-b)*(d-x))])/4+(MyLog[(a-x)/(a-d)]*MyLog[(c-x)/(c-d)]^2*MyLog[-(((c-d)*(b-x))/((b-c)*(d-x)))])/4-(MyLog[(a-b)/(a-d)]*MyLog[(b-x)/(b-d)]^2*MyLog[((b-d)*(c-x))/((b-c)*(d-x))])/4+(MyLog[(a-x)/(a-d)]*MyLog[(b-x)/(b-d)]^2*MyLog[((b-d)*(c-x))/((b-c)*(d-x))])/4-(Pi^2*MyLog[(a-b)/(a-d)]*MyLog[((a-d)*(d-x))/((c-d)*(a-x))])/12+(Pi^2*MyLog[(b-c)/(b-d)]*MyLog[((a-d)*(d-x))/((c-d)*(a-x))])/12-(MyLog[(a-b)/(a-d)]*MyLog[((a-d)*(d-x))/((c-d)*(a-x))]^3)/12+(MyLog[(b-c)/(b-d)]*MyLog[((a-d)*(d-x))/((c-d)*(a-x))]^3)/12-(MyLog[(a-x)/(a-b)]^2*MyLog[(b-x)/(b-d)]*MyLog[((a-b)*(d-x))/((a-d)*(b-x))])/2+(MyLi[3,(-b+d)/(a-b)]*MyLog[(d-x)/(c-x)])/2-(MyLi[3,(x-b)/(a-b)]*MyLog[(d-x)/(c-x)])/2+(MyLi[2,(x-b)/(a-b)]*MyLog[(b-x)/(b-d)]*MyLog[(d-x)/(c-x)])/2+(MyLog[(a-x)/(a-b)]*MyLog[(b-x)/(b-d)]^2*MyLog[(d-x)/(c-x)])/4+(MyLog[(a-b)/(a-d)]*MyLog[(a-x)/(a-d)]^2*MyLog[((a-c)*(d-x))/((a-d)*(c-x))])/4-(MyLog[(b-c)/(b-d)]*MyLog[(a-x)/(a-d)]^2*MyLog[((a-c)*(d-x))/((a-d)*(c-x))])/4-(MyLi[2,(-d+x)/(a-d)]*MyLog[(b-x)/(b-d)]*MyLog[((b-c)*(d-x))/((b-d)*(c-x))])/2-(MyLog[(a-b)/(a-d)]*MyLog[(b-x)/(b-d)]^2*MyLog[((b-c)*(d-x))/((b-d)*(c-x))])/4+(MyLog[(a-x)/(a-d)]*MyLog[(b-x)/(b-d)]^2*MyLog[((b-c)*(d-x))/((b-d)*(c-x))])/4+MyLi[2,(-d+x)/(c-d)]*MyLog[(a-x)/(a-d)]*MyLog[(x-b)/(a-b)]-(MyLog[(b-c)/(b-d)]*MyLog[(a-x)/(a-d)]^2*MyLog[(x-b)/(a-b)])/4-(MyLog[(a-x)/(a-d)]^2*MyLog[(c-x)/(c-d)]*MyLog[(x-b)/(a-b)])/4-(MyLi[2,(-d+x)/(a-d)]*MyLog[(b-x)/(b-d)]*MyLog[(x-c)/(b-c)])/2+(MyLog[(a-b)/(a-d)]*MyLog[(b-x)/(b-d)]^2*MyLog[(x-c)/(b-c)])/4-(MyLog[(a-x)/(a-d)]*MyLog[(b-x)/(b-d)]^2*MyLog[(x-c)/(b-c)])/4+(MyLog[(a-x)/(a-b)]^2*MyLog[(b-x)/(b-d)]*MyLog[(-d+x)/(a-d)])/2+MyLi[2,(d-x)/(a-x)]*MyLog[(b-x)/(b-d)]*MyLog[(-d+x)/(b-d)]-MyLi[2,(d-x)/(b-x)]*MyLog[(b-x)/(b-d)]*MyLog[(-d+x)/(b-d)]-MyLi[2,((a-b)*(-d+x))/((b-d)*(a-x))]*MyLog[(b-x)/(b-d)]*MyLog[(-d+x)/(b-d)]-(MyLog[(a-x)/(a-d)]*MyLog[(b-x)/(b-d)]^2*MyLog[(-d+x)/(b-d)])/2+(MyLog[(a-d)/(a-x)]*MyLog[(b-x)/(b-d)]*MyLog[(-d+x)/(b-d)]^2)/2-(MyLog[(b-d)/(b-x)]*MyLog[(b-x)/(b-d)]*MyLog[(-d+x)/(b-d)]^2)/2-(MyLog[(b-x)/(b-d)]*MyLog[((a-d)*(b-x))/((b-d)*(a-x))]*MyLog[(-d+x)/(b-d)]^2)/2+(MyLog[(b-c)/(b-d)]*MyLog[(b-x)/(b-d)]^2*MyLog[((a-b)*(-d+x))/((b-d)*(a-x))])/4+(MyLog[(b-x)/(b-d)]^2*MyLog[(c-x)/(c-d)]*MyLog[((a-b)*(-d+x))/((b-d)*(a-x))])/4-MyLi[3,(a-d)/(a-b)]*MyLog[1-x/d]-MyLi[3,(a-d)/(c-d)]*MyLog[1-x/d]+MyLi[3,-(((b-c)*(a-d))/((a-b)*(c-d)))]*MyLog[1-x/d]-MyLi[3,(-c+d)/(b-c)]*MyLog[1-x/d]+MyLi[3,(a-x)/(a-b)]*MyLog[1-x/d]+MyLi[3,(a-x)/(c-x)]*MyLog[1-x/d]-MyLi[3,-(((b-c)*(a-x))/((a-b)*(c-x)))]*MyLog[1-x/d]+MyLi[3,(x-c)/(b-c)]*MyLog[1-x/d]+MyLi[2,(a-d)/(a-b)]*MyLog[(a-d)/(a-c)]*MyLog[1-x/d]+MyLi[2,(a-d)/(c-d)]*MyLog[(a-d)/(a-c)]*MyLog[1-x/d]-MyLi[2,-(((b-c)*(a-d))/((a-b)*(c-d)))]*MyLog[(a-d)/(a-c)]*MyLog[1-x/d]+(Pi^2*MyLog[((a-c)*(b-c))/((a-b)*(c-d))]*MyLog[1-x/d])/6+(MyLog[((a-c)*(b-c))/((a-b)*(c-d))]^3*MyLog[1-x/d])/6-(Pi^2*MyLog[(c-a)/(c-d)]*MyLog[1-x/d])/6+(MyLog[(a-d)/(a-c)]^2*MyLog[(c-a)/(c-d)]*MyLog[1-x/d])/2-(MyLog[(c-a)/(c-d)]^3*MyLog[1-x/d])/6-(MyLog[(a-d)/(a-c)]^2*MyLog[((a-c)*(b-d))/((a-b)*(c-d))]*MyLog[1-x/d])/2+(MyLog[(a-d)/(a-c)]^2*MyLog[(-b+d)/(a-b)]*MyLog[1-x/d])/2-MyLi[2,(-c+d)/(b-c)]*MyLog[(a-x)/(a-c)]*MyLog[1-x/d]-MyLi[2,(a-x)/(a-b)]*MyLog[(a-x)/(a-c)]*MyLog[1-x/d]-MyLi[2,(a-x)/(c-x)]*MyLog[(a-x)/(a-c)]*MyLog[1-x/d]+MyLi[2,-(((b-c)*(a-x))/((a-b)*(c-x)))]*MyLog[(a-x)/(a-c)]*MyLog[1-x/d]+MyLi[2,(x-c)/(b-c)]*MyLog[(a-x)/(a-c)]*MyLog[1-x/d]-(Pi^2*MyLog[((a-c)*(b-c))/((a-b)*(c-x))]*MyLog[1-x/d])/6-(MyLog[((a-c)*(b-c))/((a-b)*(c-x))]^3*MyLog[1-x/d])/6+(Pi^2*MyLog[(c-a)/(c-x)]*MyLog[1-x/d])/6-(MyLog[(a-x)/(a-c)]^2*MyLog[(c-a)/(c-x)]*MyLog[1-x/d])/2+(MyLog[(c-a)/(c-x)]^3*MyLog[1-x/d])/6+(MyLog[(a-x)/(a-c)]^2*MyLog[((a-c)*(b-x))/((a-b)*(c-x))]*MyLog[1-x/d])/2-MyLi[2,(c-b)/(a-b)]*MyLog[(c-x)/(c-d)]*MyLog[1-x/d]+MyLi[2,(x-b)/(a-b)]*MyLog[(c-x)/(c-d)]*MyLog[1-x/d]+MyLog[(a-x)/(a-b)]*MyLog[(b-x)/(b-c)]*MyLog[(c-x)/(c-d)]*MyLog[1-x/d]-(MyLog[(a-x)/(a-c)]^2*MyLog[(x-b)/(a-b)]*MyLog[1-x/d])/2-Pi^2*MyLog[(a-b)/(a-d)]^2*MyT[1,(a-c)/(a-d),(a-b)/(a-d)]*MyT[MyP[(b-d)/(a-d),(a-c)/(a-d)],(a-c)/(a-d),c/d]+2*Pi^2*MyLog[(a-b)/(a-d)]*MyLog[c/d]*MyT[1,(a-c)/(a-d),(a-b)/(a-d)]*MyT[MyP[(b-d)/(a-d),(a-c)/(a-d)],(a-c)/(a-d),c/d]-Pi^2*MyLog[c/d]^2*MyT[1,(a-c)/(a-d),(a-b)/(a-d)]*MyT[MyP[(b-d)/(a-d),(a-c)/(a-d)],(a-c)/(a-d),c/d]+Pi^2*MyLog[(a-b)/(a-d)]^2*MyT[1,(a-c)/(a-d),(a-b)/(a-d)]*MyT[MyP[(b-d)/(a-d),(a-c)/(a-d)],(a-c)/(a-d),(c-x)/(d-x)]-2*Pi^2*MyLog[(a-b)/(a-d)]*MyLog[(c-x)/(d-x)]*MyT[1,(a-c)/(a-d),(a-b)/(a-d)]*MyT[MyP[(b-d)/(a-d),(a-c)/(a-d)],(a-c)/(a-d),(c-x)/(d-x)]+Pi^2*MyLog[(c-x)/(d-x)]^2*MyT[1,(a-c)/(a-d),(a-b)/(a-d)]*MyT[MyP[(b-d)/(a-d),(a-c)/(a-d)],(a-c)/(a-d),(c-x)/(d-x)]-4*Pi^2*MyLog[(c-b)/(c-d)]*MyLog[1-x/d]*MyT[1,(c-x)/(c-d),(c-b)/(c-d)]*MyT[MyP[(b-d)/(c-d),(c-x)/(c-d)],(c-x)/(c-d),(c-a)/(c-d)]+Pi^2*MyLog[(b-c)/(b-d)]^2*MyT[1,(a-c)/(a-d),(b-c)/(b-d)]*MyT[MyP[(c-d)/(b-d),(a-c)/(a-d)],(a-c)/(a-d),c/d]-2*Pi^2*MyLog[(b-c)/(b-d)]*MyLog[c/d]*MyT[1,(a-c)/(a-d),(b-c)/(b-d)]*MyT[MyP[(c-d)/(b-d),(a-c)/(a-d)],(a-c)/(a-d),c/d]+Pi^2*MyLog[c/d]^2*MyT[1,(a-c)/(a-d),(b-c)/(b-d)]*MyT[MyP[(c-d)/(b-d),(a-c)/(a-d)],(a-c)/(a-d),c/d]-Pi^2*MyLog[(b-c)/(b-d)]^2*MyT[1,(a-c)/(a-d),(b-c)/(b-d)]*MyT[MyP[(c-d)/(b-d),(a-c)/(a-d)],(a-c)/(a-d),(c-x)/(d-x)]+2*Pi^2*MyLog[(b-c)/(b-d)]*MyLog[(c-x)/(d-x)]*MyT[1,(a-c)/(a-d),(b-c)/(b-d)]*MyT[MyP[(c-d)/(b-d),(a-c)/(a-d)],(a-c)/(a-d),(c-x)/(d-x)]-Pi^2*MyLog[(c-x)/(d-x)]^2*MyT[1,(a-c)/(a-d),(b-c)/(b-d)]*MyT[MyP[(c-d)/(b-d),(a-c)/(a-d)],(a-c)/(a-d),(c-x)/(d-x)]-Pi^2*MyLog[(b-a)/(b-d)]^2*MyT[1,b/(b-d),(b-c)/(b-d)]*MyT[MyP[(c-d)/(b-d),b/(b-d)],b/(b-d),(b-a)/(b-d)]+2*Pi^2*MyLog[(b-a)/(b-d)]*MyLog[(b-c)/(b-d)]*MyT[1,b/(b-d),(b-c)/(b-d)]*MyT[MyP[(c-d)/(b-d),b/(b-d)],b/(b-d),(b-a)/(b-d)]-Pi^2*MyLog[(b-c)/(b-d)]^2*MyT[1,b/(b-d),(b-c)/(b-d)]*MyT[MyP[(c-d)/(b-d),b/(b-d)],b/(b-d),(b-a)/(b-d)]+Pi^2*MyLog[(b-a)/(b-d)]^2*MyT[1,(b-x)/(b-d),(b-c)/(b-d)]*MyT[MyP[(c-d)/(b-d),(b-x)/(b-d)],(b-x)/(b-d),(b-a)/(b-d)]-2*Pi^2*MyLog[(b-a)/(b-d)]*MyLog[(b-c)/(b-d)]*MyT[1,(b-x)/(b-d),(b-c)/(b-d)]*MyT[MyP[(c-d)/(b-d),(b-x)/(b-d)],(b-x)/(b-d),(b-a)/(b-d)]+Pi^2*MyLog[(b-c)/(b-d)]^2*MyT[1,(b-x)/(b-d),(b-c)/(b-d)]*MyT[MyP[(c-d)/(b-d),(b-x)/(b-d)],(b-x)/(b-d),(b-a)/(b-d)]-Pi^2*MyLog[(b-a)/(b-d)]^2*MyT[1,b/(b-d),c/(c-d)]*MyT[MyP[-(d/(c-d)),b/(b-d)],b/(b-d),(b-a)/(b-d)]+2*Pi^2*MyLog[(b-a)/(b-d)]*MyLog[c/(c-d)]*MyT[1,b/(b-d),c/(c-d)]*MyT[MyP[-(d/(c-d)),b/(b-d)],b/(b-d),(b-a)/(b-d)]-Pi^2*MyLog[c/(c-d)]^2*MyT[1,b/(b-d),c/(c-d)]*MyT[MyP[-(d/(c-d)),b/(b-d)],b/(b-d),(b-a)/(b-d)]+Pi^2*MyLog[(b-a)/(b-d)]^2*MyT[1,(b-x)/(b-d),(c-x)/(c-d)]*MyT[MyP[(-d+x)/(c-d),(b-x)/(b-d)],(b-x)/(b-d),(b-a)/(b-d)]-2*Pi^2*MyLog[(b-a)/(b-d)]*MyLog[(c-x)/(c-d)]*MyT[1,(b-x)/(b-d),(c-x)/(c-d)]*MyT[MyP[(-d+x)/(c-d),(b-x)/(b-d)],(b-x)/(b-d),(b-a)/(b-d)]+Pi^2*MyLog[(c-x)/(c-d)]^2*MyT[1,(b-x)/(b-d),(c-x)/(c-d)]*MyT[MyP[(-d+x)/(c-d),(b-x)/(b-d)],(b-x)/(b-d),(b-a)/(b-d)]-I*Pi*MyH1[1-d/b,1-a/b]*MyLog[b/(b-d)]*MyLog[(b*(a-d))/((a-b)*(b-d))]^2*MyS[Im[a/b]]-I*Pi*MyLog[a/(a-b)]^2*MyLog[b/(b-d)]*MyT[1,-(d/(b-d)),a/(a-b)]*MyS[Im[b/(b-a)]]-I*Pi*MyLog[(a-b)/(a-c)]^2*MyLog[1-x/d]*MyT[1,(a-d)/(a-c),(a-b)/(a-c)]*MyS[Im[(b-c)/(a-c)]]+I*Pi*MyLog[(a-b)/(a-c)]^2*MyLog[1-x/d]*MyT[1,(a-x)/(a-c),(a-b)/(a-c)]*MyS[Im[(b-c)/(a-c)]]-I*Pi*MyH2[(a-d)/(b-d),(a-d)/(c-d)]*MyLi[3,c/(c-a)]*MyS[Im[(a-d)/(b-d)]]+I*Pi*MyH2[(a-d)/(b-d),(a-d)/(c-d)]*MyLi[3,(c*(b+c-2*d))/(c-d)^2]*MyS[Im[(a-d)/(b-d)]]-I*Pi*MyH2[(a-d)/(b-d),(a-d)/(c-d)]*MyLi[3,((b+c-2*d)*(c-x))/(c-d)^2]*MyS[Im[(a-d)/(b-d)]]+I*Pi*MyH2[(a-d)/(b-d),(a-d)/(c-d)]*MyLi[3,(x-c)/(a-c)]*MyS[Im[(a-d)/(b-d)]]+I*Pi*MyH2[(a-d)/(b-d),(a-d)/(c-d)]*MyLi[2,c/(c-a)]*MyLog[(b-c)/(a-c)]*MyS[Im[(a-d)/(b-d)]]-I*Pi*MyH2[(a-d)/(b-d),(a-d)/(c-d)]*MyLi[2,(x-c)/(a-c)]*MyLog[(b-c)/(a-c)]*MyS[Im[(a-d)/(b-d)]]+(I/2)*Pi*MyH2[(a-d)/(b-d),(a-d)/(c-d)]*MyLog[a/(a-c)]*MyLog[(b-c)/(a-c)]^2*MyS[Im[(a-d)/(b-d)]]+(I/2)*Pi*MyH1[(a-d)/(c-d),(a-d)/(b-d)]*MyLog[a/(a-d)]*MyLog[(c-b)/(a-d)]^2*MyS[Im[(a-d)/(b-d)]]-I*Pi*MyH2[(a-d)/(b-d),(a-d)/(c-d)]*MyLi[2,(c*(b+c-2*d))/(c-d)^2]*MyLog[-(((b-c)*(b+c-2*d))/(c-d)^2)]*MyS[Im[(a-d)/(b-d)]]+I*Pi*MyH2[(a-d)/(b-d),(a-d)/(c-d)]*MyLi[2,((b+c-2*d)*(c-x))/(c-d)^2]*MyLog[-(((b-c)*(b+c-2*d))/(c-d)^2)]*MyS[Im[(a-d)/(b-d)]]-(I/2)*Pi*MyH2[(a-d)/(b-d),(a-d)/(c-d)]*MyLog[-(((b-c)*(b+c-2*d))/(c-d)^2)]^2*MyLog[(-(b*c)+d^2)/(c-d)^2]*MyS[Im[(a-d)/(b-d)]]-(I/2)*Pi*MyH2[(a-d)/(b-d),(a-d)/(c-d)]*MyLog[(b-c)/(a-c)]^2*MyLog[(a-x)/(a-c)]*MyS[Im[(a-d)/(b-d)]]-(I/2)*Pi*MyH1[(a-d)/(c-d),(a-d)/(b-d)]*MyLog[(c-b)/(a-d)]^2*MyLog[(a-x)/(a-d)]*MyS[Im[(a-d)/(b-d)]]+(I/2)*Pi*MyH2[(a-d)/(b-d),(a-d)/(c-d)]*MyLog[-(((b-c)*(b+c-2*d))/(c-d)^2)]^2*MyLog[(d^2+c*x-2*d*x+b*(x-c))/(c-d)^2]*MyS[Im[(a-d)/(b-d)]]+I*Pi*MyLi[3,(b-a)/(b-c)]*MyT[1,b/(b-d),(b-a)/(b-d)]*MyS[Im[(a-d)/(b-d)]]-(2*I)*Pi*MyLi[3,(b-a)/(b-d)]*MyT[1,b/(b-d),(b-a)/(b-d)]*MyS[Im[(a-d)/(b-d)]]-I*Pi*MyLi[3,(b-d)/(b-c)]*MyT[1,b/(b-d),(b-a)/(b-d)]*MyS[Im[(a-d)/(b-d)]]+I*Pi*MyLi[3,-(((a-b)*(c-d))/(c*(b-d)))]*MyT[1,b/(b-d),(b-a)/(b-d)]*MyS[Im[(a-d)/(b-d)]]-I*Pi*MyLi[3,1-d/c]*MyT[1,b/(b-d),(b-a)/(b-d)]*MyS[Im[(a-d)/(b-d)]]+(I/3)*Pi^3*MyLog[(b-a)/(b-d)]*MyT[1,b/(b-d),(b-a)/(b-d)]*MyS[Im[(a-d)/(b-d)]]-I*Pi*MyLi[2,(b-d)/(b-c)]*MyLog[(b-a)/(b-d)]*MyT[1,b/(b-d),(b-a)/(b-d)]*MyS[Im[(a-d)/(b-d)]]-I*Pi*MyLi[2,1-d/c]*MyLog[(b-a)/(b-d)]*MyT[1,b/(b-d),(b-a)/(b-d)]*MyS[Im[(a-d)/(b-d)]]+(I/3)*Pi*MyLog[(b-a)/(b-d)]^3*MyT[1,b/(b-d),(b-a)/(b-d)]*MyS[Im[(a-d)/(b-d)]]-I*Pi*MyLog[(b-a)/(b-d)]^2*MyLog[(a-d)/(b-d)]*MyT[1,b/(b-d),(b-a)/(b-d)]*MyS[Im[(a-d)/(b-d)]]+(I/2)*Pi*MyLog[(b-a)/(b-d)]^2*MyLog[d/c]*MyT[1,b/(b-d),(b-a)/(b-d)]*MyS[Im[(a-d)/(b-d)]]+(I/2)*Pi*MyLog[(b-a)/(b-d)]^2*MyLog[(-c+d)/(b-c)]*MyT[1,b/(b-d),(b-a)/(b-d)]*MyS[Im[(a-d)/(b-d)]]-(I/2)*Pi*MyLog[a/(a-d)]*MyLog[(b-a)/(b-d)]^2*MyT[1,(b-c)/(b-d),(b-a)/(b-d)]*MyS[Im[(a-d)/(b-d)]]+(I/2)*Pi*MyLog[(b-a)/(b-d)]^2*MyLog[(a-x)/(a-d)]*MyT[1,(b-c)/(b-d),(b-a)/(b-d)]*MyS[Im[(a-d)/(b-d)]]-I*Pi*MyLi[3,(b-a)/(b-c)]*MyT[1,(b-x)/(b-d),(b-a)/(b-d)]*MyS[Im[(a-d)/(b-d)]]+(2*I)*Pi*MyLi[3,(b-a)/(b-d)]*MyT[1,(b-x)/(b-d),(b-a)/(b-d)]*MyS[Im[(a-d)/(b-d)]]+I*Pi*MyLi[3,(b-d)/(b-c)]*MyT[1,(b-x)/(b-d),(b-a)/(b-d)]*MyS[Im[(a-d)/(b-d)]]+I*Pi*MyLi[3,(c-d)/(c-x)]*MyT[1,(b-x)/(b-d),(b-a)/(b-d)]*MyS[Im[(a-d)/(b-d)]]-I*Pi*MyLi[3,((a-b)*(-c+d))/((b-d)*(c-x))]*MyT[1,(b-x)/(b-d),(b-a)/(b-d)]*MyS[Im[(a-d)/(b-d)]]-(I/3)*Pi^3*MyLog[(b-a)/(b-d)]*MyT[1,(b-x)/(b-d),(b-a)/(b-d)]*MyS[Im[(a-d)/(b-d)]]+I*Pi*MyLi[2,(b-d)/(b-c)]*MyLog[(b-a)/(b-d)]*MyT[1,(b-x)/(b-d),(b-a)/(b-d)]*MyS[Im[(a-d)/(b-d)]]+I*Pi*MyLi[2,(c-d)/(c-x)]*MyLog[(b-a)/(b-d)]*MyT[1,(b-x)/(b-d),(b-a)/(b-d)]*MyS[Im[(a-d)/(b-d)]]-(I/3)*Pi*MyLog[(b-a)/(b-d)]^3*MyT[1,(b-x)/(b-d),(b-a)/(b-d)]*MyS[Im[(a-d)/(b-d)]]+I*Pi*MyLog[(b-a)/(b-d)]^2*MyLog[(a-d)/(b-d)]*MyT[1,(b-x)/(b-d),(b-a)/(b-d)]*MyS[Im[(a-d)/(b-d)]]-(I/2)*Pi*MyLog[(b-a)/(b-d)]^2*MyLog[(-c+d)/(b-c)]*MyT[1,(b-x)/(b-d),(b-a)/(b-d)]*MyS[Im[(a-d)/(b-d)]]-(I/2)*Pi*MyLog[(b-a)/(b-d)]^2*MyLog[(d-x)/(c-x)]*MyT[1,(b-x)/(b-d),(b-a)/(b-d)]*MyS[Im[(a-d)/(b-d)]]-(I/2)*Pi*MyLog[(a-b)/(a-d)]^2*MyLog[(b-c)/(b-d)]*MyT[1,a/(a-d),(a-b)/(a-d)]*MyS[Im[(b-d)/(a-d)]]-(I/2)*Pi*MyLog[(a-b)/(a-d)]^2*MyLog[c/(c-d)]*MyT[1,a/(a-d),(a-b)/(a-d)]*MyS[Im[(b-d)/(a-d)]]-I*Pi*MyLi[3,((a-b)*d)/(c*(a-d))]*MyT[1,(a-c)/(a-d),(a-b)/(a-d)]*MyS[Im[(b-d)/(a-d)]]+I*Pi*MyLi[3,((a-c)*d)/(c*(a-d))]*MyT[1,(a-c)/(a-d),(a-b)/(a-d)]*MyS[Im[(b-d)/(a-d)]]+I*Pi*MyLi[3,((a-b)*(d-x))/((a-d)*(c-x))]*MyT[1,(a-c)/(a-d),(a-b)/(a-d)]*MyS[Im[(b-d)/(a-d)]]-I*Pi*MyLi[3,((a-c)*(d-x))/((a-d)*(c-x))]*MyT[1,(a-c)/(a-d),(a-b)/(a-d)]*MyS[Im[(b-d)/(a-d)]]+I*Pi*MyLi[2,((a-c)*d)/(c*(a-d))]*MyLog[(a-b)/(a-d)]*MyT[1,(a-c)/(a-d),(a-b)/(a-d)]*MyS[Im[(b-d)/(a-d)]]-I*Pi*MyLi[2,((a-c)*(d-x))/((a-d)*(c-x))]*MyLog[(a-b)/(a-d)]*MyT[1,(a-c)/(a-d),(a-b)/(a-d)]*MyS[Im[(b-d)/(a-d)]]-I*Pi*MyLi[2,((a-c)*d)/(c*(a-d))]*MyLog[(a-c)/(a-d)]*MyT[1,(a-c)/(a-d),(a-b)/(a-d)]*MyS[Im[(b-d)/(a-d)]]+I*Pi*MyLi[2,((a-c)*(d-x))/((a-d)*(c-x))]*MyLog[(a-c)/(a-d)]*MyT[1,(a-c)/(a-d),(a-b)/(a-d)]*MyS[Im[(b-d)/(a-d)]]+(I/2)*Pi*MyLog[(a-b)/(a-d)]^2*MyLog[c/(c-d)]*MyT[1,(a-c)/(a-d),(a-b)/(a-d)]*MyS[Im[(b-d)/(a-d)]]-(I/2)*Pi*MyLog[(a-b)/(a-d)]^2*MyLog[(a*(c-d))/(c*(a-d))]*MyT[1,(a-c)/(a-d),(a-b)/(a-d)]*MyS[Im[(b-d)/(a-d)]]+I*Pi*MyLog[(a-b)/(a-d)]*MyLog[(a-c)/(a-d)]*MyLog[(a*(c-d))/(c*(a-d))]*MyT[1,(a-c)/(a-d),(a-b)/(a-d)]*MyS[Im[(b-d)/(a-d)]]-(I/2)*Pi*MyLog[(a-c)/(a-d)]^2*MyLog[(a*(c-d))/(c*(a-d))]*MyT[1,(a-c)/(a-d),(a-b)/(a-d)]*MyS[Im[(b-d)/(a-d)]]+(I/2)*Pi*MyLog[(a-b)/(a-d)]^2*MyLog[((c-d)*(a-x))/((a-d)*(c-x))]*MyT[1,(a-c)/(a-d),(a-b)/(a-d)]*MyS[Im[(b-d)/(a-d)]]-I*Pi*MyLog[(a-b)/(a-d)]*MyLog[(a-c)/(a-d)]*MyLog[((c-d)*(a-x))/((a-d)*(c-x))]*MyT[1,(a-c)/(a-d),(a-b)/(a-d)]*MyS[Im[(b-d)/(a-d)]]+(I/2)*Pi*MyLog[(a-c)/(a-d)]^2*MyLog[((c-d)*(a-x))/((a-d)*(c-x))]*MyT[1,(a-c)/(a-d),(a-b)/(a-d)]*MyS[Im[(b-d)/(a-d)]]-(I/2)*Pi*MyLog[(a-b)/(a-d)]^2*MyLog[(c-x)/(c-d)]*MyT[1,(a-c)/(a-d),(a-b)/(a-d)]*MyS[Im[(b-d)/(a-d)]]+(I/2)*Pi*MyLog[(a-b)/(a-d)]^2*MyLog[(b-c)/(b-d)]*MyT[1,(a-x)/(a-d),(a-b)/(a-d)]*MyS[Im[(b-d)/(a-d)]]+(I/2)*Pi*MyLog[(a-b)/(a-d)]^2*MyLog[(c-x)/(c-d)]*MyT[1,(a-x)/(a-d),(a-b)/(a-d)]*MyS[Im[(b-d)/(a-d)]]+I*Pi*MyH2[(a-d)/(c-d),1-a/d]*MyLi[3,1-b/c]*MyS[Im[(a-d)/(c-d)]]-I*Pi*MyH2[(a-d)/(b-d),(a-d)/(c-d)]*MyLi[3,c/(c-b)]*MyS[Im[(a-d)/(c-d)]]+I*Pi*MyH2[(a-d)/(b-d),(a-d)/(c-d)]*MyLi[3,(c*(b+c-2*d))/(c-d)^2]*MyS[Im[(a-d)/(c-d)]]-I*Pi*MyH2[(a-d)/(c-d),1-a/d]*MyLi[3,-(((a-b)*(c-d))/(c*(b-d)))]*MyS[Im[(a-d)/(c-d)]]+I*Pi*MyH2[(b-d)/(c-d),(a-d)/(c-d)]*MyLi[3,(c*(-b+d))/((a-b)*(c-d))]*MyS[Im[(a-d)/(c-d)]]-I*Pi*MyH2[(b-d)/(c-d),(a-d)/(c-d)]*MyLi[3,-((c*(a+b-2*d))/((b-d)*(-c+d)))]*MyS[Im[(a-d)/(c-d)]]-I*Pi*MyH2[(a-d)/(c-d),(-a+d)/(d-x)]*MyLi[3,(c-b)/(c-x)]*MyS[Im[(a-d)/(c-d)]]+I*Pi*MyH2[(a-d)/(c-d),(-a+d)/(d-x)]*MyLi[3,((a-b)*(-c+d))/((b-d)*(c-x))]*MyS[Im[(a-d)/(c-d)]]-I*Pi*MyH2[(a-d)/(b-d),(a-d)/(c-d)]*MyLi[3,((b+c-2*d)*(c-x))/(c-d)^2]*MyS[Im[(a-d)/(c-d)]]+I*Pi*MyH2[(b-d)/(c-d),(a-d)/(c-d)]*MyLi[3,-(((a+b-2*d)*(c-x))/((b-d)*(-c+d)))]*MyS[Im[(a-d)/(c-d)]]+I*Pi*MyH2[(a-d)/(b-d),(a-d)/(c-d)]*MyLi[3,(x-c)/(b-c)]*MyS[Im[(a-d)/(c-d)]]-I*Pi*MyH2[(b-d)/(c-d),(a-d)/(c-d)]*MyLi[3,((b-d)*(x-c))/((a-b)*(c-d))]*MyS[Im[(a-d)/(c-d)]]+(I/2)*Pi*MyH1[(a-d)/(b-d),(a-d)/(c-d)]*MyLog[a/(a-d)]*MyLog[(b-c)/(a-d)]^2*MyS[Im[(a-d)/(c-d)]]+I*Pi*MyH2[(b-d)/(c-d),(a-d)/(c-d)]*MyLi[2,-((c*(a+b-2*d))/((b-d)*(-c+d)))]*MyLog[-(((a-b)*(a+b-2*d))/(b-d)^2)]*MyS[Im[(a-d)/(c-d)]]-I*Pi*MyH2[(b-d)/(c-d),(a-d)/(c-d)]*MyLi[2,-(((a+b-2*d)*(c-x))/((b-d)*(-c+d)))]*MyLog[-(((a-b)*(a+b-2*d))/(b-d)^2)]*MyS[Im[(a-d)/(c-d)]]-I*Pi*MyH2[(a-d)/(b-d),(a-d)/(c-d)]*MyLi[2,(c*(b+c-2*d))/(c-d)^2]*MyLog[-(((b-c)*(b+c-2*d))/(c-d)^2)]*MyS[Im[(a-d)/(c-d)]]+I*Pi*MyH2[(a-d)/(b-d),(a-d)/(c-d)]*MyLi[2,((b+c-2*d)*(c-x))/(c-d)^2]*MyLog[-(((b-c)*(b+c-2*d))/(c-d)^2)]*MyS[Im[(a-d)/(c-d)]]-(I/2)*Pi*MyH1[(a-d)/(b-d),(a-d)/(c-d)]*MyLog[(b-c)/(a-d)]^2*MyLog[c/(c-d)]*MyS[Im[(a-d)/(c-d)]]-(I/2)*Pi*MyH1[d/(-c+d),(a-d)/(c-d)]*MyLog[(a-b)/(a-d)]*MyLog[(a*(-c+d))/((a-d)*d)]^2*MyS[Im[(a-d)/(c-d)]]+(I/2)*Pi*MyH1[d/(-c+d),(a-d)/(c-d)]*MyLog[(b-c)/(b-d)]*MyLog[(a*(-c+d))/((a-d)*d)]^2*MyS[Im[(a-d)/(c-d)]]+(I/2)*Pi*MyH1[(b-d)/(c-d),(a-d)/(c-d)]*MyLog[c/(c-d)]*MyLog[((a-b)*(-c+d))/((a-d)*(-b+d))]^2*MyS[Im[(a-d)/(c-d)]]+(I/2)*Pi*MyH2[(b-d)/(c-d),(a-d)/(c-d)]*MyLog[-(((a-b)*(a+b-2*d))/(b-d)^2)]^2*MyLog[(a*c+(b-c-d)*d)/((b-d)*(-c+d))]*MyS[Im[(a-d)/(c-d)]]-(I/2)*Pi*MyH2[(a-d)/(b-d),(a-d)/(c-d)]*MyLog[-(((b-c)*(b+c-2*d))/(c-d)^2)]^2*MyLog[(-(b*c)+d^2)/(c-d)^2]*MyS[Im[(a-d)/(c-d)]]-(I/2)*Pi*MyH2[(b-d)/(c-d),(a-d)/(c-d)]*MyLog[-(((a-b)*(a+b-2*d))/(b-d)^2)]^2*MyLog[(-(d*(c+d-2*x))+a*(c-x)+b*(d-x))/((b-d)*(-c+d))]*MyS[Im[(a-d)/(c-d)]]-(I/2)*Pi*MyH1[(a-d)/(b-d),(a-d)/(c-d)]*MyLog[(b-c)/(a-d)]^2*MyLog[(a-x)/(a-d)]*MyS[Im[(a-d)/(c-d)]]+(I/2)*Pi*MyH1[(a-d)/(b-d),(a-d)/(c-d)]*MyLog[(b-c)/(a-d)]^2*MyLog[(c-x)/(c-d)]*MyS[Im[(a-d)/(c-d)]]-(I/2)*Pi*MyH1[(b-d)/(c-d),(a-d)/(c-d)]*MyLog[((a-b)*(-c+d))/((a-d)*(-b+d))]^2*MyLog[(c-x)/(c-d)]*MyS[Im[(a-d)/(c-d)]]+(I/2)*Pi*MyH1[(-d+x)/(c-d),(a-d)/(c-d)]*MyLog[(a-b)/(a-d)]*MyLog[((-c+d)*(a-x))/((a-d)*(d-x))]^2*MyS[Im[(a-d)/(c-d)]]-(I/2)*Pi*MyH1[(-d+x)/(c-d),(a-d)/(c-d)]*MyLog[(b-c)/(b-d)]*MyLog[((-c+d)*(a-x))/((a-d)*(d-x))]^2*MyS[Im[(a-d)/(c-d)]]+I*Pi*MyH1[(c-b)/(c-d),(c-a)/(c-d)]*MyLog[((a-b)*(c-d))/((a-c)*(c-b))]^2*MyLog[1-x/d]*MyS[Im[(a-d)/(c-d)]]+(I/2)*Pi*MyH2[(a-d)/(b-d),(a-d)/(c-d)]*MyLog[-(((b-c)*(b+c-2*d))/(c-d)^2)]^2*MyLog[(d^2+c*x-2*d*x+b*(x-c))/(c-d)^2]*MyS[Im[(a-d)/(c-d)]]+I*Pi*MyLi[2,d/(-a+d)]*MyLog[(a-b)/(a-d)]*MyT[1,(a-c)/(a-d),(a-b)/(a-d)]*MyS[Im[(a-d)/(c-d)]]-(2*I)*Pi*MyLi[2,d/(-c+d)]*MyLog[(a-b)/(a-d)]*MyT[1,(a-c)/(a-d),(a-b)/(a-d)]*MyS[Im[(a-d)/(c-d)]]-I*Pi*MyLi[2,(-d+x)/(a-d)]*MyLog[(a-b)/(a-d)]*MyT[1,(a-c)/(a-d),(a-b)/(a-d)]*MyS[Im[(a-d)/(c-d)]]+(2*I)*Pi*MyLi[2,(-d+x)/(c-d)]*MyLog[(a-b)/(a-d)]*MyT[1,(a-c)/(a-d),(a-b)/(a-d)]*MyS[Im[(a-d)/(c-d)]]-I*Pi*MyLi[2,d/(-a+d)]*MyLog[(b-c)/(b-d)]*MyT[1,(a-c)/(a-d),(b-c)/(b-d)]*MyS[Im[(a-d)/(c-d)]]+I*Pi*MyLi[2,(-d+x)/(a-d)]*MyLog[(b-c)/(b-d)]*MyT[1,(a-c)/(a-d),(b-c)/(b-d)]*MyS[Im[(a-d)/(c-d)]]-I*Pi*MyLi[2,(b-d)/(a-d)]*MyLog[c/d]*MyT[1,(a-c)/(a-d),c/d]*MyS[Im[(a-d)/(c-d)]]+I*Pi*MyLi[2,(c-d)/(b-d)]*MyLog[c/d]*MyT[1,(a-c)/(a-d),c/d]*MyS[Im[(a-d)/(c-d)]]+I*Pi*MyLi[2,(b-d)/(a-d)]*MyLog[(c-x)/(d-x)]*MyT[1,(a-c)/(a-d),(c-x)/(d-x)]*MyS[Im[(a-d)/(c-d)]]-I*Pi*MyLi[2,(c-d)/(b-d)]*MyLog[(c-x)/(d-x)]*MyT[1,(a-c)/(a-d),(c-x)/(d-x)]*MyS[Im[(a-d)/(c-d)]]-(2*I)*Pi*MyLi[2,(a-c)/(b-c)]*MyLog[1-x/d]*MyT[1,(c-x)/(c-d),(c-a)/(c-d)]*MyS[Im[(a-d)/(c-d)]]+(2*I)*Pi*MyLi[2,(-c+d)/(b-c)]*MyLog[1-x/d]*MyT[1,(c-x)/(c-d),(c-a)/(c-d)]*MyS[Im[(a-d)/(c-d)]]-(2*I)*Pi*MyLog[(b-a)/(b-c)]*MyLog[(c-a)/(c-d)]*MyLog[1-x/d]*MyT[1,(c-x)/(c-d),(c-a)/(c-d)]*MyS[Im[(a-d)/(c-d)]]+Pi^2*MyH2[(a-d)/(b-d),(a-d)/(c-d)]*MyH2[(a-d)/(c-d),1-a/d]*MyHT[-MyR[(a/x-d/x)/(b/x-d/x),(a/x-d/x)/(c/x-d/x)]+MyR[(a/x-d/x)/(c/x-d/x),1-a/d]]*MyLog[1-b/c]^2*MyS[Im[(a-d)/(b-d)]]*MyS[Im[(a-d)/(c-d)]]-Pi^2*MyH2[(a-d)/(b-d),(a-d)/(c-d)]*MyH2[(a-d)/(c-d),(-a+d)/(d-x)]*MyHT[-MyR[(a/x-d/x)/(b/x-d/x),(a/x-d/x)/(c/x-d/x)]+MyR[(a/x-d/x)/(c/x-d/x),(-(a/x)+d/x)/(-1+d/x)]]*MyLog[(c-b)/(c-x)]^2*MyS[Im[(a-d)/(b-d)]]*MyS[Im[(a-d)/(c-d)]]+I*Pi*MyH2[(b-d)/(c-d),(a-d)/(c-d)]*MyLi[3,c/(c-a)]*MyS[Im[(b-d)/(c-d)]]+I*Pi*MyH2[(b-d)/(c-d),1-b/d]*MyLi[3,2-c/d]*MyS[Im[(b-d)/(c-d)]]-I*Pi*MyH2[(b-d)/(c-d),1-b/d]*MyLi[3,d/b]*MyS[Im[(b-d)/(c-d)]]+I*Pi*MyH2[(b-d)/(c-d),1-b/d]*MyLi[3,((a-b)*d)/(b*(a-d))]*MyS[Im[(b-d)/(c-d)]]-I*Pi*MyH2[(b-d)/(c-d),(a-d)/(c-d)]*MyLi[3,-((c*(a+b-2*d))/((b-d)*(-c+d)))]*MyS[Im[(b-d)/(c-d)]]-I*Pi*MyH2[(b-d)/(c-d),1-b/d]*MyLi[3,((a-b)*(-c+2*d))/((a-d)*d)]*MyS[Im[(b-d)/(c-d)]]+I*Pi*MyH2[(b-d)/(c-d),(a-d)/(c-d)]*MyLi[3,-(((a+b-2*d)*(c-x))/((b-d)*(-c+d)))]*MyS[Im[(b-d)/(c-d)]]+I*Pi*MyH2[(b-d)/(c-d),(-b+d)/(d-x)]*MyLi[3,(d-x)/(b-x)]*MyS[Im[(b-d)/(c-d)]]-I*Pi*MyH2[(b-d)/(c-d),(-b+d)/(d-x)]*MyLi[3,((a-b)*(d-x))/((a-d)*(b-x))]*MyS[Im[(b-d)/(c-d)]]-I*Pi*MyH2[(b-d)/(c-d),(a-d)/(c-d)]*MyLi[3,(x-c)/(a-c)]*MyS[Im[(b-d)/(c-d)]]+I*Pi*MyH2[(b-d)/(c-d),(-b+d)/(d-x)]*MyLi[3,-(((a-b)*(c-2*d+x))/((a-d)*(d-x)))]*MyS[Im[(b-d)/(c-d)]]-I*Pi*MyH2[(b-d)/(c-d),(-b+d)/(d-x)]*MyLi[3,(c-2*d+x)/(-d+x)]*MyS[Im[(b-d)/(c-d)]]+I*Pi*MyH2[(b-d)/(c-d),1-b/d]*MyLi[2,d/b]*MyLog[c/b]*MyS[Im[(b-d)/(c-d)]]-I*Pi*MyH2[(b-d)/(c-d),1-b/d]*MyLi[2,((a-b)*d)/(b*(a-d))]*MyLog[c/b]*MyS[Im[(b-d)/(c-d)]]+I*Pi*MyH2[(b-d)/(c-d),(a-d)/(c-d)]*MyLi[2,-((c*(a+b-2*d))/((b-d)*(-c+d)))]*MyLog[-(((a-b)*(a+b-2*d))/(b-d)^2)]*MyS[Im[(b-d)/(c-d)]]-I*Pi*MyH2[(b-d)/(c-d),(a-d)/(c-d)]*MyLi[2,-(((a+b-2*d)*(c-x))/((b-d)*(-c+d)))]*MyLog[-(((a-b)*(a+b-2*d))/(b-d)^2)]*MyS[Im[(b-d)/(c-d)]]-(I/2)*Pi*MyH1[1-b/d,(b-d)/(c-d)]*MyLog[a/(a-d)]*MyLog[-(c/(b-d))]^2*MyS[Im[(b-d)/(c-d)]]-(I/2)*Pi*MyH2[(b-d)/(c-d),1-b/d]*MyLog[c/b]^2*MyLog[(a*(b-d))/(b*(a-d))]*MyS[Im[(b-d)/(c-d)]]-I*Pi*MyH2[(b-d)/(c-d),(a-d)/(c-d)]*MyLi[2,c/(c-a)]*MyLog[((a-b)*(c-d))/((a-c)*(b-d))]*MyS[Im[(b-d)/(c-d)]]+I*Pi*MyH2[(b-d)/(c-d),(a-d)/(c-d)]*MyLi[2,(x-c)/(a-c)]*MyLog[((a-b)*(c-d))/((a-c)*(b-d))]*MyS[Im[(b-d)/(c-d)]]-(I/2)*Pi*MyH2[(b-d)/(c-d),(a-d)/(c-d)]*MyLog[a/(a-c)]*MyLog[((a-b)*(c-d))/((a-c)*(b-d))]^2*MyS[Im[(b-d)/(c-d)]]-I*Pi*MyH2[(b-d)/(c-d),1-b/d]*MyLi[2,2-c/d]*MyLog[-((c*(c-2*d))/d^2)]*MyS[Im[(b-d)/(c-d)]]+I*Pi*MyH2[(b-d)/(c-d),1-b/d]*MyLi[2,((a-b)*(-c+2*d))/((a-d)*d)]*MyLog[-((c*(c-2*d))/d^2)]*MyS[Im[(b-d)/(c-d)]]-(I/2)*Pi*MyH2[(b-d)/(c-d),1-b/d]*MyLog[-1+c/d]*MyLog[-((c*(c-2*d))/d^2)]^2*MyS[Im[(b-d)/(c-d)]]-(I/2)*Pi*MyH1[(a-d)/(c-d),(b-d)/(c-d)]*MyLog[a/(a-d)]*MyLog[((a-b)*(c-d))/((a-d)*(-b+d))]^2*MyS[Im[(b-d)/(c-d)]]+(I/2)*Pi*MyH2[(b-d)/(c-d),1-b/d]*MyLog[c/b]^2*MyLog[1-d/b]*MyS[Im[(b-d)/(c-d)]]+(I/2)*Pi*MyH2[(b-d)/(c-d),(a-d)/(c-d)]*MyLog[-(((a-b)*(a+b-2*d))/(b-d)^2)]^2*MyLog[(a*c+(b-c-d)*d)/((b-d)*(-c+d))]*MyS[Im[(b-d)/(c-d)]]+(I/2)*Pi*MyH2[(b-d)/(c-d),1-b/d]*MyLog[-((c*(c-2*d))/d^2)]^2*MyLog[(b*(c-2*d)+d^2+a*(-c+d))/(d*(-a+d))]*MyS[Im[(b-d)/(c-d)]]-(I/2)*Pi*MyH2[(b-d)/(c-d),(a-d)/(c-d)]*MyLog[-(((a-b)*(a+b-2*d))/(b-d)^2)]^2*MyLog[(-(d*(c+d-2*x))+a*(c-x)+b*(d-x))/((b-d)*(-c+d))]*MyS[Im[(b-d)/(c-d)]]+(I/2)*Pi*MyH2[(b-d)/(c-d),(a-d)/(c-d)]*MyLog[((a-b)*(c-d))/((a-c)*(b-d))]^2*MyLog[(a-x)/(a-c)]*MyS[Im[(b-d)/(c-d)]]+(I/2)*Pi*MyH1[(a-d)/(c-d),(b-d)/(c-d)]*MyLog[((a-b)*(c-d))/((a-d)*(-b+d))]^2*MyLog[(a-x)/(a-d)]*MyS[Im[(b-d)/(c-d)]]-I*Pi*MyH2[(b-d)/(c-d),(-b+d)/(d-x)]*MyLi[2,(d-x)/(b-x)]*MyLog[(c-x)/(b-x)]*MyS[Im[(b-d)/(c-d)]]+I*Pi*MyH2[(b-d)/(c-d),(-b+d)/(d-x)]*MyLi[2,((a-b)*(d-x))/((a-d)*(b-x))]*MyLog[(c-x)/(b-x)]*MyS[Im[(b-d)/(c-d)]]-(I/2)*Pi*MyH2[(b-d)/(c-d),(-b+d)/(d-x)]*MyLog[(b-d)/(b-x)]*MyLog[(c-x)/(b-x)]^2*MyS[Im[(b-d)/(c-d)]]+(I/2)*Pi*MyH2[(b-d)/(c-d),(-b+d)/(d-x)]*MyLog[((b-d)*(a-x))/((a-d)*(b-x))]*MyLog[(c-x)/(b-x)]^2*MyS[Im[(b-d)/(c-d)]]+(I/2)*Pi*MyH1[(-b+d)/(d-x),(b-d)/(c-d)]*MyLog[(a-x)/(a-d)]*MyLog[(x-c)/(b-d)]^2*MyS[Im[(b-d)/(c-d)]]-I*Pi*MyH2[(b-d)/(c-d),(-b+d)/(d-x)]*MyLi[2,-(((a-b)*(c-2*d+x))/((a-d)*(d-x)))]*MyLog[-(((c-x)*(c-2*d+x))/(d-x)^2)]*MyS[Im[(b-d)/(c-d)]]+I*Pi*MyH2[(b-d)/(c-d),(-b+d)/(d-x)]*MyLi[2,(c-2*d+x)/(-d+x)]*MyLog[-(((c-x)*(c-2*d+x))/(d-x)^2)]*MyS[Im[(b-d)/(c-d)]]+(I/2)*Pi*MyH2[(b-d)/(c-d),(-b+d)/(d-x)]*MyLog[(c-d)/(d-x)]*MyLog[-(((c-x)*(c-2*d+x))/(d-x)^2)]^2*MyS[Im[(b-d)/(c-d)]]-(I/2)*Pi*MyH2[(b-d)/(c-d),(-b+d)/(d-x)]*MyLog[-(((c-x)*(c-2*d+x))/(d-x)^2)]^2*MyLog[(a*(c-d)-b*(c-2*d+x)+d*(-d+x))/((a-d)*(d-x))]*MyS[Im[(b-d)/(c-d)]]+(I/2)*Pi*MyLog[a/(a-d)]*MyLog[(c-b)/(c-d)]^2*MyT[1,(a-b)/(a-d),(c-b)/(c-d)]*MyS[Im[(b-d)/(c-d)]]-(I/2)*Pi*MyLog[(c-b)/(c-d)]^2*MyLog[(a-x)/(a-d)]*MyT[1,(a-b)/(a-d),(c-b)/(c-d)]*MyS[Im[(b-d)/(c-d)]]-(I/2)*Pi*MyLog[a/(a-d)]*MyLog[(c-b)/(c-d)]^2*MyT[1,c/(c-d),(c-b)/(c-d)]*MyS[Im[(b-d)/(c-d)]]+(I/2)*Pi*MyLog[(c-b)/(c-d)]^2*MyLog[(a-x)/(a-d)]*MyT[1,(c-x)/(c-d),(c-b)/(c-d)]*MyS[Im[(b-d)/(c-d)]]+(2*I)*Pi*MyLog[(a-b)/(a-c)]*MyLog[(c-b)/(c-d)]*MyLog[1-x/d]*MyT[1,(c-x)/(c-d),(c-b)/(c-d)]*MyS[Im[(b-d)/(c-d)]]-(2*I)*Pi*MyLog[(c-b)/(c-d)]*MyLog[(a-x)/(a-c)]*MyLog[1-x/d]*MyT[1,(c-x)/(c-d),(c-b)/(c-d)]*MyS[Im[(b-d)/(c-d)]]-Pi^2*MyH2[(a-d)/(c-d),1-a/d]*MyH2[(b-d)/(c-d),(a-d)/(c-d)]*MyHT[MyR[(a/x-d/x)/(c/x-d/x),1-a/d]-MyR[(b/x-d/x)/(c/x-d/x),(a/x-d/x)/(c/x-d/x)]]*MyLog[-(((a-b)*(c-d))/(c*(b-d)))]^2*MyS[Im[(a-d)/(c-d)]]*MyS[Im[(b-d)/(c-d)]]+Pi^2*MyH2[(a-d)/(c-d),(-a+d)/(d-x)]*MyH2[(b-d)/(c-d),(a-d)/(c-d)]*MyHT[MyR[(a/x-d/x)/(c/x-d/x),(-(a/x)+d/x)/(-1+d/x)]-MyR[(b/x-d/x)/(c/x-d/x),(a/x-d/x)/(c/x-d/x)]]*MyLog[((a-b)*(-c+d))/((b-d)*(c-x))]^2*MyS[Im[(a-d)/(c-d)]]*MyS[Im[(b-d)/(c-d)]]-I*Pi*MyLi[3,((a-c)*d)/(c*(a-d))]*MyT[1,(a-c)/(a-d),(b-c)/(b-d)]*MyS[Im[(c-d)/(b-d)]]+I*Pi*MyLi[3,((b-c)*d)/(c*(b-d))]*MyT[1,(a-c)/(a-d),(b-c)/(b-d)]*MyS[Im[(c-d)/(b-d)]]+I*Pi*MyLi[3,((a-c)*(d-x))/((a-d)*(c-x))]*MyT[1,(a-c)/(a-d),(b-c)/(b-d)]*MyS[Im[(c-d)/(b-d)]]-I*Pi*MyLi[3,((b-c)*(d-x))/((b-d)*(c-x))]*MyT[1,(a-c)/(a-d),(b-c)/(b-d)]*MyS[Im[(c-d)/(b-d)]]+I*Pi*MyLi[2,((a-c)*d)/(c*(a-d))]*MyLog[(a-c)/(a-d)]*MyT[1,(a-c)/(a-d),(b-c)/(b-d)]*MyS[Im[(c-d)/(b-d)]]-I*Pi*MyLi[2,((a-c)*(d-x))/((a-d)*(c-x))]*MyLog[(a-c)/(a-d)]*MyT[1,(a-c)/(a-d),(b-c)/(b-d)]*MyS[Im[(c-d)/(b-d)]]-I*Pi*MyLi[2,((a-c)*d)/(c*(a-d))]*MyLog[(b-c)/(b-d)]*MyT[1,(a-c)/(a-d),(b-c)/(b-d)]*MyS[Im[(c-d)/(b-d)]]+I*Pi*MyLi[2,((a-c)*(d-x))/((a-d)*(c-x))]*MyLog[(b-c)/(b-d)]*MyT[1,(a-c)/(a-d),(b-c)/(b-d)]*MyS[Im[(c-d)/(b-d)]]+(I/2)*Pi*MyLog[a/(a-d)]*MyLog[(b-c)/(b-d)]^2*MyT[1,(a-c)/(a-d),(b-c)/(b-d)]*MyS[Im[(c-d)/(b-d)]]-(I/2)*Pi*MyLog[(b-c)/(b-d)]^2*MyLog[c/(c-d)]*MyT[1,(a-c)/(a-d),(b-c)/(b-d)]*MyS[Im[(c-d)/(b-d)]]+(I/2)*Pi*MyLog[(a-c)/(a-d)]^2*MyLog[(a*(c-d))/(c*(a-d))]*MyT[1,(a-c)/(a-d),(b-c)/(b-d)]*MyS[Im[(c-d)/(b-d)]]-I*Pi*MyLog[(a-c)/(a-d)]*MyLog[(b-c)/(b-d)]*MyLog[(a*(c-d))/(c*(a-d))]*MyT[1,(a-c)/(a-d),(b-c)/(b-d)]*MyS[Im[(c-d)/(b-d)]]+(I/2)*Pi*MyLog[(b-c)/(b-d)]^2*MyLog[(a*(c-d))/(c*(a-d))]*MyT[1,(a-c)/(a-d),(b-c)/(b-d)]*MyS[Im[(c-d)/(b-d)]]-(I/2)*Pi*MyLog[(b-c)/(b-d)]^2*MyLog[(a-x)/(a-d)]*MyT[1,(a-c)/(a-d),(b-c)/(b-d)]*MyS[Im[(c-d)/(b-d)]]-(I/2)*Pi*MyLog[(a-c)/(a-d)]^2*MyLog[((c-d)*(a-x))/((a-d)*(c-x))]*MyT[1,(a-c)/(a-d),(b-c)/(b-d)]*MyS[Im[(c-d)/(b-d)]]+I*Pi*MyLog[(a-c)/(a-d)]*MyLog[(b-c)/(b-d)]*MyLog[((c-d)*(a-x))/((a-d)*(c-x))]*MyT[1,(a-c)/(a-d),(b-c)/(b-d)]*MyS[Im[(c-d)/(b-d)]]-(I/2)*Pi*MyLog[(b-c)/(b-d)]^2*MyLog[((c-d)*(a-x))/((a-d)*(c-x))]*MyT[1,(a-c)/(a-d),(b-c)/(b-d)]*MyS[Im[(c-d)/(b-d)]]+(I/2)*Pi*MyLog[(b-c)/(b-d)]^2*MyLog[(c-x)/(c-d)]*MyT[1,(a-c)/(a-d),(b-c)/(b-d)]*MyS[Im[(c-d)/(b-d)]]+I*Pi*MyLi[3,b/(b-a)]*MyT[1,b/(b-d),(b-c)/(b-d)]*MyS[Im[(c-d)/(b-d)]]-I*Pi*MyLi[3,(c-b)/(a-b)]*MyT[1,b/(b-d),(b-c)/(b-d)]*MyS[Im[(c-d)/(b-d)]]-I*Pi*MyLi[2,b/(b-a)]*MyLog[b/(b-d)]*MyT[1,b/(b-d),(b-c)/(b-d)]*MyS[Im[(c-d)/(b-d)]]-(I/2)*Pi*MyLog[a/(a-b)]*MyLog[b/(b-d)]^2*MyT[1,b/(b-d),(b-c)/(b-d)]*MyS[Im[(c-d)/(b-d)]]+I*Pi*MyLi[2,b/(b-a)]*MyLog[(b-c)/(b-d)]*MyT[1,b/(b-d),(b-c)/(b-d)]*MyS[Im[(c-d)/(b-d)]]+I*Pi*MyLog[a/(a-b)]*MyLog[b/(b-d)]*MyLog[(b-c)/(b-d)]*MyT[1,b/(b-d),(b-c)/(b-d)]*MyS[Im[(c-d)/(b-d)]]-(I/2)*Pi*MyLog[a/(a-b)]*MyLog[(b-c)/(b-d)]^2*MyT[1,b/(b-d),(b-c)/(b-d)]*MyS[Im[(c-d)/(b-d)]]+(I/2)*Pi*MyLog[a/(a-d)]*MyLog[(b-c)/(b-d)]^2*MyT[1,b/(b-d),(b-c)/(b-d)]*MyS[Im[(c-d)/(b-d)]]+(I/2)*Pi*MyLog[(a-b)/(a-d)]*MyLog[(b-c)/(b-d)]^2*MyT[1,b/(b-d),(b-c)/(b-d)]*MyS[Im[(c-d)/(b-d)]]-I*Pi*MyLog[(b-c)/(b-d)]^2*MyLog[(a-x)/(a-d)]*MyT[1,b/(b-d),(b-c)/(b-d)]*MyS[Im[(c-d)/(b-d)]]+I*Pi*MyLi[3,(c-b)/(a-b)]*MyT[1,(b-x)/(b-d),(b-c)/(b-d)]*MyS[Im[(c-d)/(b-d)]]-I*Pi*MyLi[3,(x-b)/(a-b)]*MyT[1,(b-x)/(b-d),(b-c)/(b-d)]*MyS[Im[(c-d)/(b-d)]]-I*Pi*MyLi[2,(x-b)/(a-b)]*MyLog[(b-c)/(b-d)]*MyT[1,(b-x)/(b-d),(b-c)/(b-d)]*MyS[Im[(c-d)/(b-d)]]-(I/2)*Pi*MyLog[(a-b)/(a-d)]*MyLog[(b-c)/(b-d)]^2*MyT[1,(b-x)/(b-d),(b-c)/(b-d)]*MyS[Im[(c-d)/(b-d)]]+(I/2)*Pi*MyLog[(b-c)/(b-d)]^2*MyLog[(a-x)/(a-b)]*MyT[1,(b-x)/(b-d),(b-c)/(b-d)]*MyS[Im[(c-d)/(b-d)]]+(I/2)*Pi*MyLog[(b-c)/(b-d)]^2*MyLog[(a-x)/(a-d)]*MyT[1,(b-x)/(b-d),(b-c)/(b-d)]*MyS[Im[(c-d)/(b-d)]]+I*Pi*MyLi[2,(x-b)/(a-b)]*MyLog[(b-x)/(b-d)]*MyT[1,(b-x)/(b-d),(b-c)/(b-d)]*MyS[Im[(c-d)/(b-d)]]-I*Pi*MyLog[(b-c)/(b-d)]*MyLog[(a-x)/(a-b)]*MyLog[(b-x)/(b-d)]*MyT[1,(b-x)/(b-d),(b-c)/(b-d)]*MyS[Im[(c-d)/(b-d)]]+(I/2)*Pi*MyLog[(a-x)/(a-b)]*MyLog[(b-x)/(b-d)]^2*MyT[1,(b-x)/(b-d),(b-c)/(b-d)]*MyS[Im[(c-d)/(b-d)]]-(I/2)*Pi*MyH1[(a-d)/(c-d),1-a/d]*MyLog[(a-b)/(a-d)]*MyLog[c/(a-d)]^2*MyS[Im[a/d]]+(I/2)*Pi*MyH1[(a-d)/(c-d),1-a/d]*MyLog[c/(a-d)]^2*MyLog[(b-c)/(b-d)]*MyS[Im[a/d]]+(I/2)*Pi*MyH1[1-b/d,1-a/d]*MyLog[(b-c)/(b-d)]*MyLog[((a-b)*d)/((a-d)*(-b+d))]^2*MyS[Im[a/d]]+(I/2)*Pi*MyH1[1-b/d,1-a/d]*MyLog[c/(c-d)]*MyLog[((a-b)*d)/((a-d)*(-b+d))]^2*MyS[Im[a/d]]+(2*I)*Pi*MyLi[2,d/(-c+d)]*MyLog[(a-b)/(a-d)]*MyT[1,a/(a-d),(a-b)/(a-d)]*MyS[Im[a/d]]+(2*I)*Pi*MyLi[3,b/(b-c)]*MyT[1,1-x/d,1-a/d]*MyS[Im[a/d]]-(2*I)*Pi*MyLi[3,(b-a)/(b-c)]*MyT[1,1-x/d,1-a/d]*MyS[Im[a/d]]-(2*I)*Pi*MyLi[3,(a-b)/(a-d)]*MyT[1,1-x/d,1-a/d]*MyS[Im[a/d]]-(2*I)*Pi*MyLi[3,(a-d)/(c-d)]*MyT[1,1-x/d,1-a/d]*MyS[Im[a/d]]+(2*I)*Pi*MyLi[3,-(((a-b)*(c-d))/((b-c)*(a-d)))]*MyT[1,1-x/d,1-a/d]*MyS[Im[a/d]]+(2*I)*Pi*MyLi[3,b/d]*MyT[1,1-x/d,1-a/d]*MyS[Im[a/d]]+(2*I)*Pi*MyLi[3,d/(-c+d)]*MyT[1,1-x/d,1-a/d]*MyS[Im[a/d]]-(2*I)*Pi*MyLi[3,(b*(-c+d))/((b-c)*d)]*MyT[1,1-x/d,1-a/d]*MyS[Im[a/d]]-(2*I)*Pi*MyLi[2,(a-c)/(b-c)]*MyLog[1-a/d]*MyT[1,1-x/d,1-a/d]*MyS[Im[a/d]]+(2*I)*Pi*MyLi[2,(-c+d)/(b-c)]*MyLog[1-a/d]*MyT[1,1-x/d,1-a/d]*MyS[Im[a/d]]+(I/3)*Pi^3*MyLog[1-b/d]*MyT[1,1-x/d,1-a/d]*MyS[Im[a/d]]+(I/3)*Pi*MyLog[1-b/d]^3*MyT[1,1-x/d,1-a/d]*MyS[Im[a/d]]-(2*I)*Pi*MyLi[2,b/(b-c)]*MyLog[b/(b-d)]*MyT[1,1-x/d,1-a/d]*MyS[Im[a/d]]-(2*I)*Pi*MyLi[2,b/d]*MyLog[b/(b-d)]*MyT[1,1-x/d,1-a/d]*MyS[Im[a/d]]+(2*I)*Pi*MyLi[2,(b*(-c+d))/((b-c)*d)]*MyLog[b/(b-d)]*MyT[1,1-x/d,1-a/d]*MyS[Im[a/d]]-I*Pi*MyLog[c/(c-b)]*MyLog[b/(b-d)]^2*MyT[1,1-x/d,1-a/d]*MyS[Im[a/d]]-I*Pi*MyLog[1-b/d]*MyLog[b/(b-d)]^2*MyT[1,1-x/d,1-a/d]*MyS[Im[a/d]]+(2*I)*Pi*MyLi[2,(b-a)/(b-c)]*MyLog[(b-a)/(b-d)]*MyT[1,1-x/d,1-a/d]*MyS[Im[a/d]]+(2*I)*Pi*MyLi[2,(a-b)/(a-d)]*MyLog[(b-a)/(b-d)]*MyT[1,1-x/d,1-a/d]*MyS[Im[a/d]]-(2*I)*Pi*MyLi[2,(a-d)/(c-d)]*MyLog[(b-a)/(b-d)]*MyT[1,1-x/d,1-a/d]*MyS[Im[a/d]]-(2*I)*Pi*MyLi[2,-(((a-b)*(c-d))/((b-c)*(a-d)))]*MyLog[(b-a)/(b-d)]*MyT[1,1-x/d,1-a/d]*MyS[Im[a/d]]+(2*I)*Pi*MyLi[2,d/(-c+d)]*MyLog[(b-a)/(b-d)]*MyT[1,1-x/d,1-a/d]*MyS[Im[a/d]]+I*Pi*MyLog[(a-c)/(b-c)]*MyLog[(b-a)/(b-d)]^2*MyT[1,1-x/d,1-a/d]*MyS[Im[a/d]]-(I/3)*Pi^3*MyLog[(b-d)/(a-d)]*MyT[1,1-x/d,1-a/d]*MyS[Im[a/d]]+I*Pi*MyLog[(b-a)/(b-d)]^2*MyLog[(b-d)/(a-d)]*MyT[1,1-x/d,1-a/d]*MyS[Im[a/d]]-(I/3)*Pi*MyLog[(b-d)/(a-d)]^3*MyT[1,1-x/d,1-a/d]*MyS[Im[a/d]]-I*Pi*MyLog[(b-a)/(b-d)]^2*MyLog[((a-c)*(b-d))/((b-c)*(a-d))]*MyT[1,1-x/d,1-a/d]*MyS[Im[a/d]]-(2*I)*Pi*MyLog[(b-a)/(b-c)]*MyLog[1-a/d]*MyLog[(c-a)/(c-d)]*MyT[1,1-x/d,1-a/d]*MyS[Im[a/d]]+I*Pi*MyLog[b/(b-d)]^2*MyLog[(c*(b-d))/((b-c)*d)]*MyT[1,1-x/d,1-a/d]*MyS[Im[a/d]]-(I/3)*Pi^3*MyLog[((b-d)*(c-d))/((b-c)*d)]*MyT[1,1-x/d,1-a/d]*MyS[Im[a/d]]-(I/3)*Pi*MyLog[((b-d)*(c-d))/((b-c)*d)]^3*MyT[1,1-x/d,1-a/d]*MyS[Im[a/d]]+(I/3)*Pi^3*MyLog[((b-d)*(-c+d))/((b-c)*(a-d))]*MyT[1,1-x/d,1-a/d]*MyS[Im[a/d]]+(I/3)*Pi*MyLog[((b-d)*(-c+d))/((b-c)*(a-d))]^3*MyT[1,1-x/d,1-a/d]*MyS[Im[a/d]]+2*Pi^2*MyH1[(c-d)/(a-d),(b-d)/(a-d)]*MyLog[((b-c)*(-a+d))/((b-d)*(-c+d))]^2*MyT[1,1-x/d,1-a/d]*MyS[Im[(b-d)/(a-d)]]*MyS[Im[a/d]]+4*Pi^2*MyLog[1-a/d]*MyLog[(c-b)/(c-d)]*MyT[1,(c-a)/(c-d),(c-b)/(c-d)]*MyT[1,1-x/d,1-a/d]*MyS[Im[(c-d)/(a-d)]]*MyS[Im[a/d]]-2*Pi^2*MyLog[(b-c)/(b-d)]^2*MyT[1,b/(b-d),(b-c)/(b-d)]*MyT[1,1-x/d,1-a/d]*MyS[Im[(c-d)/(b-d)]]*MyS[Im[a/d]]+2*Pi^2*MyLog[(b-c)/(b-d)]^2*MyT[1,(b-a)/(b-d),(b-c)/(b-d)]*MyT[1,1-x/d,1-a/d]*MyS[Im[(c-d)/(b-d)]]*MyS[Im[a/d]]-I*Pi*MyH2[(b-d)/(c-d),1-b/d]*MyLi[3,2-c/d]*MyS[Im[b/d]]-I*Pi*MyH2[1-c/d,1-b/d]*MyLi[3,(b+c-2*d)/(c-d)]*MyS[Im[b/d]]+I*Pi*MyH2[1-b/d,1-a/d]*MyLi[3,-(((b-c)*(a-d))/((a-b)*(c-d)))]*MyS[Im[b/d]]-I*Pi*MyH2[1-c/d,1-b/d]*MyLi[3,-(((a-b)*(c-d))/((b-c)*(a-d)))]*MyS[Im[b/d]]+I*Pi*MyH2[1-b/d,1-a/d]*MyLi[3,(c*(a-d))/((a-b)*d)]*MyS[Im[b/d]]+I*Pi*MyH2[(b-d)/(c-d),1-b/d]*MyLi[3,d/c]*MyS[Im[b/d]]-I*Pi*MyH2[(b-d)/(c-d),1-b/d]*MyLi[3,((a-b)*d)/(c*(a-d))]*MyS[Im[b/d]]+I*Pi*MyH2[1-c/d,1-b/d]*MyLi[3,-(((a-b)*(b+c-2*d))/((a-d)*(-c+d)))]*MyS[Im[b/d]]+I*Pi*MyH2[1-c/d,1-b/d]*MyLi[3,(-c+d)/(b-c)]*MyS[Im[b/d]]+I*Pi*MyH2[(b-d)/(c-d),1-b/d]*MyLi[3,((a-b)*(-c+2*d))/((a-d)*d)]*MyS[Im[b/d]]-(I/2)*Pi*MyH1[(b-d)/(a-d),1-b/d]*MyLog[a/(b-d)]^2*MyLog[(b-c)/(b-d)]*MyS[Im[b/d]]-(I/2)*Pi*MyH1[(b-d)/(c-d),1-b/d]*MyLog[a/(a-d)]*MyLog[c/(b-d)]^2*MyS[Im[b/d]]+(I/2)*Pi*MyH1[(b-d)/(c-d),1-b/d]*MyLog[(a-b)/(a-d)]*MyLog[c/(b-d)]^2*MyS[Im[b/d]]+I*Pi*MyH2[1-c/d,1-b/d]*MyLi[2,(b+c-2*d)/(c-d)]*MyLog[-(((b-c)*(b+c-2*d))/(c-d)^2)]*MyS[Im[b/d]]-I*Pi*MyH2[1-c/d,1-b/d]*MyLi[2,-(((a-b)*(b+c-2*d))/((a-d)*(-c+d)))]*MyLog[-(((b-c)*(b+c-2*d))/(c-d)^2)]*MyS[Im[b/d]]-(I/2)*Pi*MyH1[(b-d)/(a-d),1-b/d]*MyLog[a/(b-d)]^2*MyLog[c/(c-d)]*MyS[Im[b/d]]+I*Pi*MyH2[(b-d)/(c-d),1-b/d]*MyLi[2,2-c/d]*MyLog[-((c*(c-2*d))/d^2)]*MyS[Im[b/d]]-I*Pi*MyH2[(b-d)/(c-d),1-b/d]*MyLi[2,((a-b)*(-c+2*d))/((a-d)*d)]*MyLog[-((c*(c-2*d))/d^2)]*MyS[Im[b/d]]+(I/2)*Pi*MyH2[(b-d)/(c-d),1-b/d]*MyLog[-1+c/d]*MyLog[-((c*(c-2*d))/d^2)]^2*MyS[Im[b/d]]+(I/2)*Pi*MyH2[1-c/d,1-b/d]*MyLog[-(((b-c)*(b+c-2*d))/(c-d)^2)]^2*MyLog[(-b+d)/(c-d)]*MyS[Im[b/d]]-(I/2)*Pi*MyH1[1-c/d,1-b/d]*MyLog[a/(a-d)]*MyLog[((b-c)*d)/((b-d)*(-c+d))]^2*MyS[Im[b/d]]-(I/2)*Pi*MyH1[1-c/d,1-b/d]*MyLog[(a-b)/(a-d)]*MyLog[((b-c)*d)/((b-d)*(-c+d))]^2*MyS[Im[b/d]]-(I/2)*Pi*MyH2[1-c/d,1-b/d]*MyLog[-(((b-c)*(b+c-2*d))/(c-d)^2)]^2*MyLog[((b-d)*(a-b-c+d))/((a-d)*(-c+d))]*MyS[Im[b/d]]-(I/2)*Pi*MyH2[(b-d)/(c-d),1-b/d]*MyLog[-((c*(c-2*d))/d^2)]^2*MyLog[(b*(c-2*d)+d^2+a*(-c+d))/(d*(-a+d))]*MyS[Im[b/d]]+I*Pi*MyH1[1-c/d,1-b/d]*MyLog[((b-c)*d)/((b-d)*(-c+d))]^2*MyLog[(a-x)/(a-d)]*MyS[Im[b/d]]-I*Pi*MyLi[2,(c-d)/(b-d)]*MyLog[(b-a)/(b-d)]*MyT[1,b/(b-d),(b-a)/(b-d)]*MyS[Im[b/d]]+I*Pi*MyLi[2,d/(-c+d)]*MyLog[(b-a)/(b-d)]*MyT[1,b/(b-d),(b-a)/(b-d)]*MyS[Im[b/d]]-I*Pi*MyLi[2,d/(-a+d)]*MyLog[(b-c)/(b-d)]*MyT[1,b/(b-d),(b-c)/(b-d)]*MyS[Im[b/d]]-I*Pi*MyLi[2,d/(-a+d)]*MyLog[c/(c-d)]*MyT[1,b/(b-d),c/(c-d)]*MyS[Im[b/d]]+(2*I)*Pi*MyLi[2,(b-d)/(c-d)]*MyLog[(a-b)/(a-d)]*MyT[1,1-x/d,1-b/d]*MyS[Im[b/d]]-(2*I)*Pi*MyLi[2,d/(-c+d)]*MyLog[(a-b)/(a-d)]*MyT[1,1-x/d,1-b/d]*MyS[Im[b/d]]+(2*I)*Pi*MyLog[1-b/d]*MyLog[(a-b)/(a-d)]*MyLog[(c-b)/(c-d)]*MyT[1,1-x/d,1-b/d]*MyS[Im[b/d]]-(2*I)*Pi*MyLi[2,(b-d)/(c-d)]*MyLog[(a-x)/(a-d)]*MyT[1,1-x/d,1-b/d]*MyS[Im[b/d]]+(2*I)*Pi*MyLi[2,d/(-c+d)]*MyLog[(a-x)/(a-d)]*MyT[1,1-x/d,1-b/d]*MyS[Im[b/d]]-(2*I)*Pi*MyLog[1-b/d]*MyLog[(c-b)/(c-d)]*MyLog[(a-x)/(a-d)]*MyT[1,1-x/d,1-b/d]*MyS[Im[b/d]]+Pi^2*MyH2[1-b/d,1-a/d]*MyH2[(b-d)/(c-d),1-b/d]*MyHT[MyR[1-b/d,1-a/d]-MyR[(b/x-d/x)/(c/x-d/x),1-b/d]]*MyLog[(c*(a-d))/((a-b)*d)]^2*MyS[Im[(b-d)/(c-d)]]*MyS[Im[b/d]]+2*Pi^2*MyH1[1-c/d,1-b/d]*MyLog[((b-c)*d)/((b-d)*(-c+d))]^2*MyT[1,1-x/d,1-a/d]*MyS[Im[a/d]]*MyS[Im[b/d]]-4*Pi^2*MyLi[2,(b-d)/(c-d)]*MyT[1,1-x/d,1-b/d]*MyT[MyP[b/d,1-x/d],1-x/d,1-a/d]*MyS[Im[a/d]]*MyS[Im[b/d]]+4*Pi^2*MyLi[2,d/(-c+d)]*MyT[1,1-x/d,1-b/d]*MyT[MyP[b/d,1-x/d],1-x/d,1-a/d]*MyS[Im[a/d]]*MyS[Im[b/d]]-4*Pi^2*MyLog[1-b/d]*MyLog[(c-b)/(c-d)]*MyT[1,1-x/d,1-b/d]*MyT[MyP[b/d,1-x/d],1-x/d,1-a/d]*MyS[Im[a/d]]*MyS[Im[b/d]]-I*Pi*MyH2[1-c/d,1-b/d]*MyLi[3,(b+c-2*d)/(c-d)]*MyS[Im[c/d]]+I*Pi*MyH2[1-c/d,1-b/d]*MyLi[3,d/b]*MyS[Im[c/d]]-I*Pi*MyH2[1-c/d,1-b/d]*MyLi[3,((a-b)*d)/(b*(a-d))]*MyS[Im[c/d]]+I*Pi*MyH2[1-c/d,1-b/d]*MyLi[3,-(((a-b)*(b+c-2*d))/((a-d)*(-c+d)))]*MyS[Im[c/d]]+I*Pi*MyH2[1-c/d,1-b/d]*MyLi[2,(b+c-2*d)/(c-d)]*MyLog[-(((b-c)*(b+c-2*d))/(c-d)^2)]*MyS[Im[c/d]]-I*Pi*MyH2[1-c/d,1-b/d]*MyLi[2,-(((a-b)*(b+c-2*d))/((a-d)*(-c+d)))]*MyLog[-(((b-c)*(b+c-2*d))/(c-d)^2)]*MyS[Im[c/d]]-I*Pi*MyH2[1-c/d,1-b/d]*MyLi[2,d/b]*MyLog[((c-b)*d)/(b*(c-d))]*MyS[Im[c/d]]+I*Pi*MyH2[1-c/d,1-b/d]*MyLi[2,((a-b)*d)/(b*(a-d))]*MyLog[((c-b)*d)/(b*(c-d))]*MyS[Im[c/d]]+(I/2)*Pi*MyH2[1-c/d,1-b/d]*MyLog[(a*(b-d))/(b*(a-d))]*MyLog[((c-b)*d)/(b*(c-d))]^2*MyS[Im[c/d]]+(I/2)*Pi*MyH1[1-b/d,1-c/d]*MyLog[a/(a-d)]*MyLog[((c-b)*d)/((c-d)*(-b+d))]^2*MyS[Im[c/d]]+(I/2)*Pi*MyH2[1-c/d,1-b/d]*MyLog[-(((b-c)*(b+c-2*d))/(c-d)^2)]^2*MyLog[(-b+d)/(c-d)]*MyS[Im[c/d]]-(I/2)*Pi*MyH2[1-c/d,1-b/d]*MyLog[-(((b-c)*(b+c-2*d))/(c-d)^2)]^2*MyLog[((b-d)*(a-b-c+d))/((a-d)*(-c+d))]*MyS[Im[c/d]]-(I/2)*Pi*MyH2[1-c/d,1-b/d]*MyLog[((c-b)*d)/(b*(c-d))]^2*MyLog[1-d/b]*MyS[Im[c/d]]+I*Pi*MyLi[3,(a-d)/(a-b)]*MyT[1,(a-c)/(a-d),c/d]*MyS[Im[c/d]]-I*Pi*MyLi[3,(b-d)/(b-c)]*MyT[1,(a-c)/(a-d),c/d]*MyS[Im[c/d]]-I*Pi*MyLi[3,(c*(a-d))/((a-b)*d)]*MyT[1,(a-c)/(a-d),c/d]*MyS[Im[c/d]]+I*Pi*MyLi[3,(c*(b-d))/((b-c)*d)]*MyT[1,(a-c)/(a-d),c/d]*MyS[Im[c/d]]+I*Pi*MyLi[2,(a-d)/(a-b)]*MyLog[c/d]*MyT[1,(a-c)/(a-d),c/d]*MyS[Im[c/d]]-I*Pi*MyLi[2,(b-d)/(b-c)]*MyLog[c/d]*MyT[1,(a-c)/(a-d),c/d]*MyS[Im[c/d]]-(I/2)*Pi*MyLog[c/d]^2*MyLog[(-b+d)/(a-b)]*MyT[1,(a-c)/(a-d),c/d]*MyS[Im[c/d]]+(I/2)*Pi*MyLog[c/d]^2*MyLog[(-c+d)/(b-c)]*MyT[1,(a-c)/(a-d),c/d]*MyS[Im[c/d]]+(I/2)*Pi*MyLog[a/(a-d)]*MyLog[c/d]^2*MyT[1,(b-c)/(b-d),c/d]*MyS[Im[c/d]]-(2*I)*Pi*MyLi[2,(a-c)/(a-b)]*MyLog[1-c/d]*MyT[1,1-x/d,1-c/d]*MyS[Im[c/d]]+(2*I)*Pi*MyLi[2,(a-d)/(a-b)]*MyLog[1-c/d]*MyT[1,1-x/d,1-c/d]*MyS[Im[c/d]]+(2*I)*Pi*MyLi[2,(-b+d)/(a-b)]*MyLog[1-c/d]*MyT[1,1-x/d,1-c/d]*MyS[Im[c/d]]-(2*I)*Pi*MyLi[2,(x-b)/(a-b)]*MyLog[1-c/d]*MyT[1,1-x/d,1-c/d]*MyS[Im[c/d]]-(2*I)*Pi*MyLog[(c-b)/(a-b)]*MyLog[1-c/d]*MyLog[(a-c)/(a-d)]*MyT[1,1-x/d,1-c/d]*MyS[Im[c/d]]+(2*I)*Pi*MyLog[1-c/d]*MyLog[(b-c)/(b-d)]*MyLog[(a-x)/(a-d)]*MyT[1,1-x/d,1-c/d]*MyS[Im[c/d]]-(2*I)*Pi*MyLog[1-c/d]*MyLog[(a-x)/(a-b)]*MyLog[(b-x)/(b-d)]*MyT[1,1-x/d,1-c/d]*MyS[Im[c/d]]+4*Pi^2*MyLog[1-c/d]*MyLog[(a-b)/(a-d)]*MyT[1,(a-c)/(a-d),(a-b)/(a-d)]*MyT[1,1-x/d,1-c/d]*MyS[Im[(a-d)/(c-d)]]*MyS[Im[c/d]]-4*Pi^2*MyLog[1-c/d]*MyLog[(b-a)/(b-d)]*MyT[1,1-x/d,1-c/d]*MyT[MyP[c/d,1-x/d],1-x/d,1-a/d]*MyS[Im[a/d]]*MyS[Im[c/d]]+4*Pi^2*MyLog[1-c/d]*MyLog[(b-c)/(b-d)]*MyT[1,1-x/d,1-c/d]*MyT[MyP[c/d,1-x/d],1-x/d,1-a/d]*MyS[Im[a/d]]*MyS[Im[c/d]]-Pi^2*MyH2[1-b/d,1-a/d]*MyH2[1-c/d,1-b/d]*MyHT[MyR[1-b/d,1-a/d]-MyR[1-c/d,1-b/d]]*MyLog[-(((b-c)*(a-d))/((a-b)*(c-d)))]^2*MyS[Im[b/d]]*MyS[Im[c/d]]+4*Pi^2*MyLog[1-c/d]*MyLog[(a-b)/(a-d)]*MyT[1,1-x/d,1-c/d]*MyT[MyP[c/d,1-x/d],1-x/d,1-b/d]*MyS[Im[b/d]]*MyS[Im[c/d]]-4*Pi^2*MyLog[1-c/d]*MyLog[(a-x)/(a-d)]*MyT[1,1-x/d,1-c/d]*MyT[MyP[c/d,1-x/d],1-x/d,1-b/d]*MyS[Im[b/d]]*MyS[Im[c/d]]+(8*I)*Pi^3*MyLog[1-c/d]*MyT[1,1-x/d,1-c/d]*MyT[MyP[b/d,1-x/d],1-x/d,1-a/d]*MyT[MyP[c/d,1-x/d],1-x/d,1-b/d]*MyS[Im[a/d]]*MyS[Im[b/d]]*MyS[Im[c/d]]+I*Pi*MyH1[(-b+d)/(a-b),1-d/b]*MyLog[-(a/(b-d))]^2*MyLog[b/(b-d)]*MyS[Im[d/b]]-I*Pi*MyLog[b/(b-d)]^2*MyLog[(a-d)/(b-d)]*MyT[1,-(d/(b-d)),(a-d)/(b-d)]*MyS[Im[d/b]]-I*Pi*MyLi[3,b/(b-a)]*MyT[1,b/(b-d),c/(c-d)]*MyS[Im[d/(c-d)]]+I*Pi*MyLi[3,(c*(-b+d))/((a-b)*(c-d))]*MyT[1,b/(b-d),c/(c-d)]*MyS[Im[d/(c-d)]]+I*Pi*MyLi[2,b/(b-a)]*MyLog[b/(b-d)]*MyT[1,b/(b-d),c/(c-d)]*MyS[Im[d/(c-d)]]+(I/2)*Pi*MyLog[a/(a-b)]*MyLog[b/(b-d)]^2*MyT[1,b/(b-d),c/(c-d)]*MyS[Im[d/(c-d)]]-I*Pi*MyLi[2,b/(b-a)]*MyLog[c/(c-d)]*MyT[1,b/(b-d),c/(c-d)]*MyS[Im[d/(c-d)]]-I*Pi*MyLog[a/(a-b)]*MyLog[b/(b-d)]*MyLog[c/(c-d)]*MyT[1,b/(b-d),c/(c-d)]*MyS[Im[d/(c-d)]]+(I/2)*Pi*MyLog[a/(a-b)]*MyLog[c/(c-d)]^2*MyT[1,b/(b-d),c/(c-d)]*MyS[Im[d/(c-d)]]-(I/2)*Pi*MyLog[a/(a-d)]^2*MyLog[(a-b)/(a-d)]*MyT[1,(a-c)/(a-d),a/(a-d)]*MyS[Im[d/(-a+d)]]+(I/2)*Pi*MyLog[a/(a-d)]^2*MyLog[(b-c)/(b-d)]*MyT[1,(a-c)/(a-d),a/(a-d)]*MyS[Im[d/(-a+d)]]+(I/2)*Pi*MyLog[a/(a-d)]^2*MyLog[(b-c)/(b-d)]*MyT[1,b/(b-d),a/(a-d)]*MyS[Im[d/(-a+d)]]+(I/2)*Pi*MyLog[a/(a-d)]^2*MyLog[c/(c-d)]*MyT[1,b/(b-d),a/(a-d)]*MyS[Im[d/(-a+d)]]+(I/2)*Pi*MyH1[(b-d)/(c-d),(a-d)/(c-d)]*MyLog[a/(a-d)]*MyLog[((a-b)*(-c+d))/((a-d)*(-b+d))]^2*MyS[Im[(-a+d)/(c-d)]]-(I/2)*Pi*MyH1[(b-d)/(c-d),(a-d)/(c-d)]*MyLog[((a-b)*(-c+d))/((a-d)*(-b+d))]^2*MyLog[(a-x)/(a-d)]*MyS[Im[(-a+d)/(c-d)]]+I*Pi*MyLog[(a-d)/(a-b)]^2*MyLog[b/(b-d)]*MyT[1,a/(a-b),(a-d)/(a-b)]*MyS[Im[(-b+d)/(a-b)]]-I*Pi*MyLog[(a-d)/(a-b)]^2*MyLog[(b-x)/(b-d)]*MyT[1,(a-x)/(a-b),(a-d)/(a-b)]*MyS[Im[(-b+d)/(a-b)]]+(I/2)*Pi*MyLog[a/(a-d)]*MyLog[(a-b)/(a-d)]^2*MyT[1,(a-c)/(a-d),(a-b)/(a-d)]*MyS[Im[(-b+d)/(a-d)]]-(I/2)*Pi*MyLog[(a-b)/(a-d)]^2*MyLog[(a-x)/(a-d)]*MyT[1,(a-c)/(a-d),(a-b)/(a-d)]*MyS[Im[(-b+d)/(a-d)]]+(I/2)*Pi*MyLog[(a-b)/(a-d)]*MyLog[c/(c-d)]^2*MyT[1,a/(a-d),c/(c-d)]*MyS[Im[d/(-c+d)]]-(I/2)*Pi*MyLog[(b-c)/(b-d)]*MyLog[c/(c-d)]^2*MyT[1,a/(a-d),c/(c-d)]*MyS[Im[d/(-c+d)]]+(I/2)*Pi*MyLog[a/(a-d)]*MyLog[c/(c-d)]^2*MyT[1,b/(b-d),c/(c-d)]*MyS[Im[d/(-c+d)]]-(I/2)*Pi*MyLog[(a-b)/(a-d)]*MyLog[c/(c-d)]^2*MyT[1,b/(b-d),c/(c-d)]*MyS[Im[d/(-c+d)]]-I*Pi*MyH1[(b-d)/(b-x),(b-a)/(b-x)]*MyLog[(b-x)/(b-d)]*MyLog[((a-d)*(b-x))/((a-b)*(b-d))]^2*MyS[Im[(b-a)/(b-x)]]-I*Pi*MyLog[(a-d)/(b-d)]*MyLog[(b-x)/(b-d)]^2*MyT[1,(-d+x)/(b-d),(a-d)/(b-d)]*MyS[Im[(b-d)/(b-x)]]-I*Pi*MyH1[(-b+d)/(a-b),(b-d)/(b-x)]*MyLog[(b-x)/(b-d)]*MyLog[(x-a)/(b-d)]^2*MyS[Im[(-b+d)/(b-x)]]-I*Pi*MyLog[(a-x)/(a-b)]^2*MyLog[(b-x)/(b-d)]*MyT[1,(-d+x)/(b-d),(a-x)/(a-b)]*MyS[Im[(b-x)/(a-b)]]+I*Pi*MyH1[(c-b)/(c-x),(c-a)/(c-x)]*MyLog[((a-b)*(c-x))/((a-c)*(c-b))]^2*MyLog[1-x/d]*MyS[Im[(c-a)/(c-x)]]+(2*I)*Pi*MyLog[(b-a)/(b-c)]*MyLog[(c-x)/(c-d)]*MyLog[1-x/d]*MyT[1,(b-x)/(b-c),(b-a)/(b-c)]*MyS[Im[(c-b)/(c-x)]]-(I/2)*Pi*MyH1[(a-d)/(c-d),(-a+d)/(d-x)]*MyLog[(a-b)/(a-d)]*MyLog[(c-x)/(a-d)]^2*MyS[Im[(-a+d)/(d-x)]]+(I/2)*Pi*MyH1[(a-d)/(c-d),(-a+d)/(d-x)]*MyLog[(b-c)/(b-d)]*MyLog[(c-x)/(a-d)]^2*MyS[Im[(-a+d)/(d-x)]]+(I/2)*Pi*MyH1[(-b+d)/(d-x),(-a+d)/(d-x)]*MyLog[(b-c)/(b-d)]*MyLog[((a-b)*(d-x))/((a-d)*(-b+d))]^2*MyS[Im[(-a+d)/(d-x)]]+(I/2)*Pi*MyH1[(-b+d)/(d-x),(-a+d)/(d-x)]*MyLog[(c-x)/(c-d)]*MyLog[((a-b)*(d-x))/((a-d)*(-b+d))]^2*MyS[Im[(-a+d)/(d-x)]]+(2*I)*Pi*MyLi[2,(-d+x)/(c-d)]*MyLog[(a-b)/(a-d)]*MyT[1,(a-x)/(a-d),(a-b)/(a-d)]*MyS[Im[(-a+d)/(d-x)]]-I*Pi*MyH2[(-c+d)/(d-x),(-b+d)/(d-x)]*MyLi[3,(b+c-2*d)/(c-d)]*MyS[Im[(-b+d)/(d-x)]]+I*Pi*MyH2[(-b+d)/(d-x),(-a+d)/(d-x)]*MyLi[3,-(((b-c)*(a-d))/((a-b)*(c-d)))]*MyS[Im[(-b+d)/(d-x)]]-I*Pi*MyH2[(-c+d)/(d-x),(-b+d)/(d-x)]*MyLi[3,-(((a-b)*(c-d))/((b-c)*(a-d)))]*MyS[Im[(-b+d)/(d-x)]]+I*Pi*MyH2[(-c+d)/(d-x),(-b+d)/(d-x)]*MyLi[3,-(((a-b)*(b+c-2*d))/((a-d)*(-c+d)))]*MyS[Im[(-b+d)/(d-x)]]+I*Pi*MyH2[(-c+d)/(d-x),(-b+d)/(d-x)]*MyLi[3,(-c+d)/(b-c)]*MyS[Im[(-b+d)/(d-x)]]+I*Pi*MyH2[(-b+d)/(d-x),(-a+d)/(d-x)]*MyLi[3,((a-d)*(c-x))/((a-b)*(d-x))]*MyS[Im[(-b+d)/(d-x)]]+I*Pi*MyH2[(b-d)/(c-d),(-b+d)/(d-x)]*MyLi[3,(d-x)/(c-x)]*MyS[Im[(-b+d)/(d-x)]]-I*Pi*MyH2[(b-d)/(c-d),(-b+d)/(d-x)]*MyLi[3,((a-b)*(d-x))/((a-d)*(c-x))]*MyS[Im[(-b+d)/(d-x)]]+I*Pi*MyH2[(b-d)/(c-d),(-b+d)/(d-x)]*MyLi[3,-(((a-b)*(c-2*d+x))/((a-d)*(d-x)))]*MyS[Im[(-b+d)/(d-x)]]-I*Pi*MyH2[(b-d)/(c-d),(-b+d)/(d-x)]*MyLi[3,(c-2*d+x)/(-d+x)]*MyS[Im[(-b+d)/(d-x)]]+I*Pi*MyH2[(-c+d)/(d-x),(-b+d)/(d-x)]*MyLi[2,(b+c-2*d)/(c-d)]*MyLog[-(((b-c)*(b+c-2*d))/(c-d)^2)]*MyS[Im[(-b+d)/(d-x)]]-I*Pi*MyH2[(-c+d)/(d-x),(-b+d)/(d-x)]*MyLi[2,-(((a-b)*(b+c-2*d))/((a-d)*(-c+d)))]*MyLog[-(((b-c)*(b+c-2*d))/(c-d)^2)]*MyS[Im[(-b+d)/(d-x)]]+(I/2)*Pi*MyH2[(-c+d)/(d-x),(-b+d)/(d-x)]*MyLog[-(((b-c)*(b+c-2*d))/(c-d)^2)]^2*MyLog[(-b+d)/(c-d)]*MyS[Im[(-b+d)/(d-x)]]-(I/2)*Pi*MyH2[(-c+d)/(d-x),(-b+d)/(d-x)]*MyLog[-(((b-c)*(b+c-2*d))/(c-d)^2)]^2*MyLog[((b-d)*(a-b-c+d))/((a-d)*(-c+d))]*MyS[Im[(-b+d)/(d-x)]]-(I/2)*Pi*MyH1[(b-d)/(a-d),(-b+d)/(d-x)]*MyLog[(b-c)/(b-d)]*MyLog[(a-x)/(b-d)]^2*MyS[Im[(-b+d)/(d-x)]]+(I/2)*Pi*MyH1[(b-d)/(c-d),(-b+d)/(d-x)]*MyLog[(a-b)/(a-d)]*MyLog[(c-x)/(b-d)]^2*MyS[Im[(-b+d)/(d-x)]]-(I/2)*Pi*MyH1[(b-d)/(c-d),(-b+d)/(d-x)]*MyLog[(a-x)/(a-d)]*MyLog[(c-x)/(b-d)]^2*MyS[Im[(-b+d)/(d-x)]]-(I/2)*Pi*MyH1[(b-d)/(a-d),(-b+d)/(d-x)]*MyLog[(a-x)/(b-d)]^2*MyLog[(c-x)/(c-d)]*MyS[Im[(-b+d)/(d-x)]]-(I/2)*Pi*MyH1[(-c+d)/(d-x),(-b+d)/(d-x)]*MyLog[(a-b)/(a-d)]*MyLog[((b-c)*(d-x))/((b-d)*(-c+d))]^2*MyS[Im[(-b+d)/(d-x)]]+(I/2)*Pi*MyH1[(-c+d)/(d-x),(-b+d)/(d-x)]*MyLog[(a-x)/(a-d)]*MyLog[((b-c)*(d-x))/((b-d)*(-c+d))]^2*MyS[Im[(-b+d)/(d-x)]]-I*Pi*MyH2[(b-d)/(c-d),(-b+d)/(d-x)]*MyLi[2,-(((a-b)*(c-2*d+x))/((a-d)*(d-x)))]*MyLog[-(((c-x)*(c-2*d+x))/(d-x)^2)]*MyS[Im[(-b+d)/(d-x)]]+I*Pi*MyH2[(b-d)/(c-d),(-b+d)/(d-x)]*MyLi[2,(c-2*d+x)/(-d+x)]*MyLog[-(((c-x)*(c-2*d+x))/(d-x)^2)]*MyS[Im[(-b+d)/(d-x)]]+(I/2)*Pi*MyH2[(b-d)/(c-d),(-b+d)/(d-x)]*MyLog[(c-d)/(d-x)]*MyLog[-(((c-x)*(c-2*d+x))/(d-x)^2)]^2*MyS[Im[(-b+d)/(d-x)]]-(I/2)*Pi*MyH2[(b-d)/(c-d),(-b+d)/(d-x)]*MyLog[-(((c-x)*(c-2*d+x))/(d-x)^2)]^2*MyLog[(a*(c-d)-b*(c-2*d+x)+d*(-d+x))/((a-d)*(d-x))]*MyS[Im[(-b+d)/(d-x)]]-I*Pi*MyLi[2,(c-d)/(b-d)]*MyLog[(b-a)/(b-d)]*MyT[1,(b-x)/(b-d),(b-a)/(b-d)]*MyS[Im[(-b+d)/(d-x)]]-(2*I)*Pi*MyLi[2,d/(-c+d)]*MyLog[(b-a)/(b-d)]*MyT[1,(b-x)/(b-d),(b-a)/(b-d)]*MyS[Im[(-b+d)/(d-x)]]+(3*I)*Pi*MyLi[2,(-d+x)/(c-d)]*MyLog[(b-a)/(b-d)]*MyT[1,(b-x)/(b-d),(b-a)/(b-d)]*MyS[Im[(-b+d)/(d-x)]]-I*Pi*MyLi[2,(-d+x)/(a-d)]*MyLog[(b-c)/(b-d)]*MyT[1,(b-x)/(b-d),(b-c)/(b-d)]*MyS[Im[(-b+d)/(d-x)]]-I*Pi*MyLi[2,(-d+x)/(a-d)]*MyLog[(c-x)/(c-d)]*MyT[1,(b-x)/(b-d),(c-x)/(c-d)]*MyS[Im[(-b+d)/(d-x)]]+Pi^2*MyH2[(b-d)/(c-d),(-b+d)/(d-x)]*MyH2[(-b+d)/(d-x),(-a+d)/(d-x)]*MyHT[-MyR[(b/x-d/x)/(c/x-d/x),(-(b/x)+d/x)/(-1+d/x)]+MyR[(-(b/x)+d/x)/(-1+d/x),(-(a/x)+d/x)/(-1+d/x)]]*MyLog[((a-d)*(c-x))/((a-b)*(d-x))]^2*MyS[Im[(b-d)/(c-d)]]*MyS[Im[(-b+d)/(d-x)]]+4*Pi^2*MyLog[1-c/d]*MyLog[(b-a)/(b-d)]*MyT[1,(b-x)/(b-d),(b-a)/(b-d)]*MyT[1,1-x/d,1-c/d]*MyS[Im[c/d]]*MyS[Im[(-b+d)/(d-x)]]-I*Pi*MyH2[(-c+d)/(d-x),(-b+d)/(d-x)]*MyLi[3,(b+c-2*d)/(c-d)]*MyS[Im[(-c+d)/(d-x)]]+I*Pi*MyH2[(-c+d)/(d-x),(-b+d)/(d-x)]*MyLi[3,-(((a-b)*(b+c-2*d))/((a-d)*(-c+d)))]*MyS[Im[(-c+d)/(d-x)]]+I*Pi*MyH2[(-c+d)/(d-x),(-b+d)/(d-x)]*MyLi[3,(d-x)/(b-x)]*MyS[Im[(-c+d)/(d-x)]]-I*Pi*MyH2[(-c+d)/(d-x),(-b+d)/(d-x)]*MyLi[3,((a-b)*(d-x))/((a-d)*(b-x))]*MyS[Im[(-c+d)/(d-x)]]+I*Pi*MyH2[(-c+d)/(d-x),(-b+d)/(d-x)]*MyLi[2,(b+c-2*d)/(c-d)]*MyLog[-(((b-c)*(b+c-2*d))/(c-d)^2)]*MyS[Im[(-c+d)/(d-x)]]-I*Pi*MyH2[(-c+d)/(d-x),(-b+d)/(d-x)]*MyLi[2,-(((a-b)*(b+c-2*d))/((a-d)*(-c+d)))]*MyLog[-(((b-c)*(b+c-2*d))/(c-d)^2)]*MyS[Im[(-c+d)/(d-x)]]+(I/2)*Pi*MyH2[(-c+d)/(d-x),(-b+d)/(d-x)]*MyLog[-(((b-c)*(b+c-2*d))/(c-d)^2)]^2*MyLog[(-b+d)/(c-d)]*MyS[Im[(-c+d)/(d-x)]]-(I/2)*Pi*MyH2[(-c+d)/(d-x),(-b+d)/(d-x)]*MyLog[-(((b-c)*(b+c-2*d))/(c-d)^2)]^2*MyLog[((b-d)*(a-b-c+d))/((a-d)*(-c+d))]*MyS[Im[(-c+d)/(d-x)]]+(I/2)*Pi*MyH1[(-b+d)/(d-x),(-c+d)/(d-x)]*MyLog[(a-x)/(a-d)]*MyLog[-(((b-c)*(d-x))/((b-d)*(-c+d)))]^2*MyS[Im[(-c+d)/(d-x)]]-I*Pi*MyH2[(-c+d)/(d-x),(-b+d)/(d-x)]*MyLi[2,(d-x)/(b-x)]*MyLog[((b-c)*(-d+x))/((c-d)*(b-x))]*MyS[Im[(-c+d)/(d-x)]]+I*Pi*MyH2[(-c+d)/(d-x),(-b+d)/(d-x)]*MyLi[2,((a-b)*(d-x))/((a-d)*(b-x))]*MyLog[((b-c)*(-d+x))/((c-d)*(b-x))]*MyS[Im[(-c+d)/(d-x)]]-(I/2)*Pi*MyH2[(-c+d)/(d-x),(-b+d)/(d-x)]*MyLog[(b-d)/(b-x)]*MyLog[((b-c)*(-d+x))/((c-d)*(b-x))]^2*MyS[Im[(-c+d)/(d-x)]]+(I/2)*Pi*MyH2[(-c+d)/(d-x),(-b+d)/(d-x)]*MyLog[((b-d)*(a-x))/((a-d)*(b-x))]*MyLog[((b-c)*(-d+x))/((c-d)*(b-x))]^2*MyS[Im[(-c+d)/(d-x)]]+I*Pi*MyLi[3,(a-d)/(a-b)]*MyT[1,(a-c)/(a-d),(c-x)/(d-x)]*MyS[Im[(-c+d)/(d-x)]]-I*Pi*MyLi[3,(b-d)/(b-c)]*MyT[1,(a-c)/(a-d),(c-x)/(d-x)]*MyS[Im[(-c+d)/(d-x)]]-I*Pi*MyLi[3,((a-d)*(c-x))/((a-b)*(d-x))]*MyT[1,(a-c)/(a-d),(c-x)/(d-x)]*MyS[Im[(-c+d)/(d-x)]]+I*Pi*MyLi[3,((b-d)*(c-x))/((b-c)*(d-x))]*MyT[1,(a-c)/(a-d),(c-x)/(d-x)]*MyS[Im[(-c+d)/(d-x)]]+I*Pi*MyLi[2,(a-d)/(a-b)]*MyLog[(c-x)/(d-x)]*MyT[1,(a-c)/(a-d),(c-x)/(d-x)]*MyS[Im[(-c+d)/(d-x)]]-I*Pi*MyLi[2,(b-d)/(b-c)]*MyLog[(c-x)/(d-x)]*MyT[1,(a-c)/(a-d),(c-x)/(d-x)]*MyS[Im[(-c+d)/(d-x)]]-(I/2)*Pi*MyLog[(-b+d)/(a-b)]*MyLog[(c-x)/(d-x)]^2*MyT[1,(a-c)/(a-d),(c-x)/(d-x)]*MyS[Im[(-c+d)/(d-x)]]+(I/2)*Pi*MyLog[(-c+d)/(b-c)]*MyLog[(c-x)/(d-x)]^2*MyT[1,(a-c)/(a-d),(c-x)/(d-x)]*MyS[Im[(-c+d)/(d-x)]]+(I/2)*Pi*MyLog[(a-x)/(a-d)]*MyLog[(c-x)/(d-x)]^2*MyT[1,(b-c)/(b-d),(c-x)/(d-x)]*MyS[Im[(-c+d)/(d-x)]]+Pi^2*MyH2[(-b+d)/(d-x),(-a+d)/(d-x)]*MyH2[(-c+d)/(d-x),(-b+d)/(d-x)]*MyHT[MyR[(-(b/x)+d/x)/(-1+d/x),(-(a/x)+d/x)/(-1+d/x)]-MyR[(-(c/x)+d/x)/(-1+d/x),(-(b/x)+d/x)/(-1+d/x)]]*MyLog[-(((b-c)*(a-d))/((a-b)*(c-d)))]^2*MyS[Im[(-b+d)/(d-x)]]*MyS[Im[(-c+d)/(d-x)]]+(I/2)*Pi*MyLog[(a-b)/(a-d)]*MyLog[(a-x)/(a-d)]^2*MyT[1,(a-c)/(a-d),(a-x)/(a-d)]*MyS[Im[(-d+x)/(a-d)]]-(I/2)*Pi*MyLog[(b-c)/(b-d)]*MyLog[(a-x)/(a-d)]^2*MyT[1,(a-c)/(a-d),(a-x)/(a-d)]*MyS[Im[(-d+x)/(a-d)]]-(I/2)*Pi*MyLog[(b-c)/(b-d)]*MyLog[(a-x)/(a-d)]^2*MyT[1,(b-x)/(b-d),(a-x)/(a-d)]*MyS[Im[(-d+x)/(a-d)]]-(I/2)*Pi*MyLog[(a-x)/(a-d)]^2*MyLog[(c-x)/(c-d)]*MyT[1,(b-x)/(b-d),(a-x)/(a-d)]*MyS[Im[(-d+x)/(a-d)]]-(I/2)*Pi*MyLog[(a-b)/(a-d)]*MyLog[(c-x)/(c-d)]^2*MyT[1,(a-x)/(a-d),(c-x)/(c-d)]*MyS[Im[(-d+x)/(c-d)]]+(I/2)*Pi*MyLog[(b-c)/(b-d)]*MyLog[(c-x)/(c-d)]^2*MyT[1,(a-x)/(a-d),(c-x)/(c-d)]*MyS[Im[(-d+x)/(c-d)]]-I*Pi*MyLi[3,(x-b)/(a-b)]*MyT[1,(b-x)/(b-d),(c-x)/(c-d)]*MyS[Im[(-d+x)/(c-d)]]+I*Pi*MyLi[3,((b-d)*(x-c))/((a-b)*(c-d))]*MyT[1,(b-x)/(b-d),(c-x)/(c-d)]*MyS[Im[(-d+x)/(c-d)]]+I*Pi*MyLi[2,(x-b)/(a-b)]*MyLog[(b-x)/(b-d)]*MyT[1,(b-x)/(b-d),(c-x)/(c-d)]*MyS[Im[(-d+x)/(c-d)]]+(I/2)*Pi*MyLog[(a-x)/(a-b)]*MyLog[(b-x)/(b-d)]^2*MyT[1,(b-x)/(b-d),(c-x)/(c-d)]*MyS[Im[(-d+x)/(c-d)]]-I*Pi*MyLi[2,(x-b)/(a-b)]*MyLog[(c-x)/(c-d)]*MyT[1,(b-x)/(b-d),(c-x)/(c-d)]*MyS[Im[(-d+x)/(c-d)]]-I*Pi*MyLog[(a-x)/(a-b)]*MyLog[(b-x)/(b-d)]*MyLog[(c-x)/(c-d)]*MyT[1,(b-x)/(b-d),(c-x)/(c-d)]*MyS[Im[(-d+x)/(c-d)]]+(I/2)*Pi*MyLog[(a-b)/(a-d)]*MyLog[(c-x)/(c-d)]^2*MyT[1,(b-x)/(b-d),(c-x)/(c-d)]*MyS[Im[(-d+x)/(c-d)]]+(I/2)*Pi*MyLog[(a-x)/(a-b)]*MyLog[(c-x)/(c-d)]^2*MyT[1,(b-x)/(b-d),(c-x)/(c-d)]*MyS[Im[(-d+x)/(c-d)]]-(I/2)*Pi*MyLog[(a-x)/(a-d)]*MyLog[(c-x)/(c-d)]^2*MyT[1,(b-x)/(b-d),(c-x)/(c-d)]*MyS[Im[(-d+x)/(c-d)]]-MyLog[a/(a-b)]*Zeta[3]+MyLog[(a-x)/(a-b)]*Zeta[3]+(2*I)*Pi*MyT[1,b/(b-d),(b-a)/(b-d)]*MyS[Im[(a-d)/(b-d)]]*Zeta[3]-(2*I)*Pi*MyT[1,(b-x)/(b-d),(b-a)/(b-d)]*MyS[Im[(a-d)/(b-d)]]*Zeta[3]};

itogrules = {I1[z_,a_,b_] :> G[0,z]*G[b,a,z]-G[0,b,a,z],
I2[z_,a_,b_] :> G[0,a,b,z]+G[0,b,a,z],
I3[z_,a_,b_,c_] :> G[c,a,b,z]+G[c,b,a,z],
I4[z_,a_,b_] :> 2*z+(-a+z)*(-G[a,z]+G[a,b,z])+(-b+z)*(-G[b,z]+G[b,a,z]),
I5[z_,a_,b_,c_] :> -6*z+(-a+z)*(2*G[a,z]-G[a,b,z]-G[a,c,z]+G[a,b,c,z]+G[a,c,b,z])+(-b+z)*(2*G[b,z]-G[b,a,z]-G[b,c,z]+G[b,a,c,z]+G[b,c,a,z])+(-c+z)*(2*G[c,z]-G[c,a,z]-G[c,b,z]+G[c,a,b,z]+G[c,b,a,z]),
I6[z_,a_,b_,c_,d_] :> 24*z+(-a+z)*(-6*G[a,z]+2*(G[a,b,z]+G[a,c,z]+G[a,d,z])-G[a,b,c,z]-G[a,b,d,z]-G[a,c,b,z]-G[a,c,d,z]-G[a,d,b,z]-G[a,d,c,z]+G[a,b,c,d,z]+G[a,b,d,c,z]+G[a,c,b,d,z]+G[a,c,d,b,z]+G[a,d,b,c,z]+G[a,d,c,b,z])+(-b+z)*(-6*G[b,z]+2*(G[b,a,z]+G[b,c,z]+G[b,d,z])-G[b,a,c,z]-G[b,a,d,z]-G[b,c,a,z]-G[b,c,d,z]-G[b,d,a,z]-G[b,d,c,z]+G[b,a,c,d,z]+G[b,a,d,c,z]+G[b,c,a,d,z]+G[b,c,d,a,z]+G[b,d,a,c,z]+G[b,d,c,a,z])+(-c+z)*(-6*G[c,z]+2*(G[c,a,z]+G[c,b,z]+G[c,d,z])-G[c,a,b,z]-G[c,a,d,z]-G[c,b,a,z]-G[c,b,d,z]-G[c,d,a,z]-G[c,d,b,z]+G[c,a,b,d,z]+G[c,a,d,b,z]+G[c,b,a,d,z]+G[c,b,d,a,z]+G[c,d,a,b,z]+G[c,d,b,a,z])+(-d+z)*(-6*G[d,z]+2*(G[d,a,z]+G[d,b,z]+G[d,c,z])-G[d,a,b,z]-G[d,a,c,z]-G[d,b,a,z]-G[d,b,c,z]-G[d,c,a,z]-G[d,c,b,z]+G[d,a,b,c,z]+G[d,a,c,b,z]+G[d,b,a,c,z]+G[d,b,c,a,z]+G[d,c,a,b,z]+G[d,c,b,a,z]),
I7[z_,a_,b_,c_] :> 2*(G[c,a,a,b,z]+G[c,a,b,a,z]+G[c,b,a,a,z]),
I8[z_,a_,b_,c_,d_] :> G[d,a,b,c,z]+G[d,a,c,b,z]+G[d,b,a,c,z]+G[d,b,c,a,z]+G[d,c,a,b,z]+G[d,c,b,a,z],
I9[z_,a_,b_,c_] :> -G[c,0,a,b,z]-G[c,0,b,a,z]-G[c,b,0,a,z],
I10[z_,a_,b_,c_] :> (-a+z)*(6*G[a,z]-2*G[a,b,z]-2*G[a,c,z]+G[a,b,c,z]+G[a,c,b,z])+z*(-12-2*G[0,a,z]+G[0,a,b,z]+G[0,a,c,z]+G[0,b,a,z]+G[0,c,a,z]-G[0,a,b,c,z]-G[0,a,c,b,z]-G[0,b,a,c,z]-G[0,b,c,a,z]-G[0,c,a,b,z]-G[0,c,b,a,z])+(-b+z)*(3*G[b,z]-2*G[b,a,z]-G[b,c,z]+G[b,0,a,z]+G[b,a,c,z]+G[b,c,a,z]-G[b,0,a,c,z]-G[b,0,c,a,z]-G[b,c,0,a,z])+(-c+z)*(3*G[c,z]-2*G[c,a,z]-G[c,b,z]+G[c,0,a,z]+G[c,a,b,z]+G[c,b,a,z]-G[c,0,a,b,z]-G[c,0,b,a,z]-G[c,b,0,a,z]),
I11[z_,a_,b_] :> 2*(-a+z)*(3*G[a,z]-2*G[a,b,z]+G[a,b,b,z])+2*z*(-6-G[0,a,z]+G[0,a,b,z]+G[0,b,a,z]-G[0,a,b,b,z]-G[0,b,a,b,z]-G[0,b,b,a,z])+2*(-b+z)*(3*G[b,z]-2*G[b,a,z]-G[b,b,z]+G[b,0,a,z]+G[b,a,b,z]+G[b,b,a,z]-G[b,0,a,b,z]-G[b,0,b,a,z]-G[b,b,0,a,z]),
I12[z_,a_,b_] :> (-a+z)*(-3*G[a,z]+2*G[a,b,z]-G[a,0,b,z])+(-b+z)*(-3*G[b,z]+2*G[b,a,z]-G[b,0,a,z])+z*(6+G[0,a,z]+G[0,b,z]-2*G[0,a,b,z]-2*G[0,b,a,z]+2*G[0,0,a,b,z]+2*G[0,0,b,a,z]+G[0,a,0,b,z]+G[0,b,0,a,z]),
I13[z_,a_,b_] :> (-a+z)*(3*G[a,z]-G[a,b,z])+z*(-4-2*G[0,a,z]+G[0,0,a,z]+G[0,a,b,z]+G[0,b,a,z]-G[0,0,a,b,z]-G[0,0,b,a,z]-G[0,b,0,a,z])+(-b+z)*(G[b,z]-G[b,a,z]+G[b,0,a,z]-G[b,0,0,a,z])};


==> annc/interfaceexample.nb <==
(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[         0,          0]
NotebookDataLength[     16757,        503]
NotebookOptionsPosition[     14517,        423]
NotebookOutlinePosition[     15174,        449]
CellTagsIndexPosition[     15048,        443]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "This", " ", "is", " ", "an", " ", "example", " ", "file", " ", "for", 
     " ", "the", " ", "use", " ", "of", " ", "the", " ", "reduction", " ", 
     "library", " ", 
     RowBox[{"gtolrules", ".", "m"}], " ", "in", " ", "Mathematica"}], ","}], 
   "*)"}], "\n", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"by", " ", "Hjalte", " ", "Frellesvig"}], ",", " ", 
    RowBox[{"Damiano", " ", "Tommasini"}], ",", " ", 
    RowBox[{"and", " ", "Christopher", " ", 
     RowBox[{"Wever", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"For", " ", "further", " ", "details", " ", "see", " ", 
    RowBox[{"ArXiv", ":", 
     RowBox[{"1601.02649", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Latest", " ", 
     RowBox[{"Changes", ":", " ", 
      RowBox[{"28", "th", " ", "of", " ", "Jan"}]}]}], ",", " ", "2016"}], 
   "*)"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.661531185301572*^9, 3.661531191827671*^9}, {
  3.662996131121756*^9, 3.662996159981316*^9}, {3.662997541738565*^9, 
  3.662997543284039*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "This", " ", "should", " ", "contain", " ", "the", " ", "path", " ", "to", 
    " ", "the", " ", "folder", " ", "containing", " ", 
    "lievaluateinterface"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"dir", "=", 
     RowBox[{"NotebookDirectory", "[", "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"link", "=", 
     RowBox[{"Install", "[", 
      RowBox[{"dir", "<>", "\"\</lievaluateinterface\>\""}], "]"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.658662946827384*^9, 3.658662996031196*^9}, {
   3.658664643209053*^9, 3.6586646435756493`*^9}, {3.658734486970295*^9, 
   3.658734491877398*^9}, {3.658758980800928*^9, 3.658758983646927*^9}, {
   3.658759031764697*^9, 3.658759036816903*^9}, {3.6587594502065477`*^9, 
   3.658759454039508*^9}, {3.658759529560574*^9, 3.658759532862607*^9}, {
   3.65876314526017*^9, 3.658763146557482*^9}, {3.6587632542519827`*^9, 
   3.6587632949845457`*^9}, {3.662997766428081*^9, 3.662997792917615*^9}, 
   3.662997994368298*^9, {3.6634062586434383`*^9, 3.663406263765729*^9}}],

Cell[CellGroupData[{

Cell[BoxData["\<\"This is the package lievaluate  by Hjalte Frellesvig, \
Damiano Tommasini, and Christopher Wever.\"\>"], "Print",
 CellChangeTimes->{3.662997995057508*^9}],

Cell[BoxData["\<\"It contains the functions Li22[x,y], Li22basic[x,y], \
Li1[x], Li2[x], Li3[x], Li4[x], Li5[x], Li6[x], Li[n,x], Libasic[n,x].\"\>"], \
"Print",
 CellChangeTimes->{3.662997995075163*^9}],

Cell[BoxData["\<\"x and y can be complex numbers, and n an integer from 1 to \
6.\"\>"], "Print",
 CellChangeTimes->{3.662997995077972*^9}],

Cell[BoxData["\<\"For further details, see ArXiv:1601.02649\"\>"], "Print",
 CellChangeTimes->{3.66299799507974*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "Li"}]], "Input",
 CellChangeTimes->{{3.65876361084476*^9, 3.658763611284953*^9}}],

Cell[BoxData[
 StyleBox["\<\"Li[n,x] is equivalent to PolyLog[n,x], for n being an integer \
between 1 and 6.\"\>", "MSG"]], "Print", "PrintUsage",
 CellChangeTimes->{3.662997998956089*^9},
 CellTags->"Info3663005198-9923101"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Do", "[", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "x", " ", "is", " ", "a", " ", "random", " ", "complex", " ", "number"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"x", "=", 
     RowBox[{"5", "*", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"2", "*", 
         RowBox[{"Random", "[", "]"}]}]}], ")"}], "*", 
      RowBox[{"Exp", "[", 
       RowBox[{"2", "*", "Pi", "*", "I", "*", 
        RowBox[{"Random", "[", "]"}]}], "]"}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"dif", "=", 
     RowBox[{"Chop", "[", 
      RowBox[{"Abs", "[", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Li4", "[", "x", "]"}], "-", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"4", ",", "x"}], "]"}]}], ")"}], "]"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"i", ",", "\"\< :  \>\"", ",", "dif"}], "]"}], ";"}], 
   "\[IndentingNewLine]", ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "10"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.658763312097171*^9, 3.6587634357972107`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"1", "\[InvisibleSpace]", "\<\" :  \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm[1, " :  ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.661264931445458*^9, 3.661265211046713*^9, 
  3.6612653484290257`*^9, 3.662998001022587*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"2", "\[InvisibleSpace]", "\<\" :  \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm[2, " :  ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.661264931445458*^9, 3.661265211046713*^9, 
  3.6612653484290257`*^9, 3.662998001041683*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"3", "\[InvisibleSpace]", "\<\" :  \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm[3, " :  ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.661264931445458*^9, 3.661265211046713*^9, 
  3.6612653484290257`*^9, 3.662998001045617*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"4", "\[InvisibleSpace]", "\<\" :  \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm[4, " :  ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.661264931445458*^9, 3.661265211046713*^9, 
  3.6612653484290257`*^9, 3.6629980010467978`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"5", "\[InvisibleSpace]", "\<\" :  \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm[5, " :  ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.661264931445458*^9, 3.661265211046713*^9, 
  3.6612653484290257`*^9, 3.662998001047813*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"6", "\[InvisibleSpace]", "\<\" :  \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm[6, " :  ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.661264931445458*^9, 3.661265211046713*^9, 
  3.6612653484290257`*^9, 3.662998001048868*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"7", "\[InvisibleSpace]", "\<\" :  \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm[7, " :  ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.661264931445458*^9, 3.661265211046713*^9, 
  3.6612653484290257`*^9, 3.6629980010498257`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"8", "\[InvisibleSpace]", "\<\" :  \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm[8, " :  ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.661264931445458*^9, 3.661265211046713*^9, 
  3.6612653484290257`*^9, 3.6629980010508423`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"9", "\[InvisibleSpace]", "\<\" :  \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm[9, " :  ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.661264931445458*^9, 3.661265211046713*^9, 
  3.6612653484290257`*^9, 3.662998001051832*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "10", "\[InvisibleSpace]", "\<\" :  \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm[10, " :  ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.661264931445458*^9, 3.661265211046713*^9, 
  3.6612653484290257`*^9, 3.662998001052774*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "Li22"}]], "Input",
 CellChangeTimes->{{3.658763624422038*^9, 3.6587636252824507`*^9}}],

Cell[BoxData[
 StyleBox["\<\"Li22[x,y] gives Li_{2,2}(x,y) defined for instance as \
Integrate[Log[z]*PolyLog[2,x*y*z]/(z-1/x),{z,0,1}].\"\>", "MSG"]], "Print", \
"PrintUsage",
 CellChangeTimes->{3.662998005295974*^9},
 CellTags->"Info3663005205-9923101"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Li22nint", "=", 
    RowBox[{"Function", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x", ",", "y"}], "}"}], ",", 
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Log", "[", "z", "]"}], "*", 
         RowBox[{
          RowBox[{"PolyLog", "[", 
           RowBox[{"2", ",", 
            RowBox[{"z", "*", "x", "*", "y"}]}], "]"}], "/", 
          RowBox[{"(", 
           RowBox[{"z", "-", 
            RowBox[{"1", "/", "x"}]}], ")"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"z", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "inprecisions", " ", "here", " ", "are", " ", "mostly", " ", "due", " ", 
     "to", " ", "NIntegrate"}], "..."}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "x", " ", "and", " ", "y", " ", "are", " ", "random", " ", "complex", " ", 
    "numbers"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"x", "=", 
     RowBox[{"5", "*", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"2", "*", 
         RowBox[{"Random", "[", "]"}]}]}], ")"}], "*", 
      RowBox[{"Exp", "[", 
       RowBox[{"2", "*", "Pi", "*", "I", "*", 
        RowBox[{"Random", "[", "]"}]}], "]"}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"y", "=", 
     RowBox[{"5", "*", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"2", "*", 
         RowBox[{"Random", "[", "]"}]}]}], ")"}], "*", 
      RowBox[{"Exp", "[", 
       RowBox[{"2", "*", "Pi", "*", "I", "*", 
        RowBox[{"Random", "[", "]"}]}], "]"}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"dif", "=", 
     RowBox[{"Abs", "[", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Li22", "[", 
         RowBox[{"x", ",", "y"}], "]"}], "-", 
        RowBox[{"Li22nint", "[", 
         RowBox[{"x", ",", "y"}], "]"}]}], ")"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"i", ",", "\"\< :  \>\"", ",", "dif"}], "]"}], ";"}], 
   "\[IndentingNewLine]", ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "10"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.6587634602818947`*^9, 3.658763592138723*^9}, {
  3.6612652246399937`*^9, 3.6612652310424356`*^9}, {3.661265280511931*^9, 
  3.66126528228539*^9}, {3.6629980798518753`*^9, 3.662998082948099*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "1", "\[InvisibleSpace]", "\<\" :  \"\>", "\[InvisibleSpace]", 
   "2.4124771819907443`*^-12"}],
  SequenceForm[1, " :  ", 2.4124771819907443`*^-12],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.6612649317674303`*^9, 3.661265211257451*^9, 3.661265348723522*^9, {
   3.6629980077052813`*^9, 3.662998015979108*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "2", "\[InvisibleSpace]", "\<\" :  \"\>", "\[InvisibleSpace]", 
   "5.213960048665551`*^-14"}],
  SequenceForm[2, " :  ", 5.213960048665551*^-14],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.6612649317674303`*^9, 3.661265211257451*^9, 3.661265348723522*^9, {
   3.6629980077052813`*^9, 3.662998016086761*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "3", "\[InvisibleSpace]", "\<\" :  \"\>", "\[InvisibleSpace]", 
   "2.0471501066083613`*^-15"}],
  SequenceForm[3, " :  ", 2.0471501066083613`*^-15],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.6612649317674303`*^9, 3.661265211257451*^9, 3.661265348723522*^9, {
   3.6629980077052813`*^9, 3.662998016228941*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "4", "\[InvisibleSpace]", "\<\" :  \"\>", "\[InvisibleSpace]", 
   "1.6574844814457013`*^-15"}],
  SequenceForm[4, " :  ", 1.6574844814457013`*^-15],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.6612649317674303`*^9, 3.661265211257451*^9, 3.661265348723522*^9, {
   3.6629980077052813`*^9, 3.6629980163700113`*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "5", "\[InvisibleSpace]", "\<\" :  \"\>", "\[InvisibleSpace]", 
   "2.8435583831733384`*^-15"}],
  SequenceForm[5, " :  ", 2.8435583831733384`*^-15],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.6612649317674303`*^9, 3.661265211257451*^9, 3.661265348723522*^9, {
   3.6629980077052813`*^9, 3.662998016508976*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "6", "\[InvisibleSpace]", "\<\" :  \"\>", "\[InvisibleSpace]", 
   "4.535149794118669`*^-15"}],
  SequenceForm[6, " :  ", 4.535149794118669*^-15],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.6612649317674303`*^9, 3.661265211257451*^9, 3.661265348723522*^9, {
   3.6629980077052813`*^9, 3.662998016538342*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "7", "\[InvisibleSpace]", "\<\" :  \"\>", "\[InvisibleSpace]", 
   "4.7328847906764427`*^-14"}],
  SequenceForm[7, " :  ", 4.7328847906764427`*^-14],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.6612649317674303`*^9, 3.661265211257451*^9, 3.661265348723522*^9, {
   3.6629980077052813`*^9, 3.66299801658398*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "8", "\[InvisibleSpace]", "\<\" :  \"\>", "\[InvisibleSpace]", 
   "2.571113216607834`*^-16"}],
  SequenceForm[8, " :  ", 2.571113216607834*^-16],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.6612649317674303`*^9, 3.661265211257451*^9, 3.661265348723522*^9, {
   3.6629980077052813`*^9, 3.662998016598453*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "9", "\[InvisibleSpace]", "\<\" :  \"\>", "\[InvisibleSpace]", 
   "4.979690970032737`*^-12"}],
  SequenceForm[9, " :  ", 4.979690970032737*^-12],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.6612649317674303`*^9, 3.661265211257451*^9, 3.661265348723522*^9, {
   3.6629980077052813`*^9, 3.662998016716837*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "10", "\[InvisibleSpace]", "\<\" :  \"\>", "\[InvisibleSpace]", 
   "1.8875832159447663`*^-15"}],
  SequenceForm[10, " :  ", 1.8875832159447663`*^-15],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.6612649317674303`*^9, 3.661265211257451*^9, 3.661265348723522*^9, {
   3.6629980077052813`*^9, 3.66299801675812*^9}}]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1301, 744},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
ShowSelection->True,
FrontEndVersion->"9.0 for Linux x86 (64-bit) (February 7, 2013)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{
 "Info3663005198-9923101"->{
  Cell[3513, 96, 226, 4, 43, "Print",
   CellTags->"Info3663005198-9923101"]},
 "Info3663005205-9923101"->{
  Cell[7985, 229, 255, 5, 43, "Print",
   CellTags->"Info3663005205-9923101"]}
 }
*)
(*CellTagsIndex
CellTagsIndex->{
 {"Info3663005198-9923101", 14837, 434},
 {"Info3663005205-9923101", 14945, 437}
 }
*)
(*NotebookFileOutline
Notebook[{
Cell[400, 13, 1154, 28, 121, "Input"],
Cell[CellGroupData[{
Cell[1579, 45, 1107, 23, 77, "Input"],
Cell[CellGroupData[{
Cell[2711, 72, 173, 2, 23, "Print"],
Cell[2887, 76, 203, 3, 23, "Print"],
Cell[3093, 81, 139, 2, 23, "Print"],
Cell[3235, 85, 116, 1, 23, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[3400, 92, 110, 2, 32, "Input"],
Cell[3513, 96, 226, 4, 43, "Print",
 CellTags->"Info3663005198-9923101"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3776, 105, 1119, 31, 143, "Input"],
Cell[CellGroupData[{
Cell[4920, 140, 286, 6, 23, "Print"],
Cell[5209, 148, 286, 6, 23, "Print"],
Cell[5498, 156, 286, 6, 23, "Print"],
Cell[5787, 164, 288, 6, 23, "Print"],
Cell[6078, 172, 286, 6, 23, "Print"],
Cell[6367, 180, 286, 6, 23, "Print"],
Cell[6656, 188, 288, 6, 23, "Print"],
Cell[6947, 196, 288, 6, 23, "Print"],
Cell[7238, 204, 286, 6, 23, "Print"],
Cell[7527, 212, 291, 7, 23, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[7867, 225, 115, 2, 32, "Input"],
Cell[7985, 229, 255, 5, 43, "Print",
 CellTags->"Info3663005205-9923101"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8277, 239, 2480, 68, 202, "Input"],
Cell[CellGroupData[{
Cell[10782, 311, 369, 9, 23, "Print"],
Cell[11154, 322, 366, 9, 23, "Print"],
Cell[11523, 333, 369, 9, 23, "Print"],
Cell[11895, 344, 371, 9, 23, "Print"],
Cell[12269, 355, 369, 9, 23, "Print"],
Cell[12641, 366, 366, 9, 23, "Print"],
Cell[13010, 377, 368, 9, 23, "Print"],
Cell[13381, 388, 366, 9, 23, "Print"],
Cell[13750, 399, 366, 9, 23, "Print"],
Cell[14119, 410, 370, 9, 23, "Print"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> annc/lievaluate.cpp <==
// This file is made by Hjalte Frellesvig, Damiano Tommasini, and Christopher Wever
// For further details see ArXiv:1601.02649
// Last modification: 28th Jan. 2016

#include <stdio.h>
#include <iostream>
#include <complex>

// #define WTFUSEDEBUG
#ifdef WTFUSEDEBUG
const char *WTFdebugstring[100];
#define WTFdebug(x) *WTFdebugstring = x;
#else
#define WTFdebug(x)
#endif 


using namespace std;

complex<double> li22(complex<double> &a, complex<double> &b);



#define WTFLI2LOGA0MAX 8
//Checked

complex<double> WTFli2logA0rec(complex<double> next, int nc, complex<double> &lsq){
    if(nc<WTFLI2LOGA0MAX){
        return next*WTFccli2logA0[nc] + WTFli2logA0rec(next*lsq, nc+1, lsq);
    }
    return next*WTFccli2logA0[nc];
};

complex<double> WTFli2logA0(complex<double> &x){
    complex<double> mlog = -log(1.0-x);
    complex<double> mlsq = mlog*mlog;
    return mlog - 0.25*mlsq + WTFli2logA0rec(mlog*mlsq, 1, mlsq);
}

#define WTFLINLOGA0MAX 18
//Checked

complex<double> WTFli3logA0rec(complex<double> next, int nc, complex<double> &x){
    if(nc<WTFLINLOGA0MAX){
        return next*WTFccli3logA0[nc] + WTFli3logA0rec(next*x, nc+1, x);
    }
    return next*WTFccli3logA0[nc];
}
complex<double> WTFli3logA0(complex<double> &x){
    complex<double> mlog = -log(1.0-x);
    return mlog + WTFli3logA0rec(mlog*mlog, 1, mlog);
}

complex<double> WTFli4logA0rec(complex<double> next, int nc, complex<double> &x){
    if(nc<WTFLINLOGA0MAX){
        return next*WTFccli4logA0[nc] + WTFli4logA0rec(next*x, nc+1, x);
    }
    return next*WTFccli4logA0[nc];
}
complex<double> WTFli4logA0(complex<double> &x){
    complex<double> mlog = -log(1.0-x);
    return mlog + WTFli4logA0rec(mlog*mlog, 1, mlog);
}

complex<double> WTFli5logA0rec(complex<double> next, int nc, complex<double> &x){
    if(nc<WTFLINLOGA0MAX){
        return next*WTFccli5logA0[nc] + WTFli5logA0rec(next*x, nc+1, x);
    }
    return next*WTFccli5logA0[nc];
}
complex<double> WTFli5logA0(complex<double> &x){
    complex<double> mlog = -log(1.0-x);
    return mlog + WTFli5logA0rec(mlog*mlog, 1, mlog);
}

complex<double> WTFli6logA0rec(complex<double> next, int nc, complex<double> &x){
    if(nc<WTFLINLOGA0MAX){
        return next*WTFccli6logA0[nc] + WTFli6logA0rec(next*x, nc+1, x);
    }
    return next*WTFccli6logA0[nc];
}
complex<double> WTFli6logA0(complex<double> &x){
    complex<double> mlog = -log(1.0-x);
    return mlog + WTFli6logA0rec(mlog*mlog, 1, mlog);
} 
    

#define WTFLINLOGA1MAX 8
//Checked


complex<double> WTFli2logA1rec(complex<double> next, int nc, complex<double> &xsq){
    if(nc<WTFLINLOGA1MAX){
        return WTFccli2logA1[nc]*next + WTFli2logA1rec(next*xsq, nc+1, xsq);
    }
    return WTFccli2logA1[nc]*next;
}

complex<double> WTFli3logA1rec(complex<double> next, int nc, complex<double> &xsq){
    if(nc<WTFLINLOGA1MAX){
        return WTFccli3logA1[nc]*next + WTFli3logA1rec(next*xsq, nc+1, xsq);
    }
    return WTFccli3logA1[nc]*next;
}

complex<double> WTFli4logA1rec(complex<double> next, int nc, complex<double> &xsq){
    if(nc<WTFLINLOGA1MAX){
        return WTFccli4logA1[nc]*next + WTFli4logA1rec(next*xsq, nc+1, xsq);
    }
    return WTFccli4logA1[nc]*next;
}

complex<double> WTFli5logA1rec(complex<double> next, int nc, complex<double> &xsq){
    if(nc<WTFLINLOGA1MAX){
        return WTFccli5logA1[nc]*next + WTFli5logA1rec(next*xsq, nc+1, xsq);
    }
    return WTFccli5logA1[nc]*next;
}

complex<double> WTFli6logA1rec(complex<double> next, int nc, complex<double> &xsq){
    if(nc<WTFLINLOGA1MAX){
        return WTFccli6logA1[nc]*next + WTFli6logA1rec(next*xsq, nc+1, xsq);
    }
    return WTFccli6logA1[nc]*next;
}


complex<double> WTFli2logA1(complex<double> &a){
    complex<double> x = -log(a);
    complex<double> xsq = x*x;
    return WTFccli2logA10 + WTFccli2logA12*xsq + x*log(x) + WTFli2logA1rec(x, 0, xsq);
}

complex<double> WTFli3logA1(complex<double> &a){
    complex<double> x = -log(a);
    complex<double> xsq = x*x;
    return WTFccli3logA10 + x*(WTFccli3logA11 + xsq*WTFccli3logA13) + WTFccli3logA1log*xsq*log(x) + WTFli3logA1rec(xsq, 0, xsq);
}

complex<double> WTFli4logA1(complex<double> &a){
    complex<double> x = -log(a);
    complex<double> xsq = x*x;
    return WTFccli4logA10 + xsq*(WTFccli4logA12 + xsq*WTFccli4logA14 + x*WTFccli4logA1log*log(x)) + WTFli4logA1rec(x, 0, xsq);
}

complex<double> WTFli5logA1(complex<double> &a){
    complex<double> x = -log(a);
    complex<double> xsq = x*x;
    return WTFccli5logA10 + x*(WTFccli5logA11 + xsq*(WTFccli5logA13 + xsq*WTFccli5logA15 + x*WTFccli5logA1log*log(x))) + WTFli5logA1rec(xsq, 0, xsq);
}

complex<double> WTFli6logA1(complex<double> &a){
    complex<double> x = -log(a);
    complex<double> xsq = x*x;
    return WTFccli6logA10 + xsq*(WTFccli6logA12 + xsq*(WTFccli6logA14 + xsq*WTFccli6logA16 + x*WTFccli6logA1log*log(x))) + WTFli6logA1rec(x, 0, xsq);
}




complex<double> WTFli2inv(complex<double> &x){
    complex<double> logmx = log(-x);
    complex<double> ix = 1.0/x;
    return -WTFli2logA0(ix) + WTFccli2inv0 + WTFccli2inv2*logmx*logmx;
}

complex<double> WTFli3inv(complex<double> &x){
    complex<double> logmx = log(-x);
    complex<double> ix = 1.0/x;
    return WTFli3logA0(ix) + logmx*(WTFccli3inv1 + logmx*logmx*WTFccli3inv3);
}

complex<double> WTFli4inv(complex<double> &x){
    complex<double> logmx = log(-x);
    complex<double> ix = 1.0/x;
    complex<double> lsq = logmx*logmx;
    return -WTFli4logA0(ix) + WTFccli4inv0 + lsq*(WTFccli4inv2 + lsq*WTFccli4inv4);
}

complex<double> WTFli5inv(complex<double> &x){
    complex<double> logmx = log(-x);
    complex<double> ix = 1.0/x;
    complex<double> lsq = logmx*logmx;
    return WTFli5logA0(ix) + logmx*(WTFccli5inv1 + lsq*(WTFccli5inv3 + lsq*WTFccli5inv5));
}

complex<double> WTFli6inv(complex<double> &x){
    complex<double> logmx = log(-x);
    complex<double> ix = 1.0/x;
    complex<double> lsq = logmx*logmx;
    return -WTFli6logA0(ix) + WTFccli6inv0 + lsq*(WTFccli6inv2 + lsq*(WTFccli6inv4 + lsq*WTFccli6inv6));
}
    




complex<double> li1(complex<double> &x){
    return -log(1.-x);
}

complex<double> li2(complex<double> &x){

    if(x.real() < 0.5){
        if(abs(x) < 1.0){
            return WTFli2logA0(x);
        }
        return WTFli2inv(x);
    }
    if(abs(x-1.0) < 1.0){
        if(x==1.0){
            return WTFccli2inone;
        }
        return WTFli2logA1(x);
    }
    return WTFli2inv(x);
}

complex<double> li3(complex<double> &x){

    if(x.real() < 0.5){
        if(abs(x) < 1.0){
            return WTFli3logA0(x);
        }
        return WTFli3inv(x);
    }
    if(abs(x-1.0) < 1.0){
        if(x==1.0){
            return WTFccli3inone;
        }
        return WTFli3logA1(x);
    }
    return WTFli3inv(x);
}

complex<double> li4(complex<double> &x){

    if(x.real() < 0.5){
        if(abs(x) < 1.0){
            return WTFli4logA0(x);
        }
        return WTFli4inv(x);
    }
    if(abs(x-1.0) < 1.0){
        if(x==1.0){
            return WTFccli4inone;
        }
        return WTFli4logA1(x);
    }
    return WTFli4inv(x);
}

complex<double> li5(complex<double> &x){

    if(x.real() < 0.5){
        if(abs(x) < 1.0){
            return WTFli5logA0(x);
        }
        return WTFli5inv(x);
    }
    if(abs(x-1.0) < 1.0){
        if(x==1.0){
            return WTFccli5inone;
        }
        return WTFli5logA1(x);
    }
    return WTFli5inv(x);
}

complex<double> li6(complex<double> &x){

    if(x.real() < 0.5){
        if(abs(x) < 1.0){
            return WTFli6logA0(x);
        }
        return WTFli6inv(x);
    }
    if(abs(x-1.0) < 1.0){
        if(x==1.0){
            return WTFccli6inone;
        }
        return WTFli6logA1(x);
    }
    return WTFli6inv(x);
}


complex<double> (*WTFlinarray[7])(complex<double>&) = {NULL, li1, li2, li3, li4, li5, li6};

complex<double> libasic(int n, complex<double> &x){
    if(n>0.5 && n<6.5){
        return WTFlinarray[n](x);
    }
    else{
        cout << "We're sorry. Li" << n << " is not (yet) implemented." << endl;
        return 0.0;
    }
}





complex<double> WTFli22rec(complex<double> next, complex<double> extra, int nc, complex<double> &a, complex<double> &ab, int &ncmax){

    if(nc<ncmax){
        return next + WTFli22rec(WTFccli221[nc]*a*next + WTFccli222[nc]*extra, extra*ab, nc+1, a, ab, ncmax);
    }
    else{
        return next + WTFccli221[nc]*a*next + WTFccli222[nc]*extra;
    }
}

complex<double> WTFli22fast(complex<double> &a, complex<double> &b, int &ncmax){
    complex<double> ab = a*b;
    return WTFli22rec(0.25*a*ab, a*ab*ab, 0, a, ab, ncmax);
}





// #define WTFLI22STUFFLEMAX WTFLI22FASTMAX+1

complex<double> WTFli22stufflerec(complex<double> next, complex<double> extra, int nc, complex<double> &b, complex<double> &ab, int &ncmax){
    if(nc<ncmax){
        return next + WTFli22stufflerec(WTFccli22stuffle1[nc]*b*next + WTFccli22stuffle2[nc]*extra, extra*ab, nc+1, b, ab, ncmax);
    }
    return next + WTFccli22stuffle1[nc]*b*next + WTFccli22stuffle2[nc]*extra;
}

complex<double> WTFli22stuffle(complex<double> &a, complex<double> &b, int &ncmax){
    complex<double> ab = a*b;
    return -WTFli22stufflerec(ab-b*li2(a), ab*ab, 0, b, ab, ncmax);
}

// This calculates li22(a,b) + li4(a*b) + q*li2(a)
complex<double> WTFli224q(complex<double> &a, complex<double> &b, complex<double> q, int &ncmax){
    complex<double> ab = a*b;
    return WTFli22stufflerec(ab+a*q, ab*ab, 0, a, ab, ncmax);
}







void WTFthreelicrrec(complex<double> next, int nc, complex<double> &xsq, complex<double> *li2var, complex<double> *li3var, complex<double> *li4var){
    *li2var += WTFccli2logA1[nc]*next;
    *li3var += WTFccli3logA1[nc]*next;
    *li4var += WTFccli4logA1[nc]*next;
    if(nc<WTFLINLOGA1MAX){
        WTFthreelicrrec(next*xsq, nc+1, xsq, li2var, li3var, li4var);
    }
}

complex<double> WTFthreelicr(complex<double> &a, complex<double> c2, complex<double> c3){

    complex<double> x = -log(a);
    complex<double> xsq = x*x;
    complex<double> logx = log(x);
    complex<double> li2var = WTFccli2logA10 + WTFccli2logA12*xsq + x*logx; 
    complex<double> li3var = WTFccli3logA11 + xsq*WTFccli3logA13 + WTFccli3logA1log*x*logx;
    complex<double> li4var = WTFccli4logA10 + xsq*(WTFccli4logA12 + xsq*WTFccli4logA14 + x*WTFccli4logA1log*logx);

    WTFthreelicrrec(x, 0, xsq, &li2var, &li3var, &li4var);

    li3var*=x;
    li3var+=WTFccli3logA10;
    return c2*li2var + c3*li3var + 3.*li4var;
}

#define WTFLIALLBERNMAX 9

void WTFthreelibeoddrec(complex<double> next, int nc, complex<double> &xsq, complex<double> *li2var, complex<double> *li3var, complex<double> *tli4var){
    *li2var += WTFccli234fast2o[nc]*next;
    *li3var += WTFccli234fast3o[nc]*next;
    *tli4var += WTFccli234fast4o[nc]*next;
    if(nc<WTFLIALLBERNMAX){
        WTFthreelibeoddrec(next*xsq, nc+1, xsq, li2var, li3var, tli4var);
    }
}

void WTFthreelibeevenrec(complex<double> next, int nc, complex<double> &xsq, complex<double> *li3var, complex<double> *tli4var){
    *li3var += WTFccli234fast3e[nc]*next;
    *tli4var += WTFccli234fast4e[nc]*next;
    if(nc<WTFLIALLBERNMAX){
        WTFthreelibeevenrec(next*xsq, nc+1, xsq, li3var, tli4var);
    }
}

complex<double> WTFthreelibe(complex<double> &a, complex<double> c2, complex<double> c3){
    complex<double> x = -log(1.-a);
    complex<double> xsq = x*x;
    complex<double> li2var = x + WTFccli234fast2e*xsq;
    complex<double> li3var = x;
    complex<double> tli4var = 3.*x;

    WTFthreelibeevenrec(xsq,0,xsq,&li3var,&tli4var);
    WTFthreelibeoddrec(x*xsq,1,xsq,&li2var,&li3var,&tli4var);

    return c2*li2var+c3*li3var+tli4var;
}

void WTFsixlimmmbeoddrec(complex<double> nextx, complex<double> nexty, int nc, complex<double> &xsq, complex<double> &ysq, complex<double> *li2dif, complex<double> *li3dif, complex<double> *tli4dif){
    complex<double> dif = nextx-nexty;
    *li2dif += WTFccli234fast2o[nc]*dif;
    *li3dif += WTFccli234fast3o[nc]*dif;
    *tli4dif += WTFccli234fast4o[nc]*dif;
    if(nc<WTFLIALLBERNMAX){
        WTFsixlimmmbeoddrec(nextx*xsq, nexty*ysq, nc+1, xsq, ysq, li2dif, li3dif, tli4dif);
    }
}

void WTFsixlimmmbeevenrec(complex<double> nextx, complex<double> nexty, int nc, complex<double> &xsq, complex<double> &ysq, complex<double> *li3dif, complex<double> *tli4dif){
    complex<double> dif = nextx-nexty;
    *li3dif += WTFccli234fast3e[nc]*dif;
    *tli4dif += WTFccli234fast4e[nc]*dif;
    if(nc<WTFLIALLBERNMAX){
        WTFsixlimmmbeevenrec(nextx*xsq, nexty*ysq, nc+1, xsq, ysq, li3dif, tli4dif);
    }
}

complex<double> WTFsixlimmmbe(complex<double> &a, complex<double> &b, complex<double> c2, complex<double> c3){
    complex<double> x = -log(1.-a);
    complex<double> xsq = x*x;
    complex<double> y = -log(1.-b);
    complex<double> ysq = y*y;
    complex<double> xydif = x-y;
    complex<double> li2dif = xydif + WTFccli234fast2e*(xsq-ysq);
    complex<double> li3dif = xydif;
    complex<double> tli4dif = 3.*xydif;

    WTFsixlimmmbeevenrec(xsq,ysq,0,xsq,ysq,&li3dif,&tli4dif);
    WTFsixlimmmbeoddrec(x*xsq,y*ysq,1,xsq,ysq,&li2dif,&li3dif,&tli4dif);

    return c2*li2dif+c3*li3dif+tli4dif;
}


void WTFsixlipmpbeoddrec(complex<double> nextx, complex<double> nexty, int nc, complex<double> &xsq, complex<double> &ysq, complex<double> *li2sum, complex<double> *li3dif, complex<double> *tli4sum){
    complex<double> sum = nextx+nexty;
    *li2sum += WTFccli234fast2o[nc]*sum;
    *li3dif += WTFccli234fast3o[nc]*(nextx-nexty);
    *tli4sum += WTFccli234fast4o[nc]*sum;
    if(nc<WTFLIALLBERNMAX){
        WTFsixlipmpbeoddrec(nextx*xsq, nexty*ysq, nc+1, xsq, ysq, li2sum, li3dif, tli4sum);
    }
}

void WTFsixlipmpbeevenrec(complex<double> nextx, complex<double> nexty, int nc, complex<double> &xsq, complex<double> &ysq, complex<double> *li3dif, complex<double> *tli4sum){
    *li3dif += WTFccli234fast3e[nc]*(nextx-nexty);
    *tli4sum += WTFccli234fast4e[nc]*(nextx+nexty);
    if(nc<WTFLIALLBERNMAX){
        WTFsixlipmpbeevenrec(nextx*xsq, nexty*ysq, nc+1, xsq, ysq, li3dif, tli4sum);
    }
}


//This function calculates c2*(li2(a)+li2(b)) + c3*(li3(a)-li3(b)) - 3*(li4(a)+li4(b))  and calls the two above.
complex<double> WTFsixlipmpbe(complex<double> &a, complex<double> &b, complex<double> c2, complex<double> c3){
    complex<double> x = -log(1.-a);
    complex<double> xsq = x*x;
    complex<double> y = -log(1.-b);
    complex<double> ysq = y*y;
    complex<double> xysum = x+y;
    complex<double> li2sum = xysum + WTFccli234fast2e*(xsq+ysq);
    complex<double> li3dif = x-y;
    complex<double> tli4sum = 3.*xysum;

    WTFsixlipmpbeevenrec(xsq,ysq,0,xsq,ysq,&li3dif,&tli4sum);
    WTFsixlipmpbeoddrec(x*xsq,y*ysq,1,xsq,ysq,&li2sum,&li3dif,&tli4sum);

    return c2*li2sum+c3*li3dif-tli4sum;
}

complex<double> WTFsixlimmm(complex<double> &a, complex<double> &b, complex<double> c2, complex<double> c3){
    if(a.real()<0.5){
        if(b.real()<0.5){
            return WTFsixlimmmbe(a,b,c2,c3);
        }
        else{
            return (WTFthreelibe(a,c2,c3)-WTFthreelicr(b,c2,c3));
        }
    }
    else{
        if(b.real()<0.5){
            return (WTFthreelicr(a,c2,c3)-WTFthreelibe(b,c2,c3));
        }
        else{
            return (WTFthreelicr(a,c2,c3)-WTFthreelicr(b,c2,c3));
        }
    }
}

complex<double> WTFsixlipmp(complex<double> &a, complex<double> &b, complex<double> c2, complex<double> c3){
    complex<double> mc2 = -c2;
    complex<double> mc3 = -c3;
    if(a.real()<0.5){
        if(b.real()<0.5){
            return WTFsixlipmpbe(a,b,c2,c3);
        }
        else{
            return -(WTFthreelibe(a,mc2,mc3)+WTFthreelicr(b,mc2,c3));
        }
    }
    else{
        if(b.real()<0.5){
            return -(WTFthreelicr(a,mc2,mc3)+WTFthreelibe(b,mc2,c3));
        }
        else{
            return -(WTFthreelicr(a,mc2,mc3)+WTFthreelicr(b,mc2,c3));
        }
    }
}




//  This is the inversion formula for li22(x,y)->li22(1/x,1/y)+...
complex<double> WTFli22inv(complex<double> &x, complex<double> &y, int &ncmax){
    complex<double> logmxy = log(-x*y);
    complex<double> logmx = log(-x);
    complex<double> logmxysq = logmxy*logmxy;
    complex<double> logmxsq = logmx*logmx;
    complex<double> ix = 1./x;
    complex<double> iy = 1./y;

    return WTFli224q(ix,iy,WTFccli22invc10+WTFccli22invc9*logmxsq,ncmax) + WTFsixlimmm(ix, iy, WTFccli22invc9*(logmxysq-logmxsq), WTFccli22invc8*logmxy) + WTFccli22invc1 + logmxy*(WTFccli22invc4*logmx + WTFccli22invc6*logmxy) + logmxsq*(WTFccli22invc2 + WTFccli22invc3*logmxsq + WTFccli22invc5*logmx*logmxy + WTFccli22invc7*logmxysq);
}


// This function calculates li22(a,b) + q*li2(a)
complex<double> WTFli22qfast(complex<double> &a, complex<double> &b, complex<double> q, int &ncmax){
    complex<double> ab = a*b;
    return WTFli22rec(0.25*a*a*(b+q), a*ab*ab, 0, a, ab, ncmax) + a*q;
}


const double WTFccli22invstuffle1 = 0.5;
const double WTFccli22invstuffle2 = 1.64493406684822643647; // pi^2/6
const double WTFccli22invstuffle3 = 1.64493406684822643647; // pi^2/6
const double WTFccli22invstuffle4 = 0.5;
const double WTFccli22invstuffle5 = 2.;
const double WTFccli22invstuffle6 = 0.0416666666666666666667; // 15/360
const double WTFccli22invstuffle7 = -0.25; // -15*6/360
const double WTFccli22invstuffle8 = 0.25;  //  15*6/360
const double WTFccli22invstuffle9 = 0.333333333333333333333;  // 8*15/360
const double WTFccli22invstuffle10 = -0.125;  // -15*3/360
const double WTFccli22invstuffle11 = 0.822467033424113218236;  // 30*pi^2/360
const double WTFccli22invstuffle12 = 3.28986813369645287294;   // 30*4*pi^2/360
const double WTFccli22invstuffle13 = -2.46740110027233965471; // -30*3*pi^2/360
const double WTFccli22invstuffle14 = -3.78813131798898367031; // -14*pi^4/360


// This is inversion and stuffle for Li22 (for |y|>1).
complex<double> WTFli22invstuffle(complex<double> &x, complex<double> &y, int &ncmax){
// To be used when x>1 and y>1

    complex<double> logmx = log(-x);
    complex<double> logmy = log(-y);
    complex<double> logmxy = log(-x*y);
    complex<double> logmxsq = logmx*logmx;
    complex<double> logmysq = logmy*logmy;
    complex<double> logmxysq = logmxy*logmxy;
    complex<double> ix = 1./x;
    complex<double> iy = 1./y;
  //  double pi = 3.141592653589793238462643;

 //   return -WTFli22qfast(iy,ix,li2(x),ncmax) + WTFsixlimmm(ix,iy,pi*pi/6.+0.5*logmxysq,2.*logmxy) + (15.*(logmxysq*logmxysq-6.*logmxysq*logmysq+(6.*logmxsq+8.*logmxy*logmy-3.*logmysq)*logmysq)+30.*(logmxsq+4.*logmxy*logmy-3.*logmysq)*pi*pi-14.*pi*pi*pi*pi)/360.;

    return -WTFli22qfast(iy,ix,-li2(ix),ncmax) + li2(iy)*(WTFccli22invstuffle1*logmxsq+WTFccli22invstuffle2) + WTFsixlimmm(ix, iy, WTFccli22invstuffle3 + WTFccli22invstuffle4*logmxysq, WTFccli22invstuffle5*logmxy) + WTFccli22invstuffle6*logmxysq*logmxysq + WTFccli22invstuffle7*logmxysq*logmysq + (WTFccli22invstuffle8*logmxsq + WTFccli22invstuffle9*logmxy*logmy+WTFccli22invstuffle10*logmysq)*logmysq + WTFccli22invstuffle11*logmxsq + WTFccli22invstuffle12*logmxy*logmy + WTFccli22invstuffle13*logmysq + WTFccli22invstuffle14;
}
 

const double WTFccli22invsp1 = 1.64493406684822643647; // Pi^2/6
const double WTFccli22invsp2 = 0.5;
const double WTFccli22invsp3 = 0.5;
const double WTFccli22invsp4 = -2.;
const double WTFccli22invsp5 = 0.822467033424113218236;  // Pi^2/12
const double WTFccli22invsp6 = 0.0416666666666666666667; // 1/24
const double WTFccli22invsp7 = 1.89406565899449183515;  // 7*Pi^4/360


// This is Li22 inversion for |x|<1
complex<double> WTFli22invspecial(complex<double> &x, complex<double> &y, int &ncmax){
    complex<double> logmxy = log(-x*y);
    complex<double> logmx = log(-x);
    complex<double> logmxysq = logmxy*logmxy;
    complex<double> logmxsq = logmx*logmx;
    complex<double> ix = 1./x;
    complex<double> iy = 1./y;
  //  double pi = 3.141592653589793238462643;

  //  return WTFli224q(ix,iy,pi*pi/6.+0.5*logmxsq,ncmax) - WTFsixlipmp(ix, y, 0.5*(logmxsq-logmxysq), -2.*logmxy) + (pi*pi/(12.) + 1/(24.)*logmxysq)*logmxysq + 7.*pi*pi*pi*pi/(360.);

    return WTFli224q(ix,iy,WTFccli22invsp1+WTFccli22invsp2*logmxsq,ncmax) - WTFsixlipmp(ix, y, WTFccli22invsp3*(logmxsq-logmxysq), WTFccli22invsp4*logmxy) + (WTFccli22invsp5 + WTFccli22invsp6*logmxysq)*logmxysq + WTFccli22invsp7;
}


const double WTFccli22invstufflesp1 = 0.5;
const double WTFccli22invstufflesp2 = 1.64493406684822643647; // pi^2/6
const double WTFccli22invstufflesp3 = -1.64493406684822643647; // -pi^2/6
const double WTFccli22invstufflesp4 = -0.5;
const double WTFccli22invstufflesp5 = 2.;
const double WTFccli22invstufflesp6 = -0.125; // -3/24
const double WTFccli22invstufflesp7 = 0.333333333333333333333; // 8/24
const double WTFccli22invstufflesp8 = -0.25;  // -6/24
const double WTFccli22invstufflesp9 = 0.0416666666666666666667; // 1/24
const double WTFccli22invstufflesp10 = 0.25;  //  6/24
const double WTFccli22invstufflesp11 = -0.25; // -6/24
const double WTFccli22invstufflesp12 = 0.333333333333333333333; // 8/24
const double WTFccli22invstufflesp13 = -0.125;  // -3/24
const double WTFccli22invstufflesp14 = -2.46740110027233965471;  //  -2*3*pi^2/24
const double WTFccli22invstufflesp15 = -0.822467033424113218236; //  -2*pi^2/24
const double WTFccli22invstufflesp16 = 3.28986813369645287294; // 2*4*pi^2/24
const double WTFccli22invstufflesp17 = -2.46740110027233965471;  //  -2*3*pi^2/24
const double WTFccli22invstufflesp18 = -12.1761363792503046546;  //  -3*pi^4/24

// This is li22 inv+stuffle for |y|>1
complex<double> WTFli22invstufflespecial(complex<double> &x, complex<double> &y, int &ncmax){
// To be used when x<1 and y>1

    complex<double> logmx = log(-x);
    complex<double> logmy = log(-y);
    complex<double> logmxy = log(-x*y);
    complex<double> logmxsq = logmx*logmx;
    complex<double> logmysq = logmy*logmy;
    complex<double> logmxysq = logmxy*logmxy;
    complex<double> ix = 1./x;
    complex<double> iy = 1./y;
  //  double pi = 3.141592653589793238462643;

 //   return -WTFli22qfast(iy,ix,li2(x),ncmax) + WTFsixlipmp(x,iy,-pi*pi/6.-0.5*logmxysq,2.*logmxy)+(-3.*logmxsq*logmxsq+8.*logmx*logmxsq*logmxy-6.*logmxsq*logmxysq+logmxysq*logmxysq+6.*logmxsq*logmysq-6.*logmxysq*logmysq+8.*logmxy*logmy*logmysq-3.*logmysq*logmysq-2.*(3.*logmxsq+logmxysq-4.*logmxy*(logmx+logmy)+3.*logmysq)*pi*pi-3.*pi*pi*pi*pi)/24.;

 //   return -WTFli22qfast(iy,ix,-li2(ix),ncmax) + li2(iy)*(0.5*logmxsq+pi*pi/6.) + WTFsixlipmp(x,iy,-pi*pi/6.-0.5*logmxysq,2.*logmxy)+(-3.*logmxsq*logmxsq+8.*logmx*logmxsq*logmxy-6.*logmxsq*logmxysq+logmxysq*logmxysq+6.*logmxsq*logmysq-6.*logmxysq*logmysq+8.*logmxy*logmy*logmysq-3.*logmysq*logmysq-2.*(3.*logmxsq+logmxysq-4.*logmxy*(logmx+logmy)+3.*logmysq)*pi*pi-3.*pi*pi*pi*pi)/24.;

    return -WTFli22qfast(iy,ix,-li2(ix),ncmax) + li2(iy)*(WTFccli22invstufflesp1*logmxsq + WTFccli22invstufflesp2) + WTFsixlipmp(x,iy,WTFccli22invstufflesp3 + WTFccli22invstufflesp4*logmxysq, WTFccli22invstufflesp5*logmxy) + WTFccli22invstufflesp6*logmxsq*logmxsq + WTFccli22invstufflesp7*logmx*logmxsq*logmxy + WTFccli22invstufflesp8*logmxsq*logmxysq + WTFccli22invstufflesp9*logmxysq*logmxysq + WTFccli22invstufflesp10*logmxsq*logmysq + WTFccli22invstufflesp11*logmxysq*logmysq + WTFccli22invstufflesp12*logmxy*logmy*logmysq + WTFccli22invstufflesp13*logmysq*logmysq + WTFccli22invstufflesp14*logmxsq + WTFccli22invstufflesp15*logmxysq + WTFccli22invstufflesp16*logmxy*(logmx+logmy) + WTFccli22invstufflesp17*logmysq + WTFccli22invstufflesp18;
}




complex<double> WTFli22diagonalind(complex<double> &iab, int &nmo, complex<double> &logomx, complex<double> &litx){
    complex<double> res = 0.;
    complex<double> iabp = 1.;
    int i;

    for(i=0;i<=nmo;++i){
        res += WTFccli22diagonalpow[nmo][i]*iabp;
        iabp *= iab;
    }
    res += WTFccli22diagonallog[nmo]*logomx*(1.-iabp);
    res += WTFccli22diagonallit[nmo]*litx*(1.+iabp);

    return res;
}

complex<double> WTFli22diagonal(complex<double> &a, complex<double> &b, char ncmax){

    complex<double> res = 0;
    complex<double> ab = a*b;
    complex<double> iab = 1./ab;
    complex<double> logomx = log(1.-ab);
    complex<double> litx = li2(ab);
    complex<double> ap = 1.;
    int i;

    for(i=0;i<ncmax;++i){
        ap *= a;
        res += ap*WTFli22diagonalind(iab,i,logomx,litx);
    }

    return res;
}




// This is Li22(x/2,y)
complex<double> WTFholderf1rec(complex<double> part1, complex<double> part2, complex<double> &x, complex<double> &xy, int n, int &nn){

    if(n<nn){
        return part1 + WTFholderf1rec(part1*x*WTFccholder11[n]+part2, part2*xy*WTFccholder12[n], x, xy, n+1, nn);
    }
    return part1;
}
complex<double> WTFholderf1(complex<double> &x, complex<double> &xy, int &nn){
    return WTFholderf1rec(x*xy*WTFccholderc11, x*xy*xy*WTFccholderc12, x, xy, 0, nn);
}


// This is Li1111(x/2, 1/x, z, 1/z) 
complex<double> WTFholderf2rec(complex<double> part1, complex<double> part2, complex<double> part3, complex<double> part4, complex<double> &x, complex<double> &z, int n, int &nn){

    if(n<nn){
        return part1 + WTFholderf2rec(part1*x*WTFccholder21[n]+part2, part2*WTFccholder22[n]+part3, part3*z*WTFccholder23[n]+part4, part4*WTFccholder24[n], x, z, n+1, nn);
    }
    return part1;
}
complex<double> WTFholderf2(complex<double> &x, complex<double> &z, int &nn){
    return WTFholderf2rec(0., 0., z*x*WTFccholderc21, z*x*WTFccholderc22, x, z, 0, nn);
}


// This is Li12(x/2,y)
complex<double> WTFholderf3rec(complex<double> part1, complex<double> part2, complex<double> &x, complex<double> &xy, int n, int &nn){

    if(n<nn){
         return part1 + WTFholderf3rec(part1*x*WTFccholder31[n]+part2, part2*xy*WTFccholder32[n], x, xy, n+1, nn);
    }
    return part1;
}
complex<double> WTFholderf3(complex<double> &x, complex<double> &xy, int &nn){
    return WTFholderf3rec(x*xy*WTFccholderc31, x*xy*xy*WTFccholderc32, x, xy, 0, nn);
}


// This is Li11(x/2, 1/x)
complex<double> WTFholderf4rec(complex<double> part1, complex<double> part2, complex<double> &x, int n, int &nn){
    if(n<nn){
        return part1 + WTFholderf4rec(part1*x*WTFccholder41[n]+part2, part2*WTFccholder42[n], x, n+1, nn);
    }
    return part1;
}
complex<double> WTFholderf4(complex<double> &x, int &nn){
    return WTFholderf4rec(x*WTFccholderc41, x*WTFccholderc42, x, 0, nn);
}


// This is -Li111(1/2,x,1/x)
complex<double> WTFholderf5rec(complex<double> part1, complex<double> part2, complex<double> part3, complex<double> &y, int n, int &nn){
    if(n<nn){
        return part1 + WTFholderf5rec(part1*WTFccholder51[n]+part2, y*part2*WTFccholder52[n]+part3, part3*WTFccholder53[n], y, n+1, nn);
    }
    return part1;
}
complex<double> WTFholderf5(complex<double> &y, int &nn){
    return -WTFholderf5rec(0., y*WTFccholderc51, y*WTFccholderc52, y, 0, nn);
}

// This is the Holder relation with q=2 used for othervise slowly convergent regions.
complex<double> WTFli22holder(complex<double> &x, complex<double> &y, int ncmax){

    complex<double> xy = x*y;
    complex<double> r1 = xy/(xy-1.);
    complex<double> r2 = x/(x-1.);
    complex<double> xyh = xy*0.5;

    return WTFholderf1(x,xy,ncmax) + WTFholderf2(r1,r2,ncmax) + WTFccholderclog2*WTFholderf3(x,xy,ncmax) - WTFholderf4(r2,ncmax)*WTFli2logA0(xyh) - WTFholderf5(r2,ncmax)*log(1.-xyh);
}

complex<double> WTFli22holderstuffle(complex<double> &x, complex<double> &y, int ncmax){
    complex<double> xy = x*y;

    return li2(x)*li2(y)-WTFli22holder(y,x,ncmax)-li4(xy);
}





complex<double> WTFli22logA0recint(complex<double> next, int nc, int &nco, complex<double> &p, complex<double> &logapp, int &ncmax){
    if(nc<ncmax){
        return next*(WTFccli22logA0a[nc][nco] + WTFccli22logA0b[nc][nco]*logapp) + WTFli22logA0recint(next*p, nc+1, nco, p, logapp, ncmax);
    }
    return next*(WTFccli22logA0a[nc][nco] + WTFccli22logA0b[nc][nco]*logapp);
}

complex<double> WTFli22logA0rec(complex<double> next, int nc, complex<double> &t, complex<double> &p, complex<double> &logapp, complex<double> &logompt, complex<double> &litt, int &ncmax){

    if(nc<ncmax){
        return next*(WTFccli22logA0c[nc]*logompt + WTFccli22logA0d[nc]*litt) + WTFli22logA0recint(next*p, 1, nc, p, logapp, ncmax) + WTFli22logA0rec(next*t, nc+1, t, p, logapp, logompt, litt, ncmax);
    }
    return next*(WTFccli22logA0c[nc]*logompt+WTFccli22logA0d[nc]*litt) + WTFli22logA0recint(next*p, 1, nc, p, logapp, ncmax);
}

// This is the log expansion of li22 usable around (0., 0.) .
complex<double> WTFli22logA0(complex<double> &x, complex<double> &y, int ncmax){
    complex<double> xy = x*y;
    complex<double> a = 1./xy;
    complex<double> p = -log(1.-xy);
    complex<double> t = -log(1.-y);
    complex<double> logapp = log(a)+log(p);
    complex<double> logompt = log(1.-p/t);
    complex<double> pot = p/t;
    complex<double> litt = li2(pot) + logapp*logompt;

    return WTFli22logA0rec(1., 0, t, p, logapp, logompt, litt, ncmax);
}







const complex<double> WTFcctwopii(0.,6.28318530717958647692528676656);
const double WTFccxizero = 1.;
const double WTFccxzero = exp(-WTFccxizero);

complex<double> WTFli22logA1recint(complex<double> next, int nc, int &nco, complex<double> &b, complex<double> &logb, complex<double> &logbxi, int &ncmax){
    if(nc<ncmax){
        return next*(WTFccli22logA1k1[nc][nco] + WTFccli22logA1k2[nc][nco]*logb + WTFccli22logA1k3[nc][nco]*logbxi) + WTFli22logA1recint(next*b, nc+1, nco, b, logb, logbxi,ncmax);
    }
    return next*(WTFccli22logA1k1[nc][nco] + WTFccli22logA1k2[nc][nco]*logb + WTFccli22logA1k3[nc][nco]*logbxi);
}

complex<double> WTFli22logA1rec(complex<double> next, int nc, complex<double> &a, complex<double> &b, complex<double> &logb, complex<double> &logbxi, complex<double> &logabdif, int &ncmax){
    if(nc<ncmax){
        return next*(WTFccli22logA1k4[nc] + b*WTFccli22logA1k5[nc])*logabdif + WTFli22logA1recint(next, 0, nc, b, logb, logbxi, ncmax) + WTFli22logA1rec(next*a, nc+1, a, b, logb, logbxi, logabdif, ncmax);
    }
    return next*(WTFccli22logA1k4[nc] + b*WTFccli22logA1k5[nc])*logabdif + WTFli22logA1recint(next, 0, nc, b, logb, logbxi, ncmax);
}

inline double WTFsignum(double x){
    return ((x > 0.) ? 1. : ((x < 0.) ? -1. : 0.));
}


complex<double> WTFli22logA1ff2(complex<double> &x, complex<double> &y, int &ncmax){
    complex<double> a = log(y);
    complex<double> b = -log(x*y);
    complex<double> apb = a+b;
    complex<double> logb = log(b);
    complex<double> logbxi = log(b+WTFccxizero);
    complex<double> logabdif = log(apb) - log(apb+WTFccxizero);
    complex<double> li2a1 = -(b+WTFccxizero)/a;
    complex<double> li2a2 = -b/a;
    complex<double> res;

    res = WTFli22logA1rec(1.,0,a,b,logb,logbxi,logabdif, ncmax) + apb*a*( li2(li2a1) - li2(li2a2) + logbxi*log((apb+WTFccxizero)/a) - logb*log(apb/a));
    if((abs(arg(b+WTFccxizero))<abs(arg(-a))) && (abs(arg(-a)) < abs(arg(b)))){
        if(arg(b)*arg(-a) > 0. && 1. < abs((b.imag())/(a.imag()))){
            res += WTFcctwopii*WTFsignum(a.imag())*apb*a*log(-a);
    }}
    return res;
}


complex<double> WTFcrli12rec(complex<double> part1, complex<double> part2, complex<double> &x, complex<double> &xy, int n, int &nn){
    if(n<nn){
         return part1 + WTFcrli12rec(part1*x*WTFcclogA1ff11[n]+part2, part2*xy*WTFcclogA1ff12[n], x, xy, n+1, nn);
    }
    return part1;
}

complex<double> WTFcrli12(complex<double> &x, complex<double> &y, int nn){
    complex<double> xy = x*y;
    return WTFcrli12rec(x*xy*WTFcclogA1ff1c1, x*xy*xy*WTFcclogA1ff1c2, x, xy, 0, nn);
}

complex<double> WTFli22logA1ff1(complex<double> &x, complex<double> &y){
    complex<double> xp = x*WTFccxzero;
    int nmax = 90;
 //   return li22(xp,y) + WTFccxizero*WTFcrli12(xp,y,100);
    return WTFli22fast(xp,y,nmax) + WTFccxizero*WTFcrli12(xp,y,100);
}

// This is the log expansion of li22 usable around (1., 1.) .

complex<double> WTFli22logA1(complex<double> &x, complex<double> &y, int ncmax){
    if(ncmax>99){printf("WRONG!!");}
    return WTFli22logA1ff1(x,y) + WTFli22logA1ff2(x,y,ncmax);
}

// Log expantion around 1 with stuffle.
complex<double> WTFli22logA1stuffle(complex<double> &x, complex<double> &y, int ncmax){
    complex<double> xy = x*y;
    return li2(x)*li2(y) - WTFli22logA1(y,x,ncmax) - li4(xy);
}







complex<double> WTFli22smalla(complex<double> &a, complex<double> &b){

    double absa = abs(a);

    if(absa<0.1){
        return WTFli22diagonal(a,b,18);
    }
    if(absa<0.2){
        return WTFli22diagonal(a,b,25);
    }
    if(absa<0.3){
        return WTFli22diagonal(a,b,33);
    }
    if(absa<0.4){
        return WTFli22diagonal(a,b,43);
    }

    if(abs(arg(a))>0.4 && abs(arg(a*b))>0.9){
        return WTFli22holder(a,b,95);
    }

    if(absa<0.5){
        return WTFli22diagonal(a,b,56);
    }
    if(absa<0.6){
        return WTFli22diagonal(a,b,77);
    }
    if(absa<0.7){
        return WTFli22diagonal(a,b,112);
    }
    cout << "Wrong use of WTFli22smalla!" << endl;
    return 0.;
}


complex<double> WTFli22smallastuffle(complex<double> &a, complex<double> &b){
    complex<double> ab = a*b;
    return li2(a)*li2(b)-li4(ab)-WTFli22smalla(b,a);
}

complex<double> WTFli22smallainv(complex<double> &x, complex<double> &y){
    complex<double> xy = x*y;
    complex<double> ix = 1./x;
    complex<double> iy = 1./y;
    complex<double> logmxy = log(-xy);
    complex<double> logmx = log(-x);
    double pisqos = 1.64493406684822643647;

    return WTFli22smalla(ix,iy)-li4(xy)+3.*(li4(y)+li4(ix))+2.*(li3(ix)-li3(y))*logmxy+li2(ix)*(pisqos+logmxy*logmxy/2.)+li2(y)*(logmxy*logmxy-logmx*logmx)/2.;
}

complex<double> WTFli22smallainvstuffle(complex<double> &x, complex<double> &y){
    complex<double> xy = x*y;
    complex<double> ix = 1./x;
    complex<double> iy = 1./y;
    complex<double> logmxy = log(-xy);
    complex<double> logmx = log(-x);
    double pisqos = 1.64493406684822643647;

    return WTFli22smallastuffle(ix,iy)-li4(xy)+3.*(li4(y)+li4(ix))+2.*(li3(ix)-li3(y))*logmxy+li2(ix)*(pisqos+logmxy*logmxy/2.)+li2(y)*(logmxy*logmxy-logmx*logmx)/2.;
}


//This is Li22(x,x)
complex<double> WTFli22xx(complex<double> x){
    complex<double> xsq = x*x;
    complex<double> li2c = li2(x);
    return 0.5*(li2c*li2c - li4(xsq));
}


//This is Li22(1/y,y)
const double WTFli22iyyc1 = 9.86960440108935861883;  // Pi^2
const double WTFli22iyyc2 = -1.08232323371113819152;  // -Pi^4/90
complex<double> WTFli22iyy(complex<double> y){
    complex<double> logc = log(-y);
    complex<double> li2c = li2(y);
    return 3.*li4(y) - 0.5*li2c*(li2c+logc*logc+WTFli22iyyc1) + WTFli22iyyc2;
}

//This is Li22(x,1)
const double WTFli22x1c1 = -2.;
const double WTFli22x1c2 = 2.;
const double WTFli22x1c3 = 0.5;
const double WTFli22x1c4 = -0.166666666666666666667;
const double WTFli22x1c5 = 0.333333333333333333333;
const double WTFli22x1c6 = 1.64493406684822643647;  // Pi^2/6
const double WTFli22x1c7 = -2.40411380631918857080; // -2*Zeta(3)
const double WTFli22x1c8 = 2.16464646742227638303;  // Pi^4/45
complex<double> WTFli22x1(complex<double> x){
    complex<double> omx = 1.-x;
    complex<double> logomx = log(omx);
    complex<double> logomxsq = logomx*logomx;
    complex<double> arg1 = 1./omx;
    complex<double> arg2 = -x/omx;
    complex<double> li2x = li2(x);
    return WTFli22x1c1*(li4(arg1)+li4(arg2)+li4(x)) + WTFli22x1c2*li3(x)*logomx + WTFli22x1c3*li2x*li2x + logomxsq*( WTFli22x1c4*logomxsq + WTFli22x1c5*logomx*log(-x) + WTFli22x1c6) + WTFli22x1c7*logomx + WTFli22x1c8;
}


//This is Li22(1,y)
const double WTFli221yc1 = 2.;
const double WTFli221yc2 = -2.;
const double WTFli221yc3 = -0.5;
const double WTFli221yc4 = 0.166666666666666666667;
const double WTFli221yc5 = -0.333333333333333333333;
const double WTFli221yc6 = -1.64493406684822643647;  // -Pi^2/6
const double WTFli221yc7 = 2.40411380631918857080; // 2*Zeta(3)
const double WTFli221yc8 = -2.16464646742227638303;  // -Pi^4/45
const double WTFli221yc9 = 1.64493406684822643647;  // Pi^2/6
complex<double> WTFli221y(complex<double> y){
    complex<double> omy = 1.-y;
    complex<double> logomy = log(omy);
    complex<double> logomysq = logomy*logomy;
    complex<double> arg1 = 1./omy;
    complex<double> arg2 = -y/omy;
    complex<double> li2y = li2(y);
    return WTFli221yc1*(li4(arg1)+li4(arg2)) + li4(y) + WTFli221yc2*li3(y)*logomy + (WTFli221yc9 + WTFli221yc3*li2y)*li2y + logomysq*( WTFli221yc4*logomysq + WTFli221yc5*logomy*log(-y) + WTFli221yc6) + WTFli221yc7*logomy + WTFli221yc8;
}




    



const double WTFepsdif = 5e-14; 

complex<double> li22basic(complex<double> &x, complex<double> &y){

    double absxy = abs(x*y);
    double absx = abs(x);
    double absy = abs(y);
    int ncmax;

    if(absxy < 0.7){

        if(absxy<0.3){
            ncmax=20;
        }
        else{if(absxy<0.5){
                ncmax=35;
            }
            else{
                ncmax=65;
            }
        }
       
        if(absy>1.15||absx<0.25){
            WTFdebug("A (Li22fast)");
            return WTFli22fast(x,y,ncmax);
        }
        else{
            WTFdebug("B (Stuffle)");
            return WTFli22stuffle(x,y,ncmax);
        }

    }

    // The special formulae

    if(abs(y-x) < WTFepsdif){
        WTFdebug("X (x=y)");
        return WTFli22xx(x);
    }

    if(abs(y-1./x) < WTFepsdif){
        WTFdebug("X (y=1/x)");
        return WTFli22iyy(y);
    }  

    if(abs(y-1.) < WTFepsdif){
        WTFdebug("X (y=1)");
        return WTFli22x1(x);
    } 

    if(abs(x-1.) < WTFepsdif){
        WTFdebug("X (x=1)");
        return WTFli221y(y);
    }   

    if(absxy>1.42857){

        if(absx<0.3){
            WTFdebug("D/Ea (diagonal extra)");
            return WTFli22smalla(x,y); 
        } 

        if(absxy>3.33333){
            ncmax=20;
        }
        else{if(absxy>2.0){
                ncmax=35;
            }
            else{
                ncmax=65;
            }
        }

        if(absy<0.87||absx>3.5){
            if(absy<1){        
                WTFdebug("C (Inversion (special))");     
                return WTFli22invspecial(x,y,ncmax);
            }
            else{
                WTFdebug("C (Inversion)");  
                return WTFli22inv(x,y,ncmax);
            }
        }
        else{
            if(absx<1){ 
                WTFdebug("D (InvStuffle (special))");
                return WTFli22invstufflespecial(x,y,ncmax);
            }
            else{
                WTFdebug("D (InvStuffle)");
                return WTFli22invstuffle(x,y,ncmax);
            }
        }
    }


  //  One of the points are on the bad circle

    if(absx<0.7){
        WTFdebug("Ea (diagonal)");
        return WTFli22smalla(x,y); 
    } 

    if(absy<0.7){
        WTFdebug("Eb (diagonal+stuffle)");
        return WTFli22smallastuffle(x,y); 
    } 

    if(absx>1.42857){
        WTFdebug("Ec (diagonal+inversion)");
        return WTFli22smallainv(x,y); 
    }  

    if(absy>1.42857){
        WTFdebug("Ed (diagonal+inv+st)");
        return WTFli22smallainvstuffle(x,y); 
    } 

    double aax = abs(arg(x));
    double aaxy = abs(arg(x*y));
    
 //   if(abs(x-y)<1e-14){
 //       WTFdebug("X (x=y (internal))");
 //       return WTFli22xx((x+y)/2.);
 //   }

    // 1.04 = pi/3
    if(aax>1.04 && aaxy>1.04){
        WTFdebug("F (Holder)");
        return WTFli22holder(x,y,100);
    }

    if(aaxy > 2.2){
        WTFdebug("Fb (Holder+stuffle)");
        return WTFli22holderstuffle(x,y,100);
    }
    if(aax<1.15 && aaxy<1.15){
        WTFdebug("H (LogA1 center)");
        return WTFli22logA1(x,y,40);
    }
    if(aax<0.25 || aaxy<0.25){
        WTFdebug("H (LogA1 edge)");
        return WTFli22logA1(x,y,60);
    }
    WTFdebug("G (LogA0)");
    return WTFli22logA0(x,y,50);

}  
        

        






const double WTFepsilon = 1e-14;
const complex<double> WTFimagi(0.,1.);

complex<double> li(int n, complex<double> &x){  
    complex<double> x2;
    if(abs(x.imag()) < WTFepsilon && x.real() > 1.){
        x2 = x*(1.-5.*WTFepsilon*WTFimagi);
    }
    else{
        x2 = x;
    }
    return libasic(n,x2);
}


complex<double> li22(complex<double> &x, complex<double> &y){
 
    complex<double> xy2, x2, y2;

    if(abs(x.imag()) < WTFepsilon && abs(x-1.) > WTFepsilon){
        x2 = x*(1.-5*WTFepsilon*WTFimagi);
    }
    else{
        x2 = x;
    }

    if(abs(y.imag()) < WTFepsilon && abs(y-1.) > WTFepsilon){
        y2 = y*(1.-5*WTFepsilon*WTFimagi);
    }
    else{
        y2 = y;
    }

    xy2 = x2*y2;

    if(abs(xy2.imag()) < WTFepsilon && abs(x*y-1.) > WTFepsilon){
        x2 = x2*(1.-5*WTFepsilon*WTFimagi);
    }

    return li22basic(x2,y2); 
}
        


void WTFwritecomplex(complex<double> x){
    double im = x.imag();
    char c;
    if(im<0){
        c='-';
    }
    else{
        c='+';
    }
    printf("%.20f%c%.20f*I\n",x.real(),c,abs(im));
}





==> annc/lievaluateexample.cpp <==
// This is an example file for the use of the C++ lievaluate package
// by Hjalte Frellesvig, Damiano Tommasini, and Christopher Wever.
// For further details see ArXiv:1601.02649
// Last modification: 28th Jan. 2016

// Compile it by going to the folder of the files, and type for instance
// g++ -o lievaluateexample lievaluateexample.cpp -Wall -O3
// and then run with
// ./lievaluateexample


#include <stdio.h>
#include <iostream>
#include <complex>
//#include <stdlib.h>     /* srand, rand */
//#include <time.h>       /* time */

// Here we include the two files of the lievaluate package
#include "constants.cpp"
#include "lievaluate.cpp"

using namespace std;


// A primitive but useful function to print complex numbers.
void writecomplex(complex<double> x){
    double im = x.imag();
    char c;
    if(im<0){
        c='-';
    }
    else{
        c='+';
    }
    printf("%.16g%c%.16g*i",x.real(),c,abs(im));
}


//Simplest example. One function call

int main(){

    complex<double> x, y, res, ii(0., 1.);

    x = 0.23-0.17*ii;
    y = 0.55+0.91*ii;

    res = li22(x,y);

    printf("\nx = ");
    writecomplex(x);
    printf("\ny = ");
    writecomplex(y);
    printf("\nli22(x,y) = ");
    writecomplex(res);
    printf("\n\n");
}



//Example with random numbers and comparison
/*
int main(){
 // The first four arrays contain random real numbers between -5 and 5. They will be used at the real and imag parts of the arguments.
    double xr[20] = {-4.7135789821154965296, -4.8284462346784371434, -1.2717644980136622035, -0.28570516550733948691, 3.5251524733660231092, 0.38828543711254270843, 2.1881179360602640571, -1.8933639490613607403, -0.25899396926473694514, -1.1756447966984739928, 2.6097800762960297050, 3.1123363295703421194, 0.72803330305819924373, -0.45808883960172908090, -2.9025020717914316037, -4.2445266184375167740, -0.61613746832853366620, 3.0297919539246533915, -1.4719838238540583486, -4.7537737200477110378};

    double xi[20] = {-4.5032594879182425984, -3.8520522923262658921, 0.22597416302062633964, 3.9305460723492835484, -4.7896805058027469570, -4.0236060576478269724, -3.5022613389657122340, -0.78374876214337696467, -3.3148329791687691781, 0.58810850523963009717, -0.69037927502597629115, -3.8903848130820160023, 1.9441609900959666568, -3.2362466980618966872, 1.6998406486779944480, -2.0027211426523594540, -3.7838723129622318098, 2.2218421415398319496, -0.39765727953057439237, -2.7581945242148431241};

    double yr[20] = {1.8322651553663011903, 4.1920501876151785581, -3.9256734556765171540, -3.0044208041671316423, 1.3355246432845435667, 3.0441024799414440061, 0.84835238130285706148, -1.9349668765164151907, 1.1252051490872898576, 2.0677085375892718666, -0.64938627973143203675, 3.8487818856269617740, -0.55996187174394029817, -3.5203999676503583416, -4.9590070047054553015, 2.7391666987089786645, 2.4958771381600932671, 4.7158467304115383456, -1.6588476533834495275, -0.25811215863866254772};

    double yi[20] = {1.2797494511223250768, -2.5059954111282944922, 3.7388096261471250870, -2.4999176344238192016, 4.4474842957560243306, -1.6980455987434728282, 2.6644830818236413528, -4.4954968302566866711, -1.8880403475285190140, 0.25785192131508316571, -3.1838692994792152646, 2.4394700462597280755, 1.9867545033841904623, 3.1901433837258115211, 2.4655169802522158840, 3.5906881606327663015, -2.4532836248718692396, 1.7105433513761691966, 2.4245239849576716296, -4.1484785380762119189};

// These two arrays contain the real and imag parts of the results as found by the GiNac package.
    double exr[20] = {1.3899043347684265637, 6.6115742214385875286, 0.016140898032225469566, 4.3325124722481991313, 13.073094260720026227, -0.25075172019196079187, 4.6217629777461404217, 1.3140060652364444760, 0.99768313641176975537, 0.40621080926155339608, -3.6228461277004933017, -10.191289361416485448, 0.42590898890063438875, 3.8233561527174164674, 2.1239750086655924122, 2.3759867651927986110, 1.5499620237509148524, -7.5138396705820396093, -0.63986944744924723061, 5.3232185824934026286};

    double exi[20] = {4.7106337541393115131, 2.6639846959116937342, 1.3578686396330006403, 4.8390529170110907486, -12.831471513710646093, 4.5613512867208054757, -8.0488789379182446027, -1.6730701853075433672, 2.1305300649207130625, -0.28432596927658920771, 3.6320420762930085701, 3.9893639508788352188, -1.3339012941875258988, -4.6064629596551132096, 4.5514815436343649679, 4.7664704810832541071, 3.5375654386207671109, -4.2463663340426345272, 0.92054932814622947301, -2.7977800131532544192};

    complex<double> x, y, res, ex, ii(0.,1.);
    int i;
    double dif;

// We loop over all values, and compare our values with GiNacs.
    for(i=0;i<20;++i){
        x = xr[i]+ii*xi[i];
        y = yr[i]+ii*yi[i];
        ex = exr[i]+ii*exi[i];
        res = li22(x,y);  // The call is here
        dif = abs(res-ex);
        printf("%2d: |dif| = %.20g\n", i, dif);
    }
}
*/


// Example which calls all functions and tests imaginary parts
/*
int main(){

    complex<double> x, y, res, ii(0.,1.), cor;

    x = 0.123-4.567*ii;

    printf("\nx = ");
    writecomplex(x);
    printf("\nli1(x) = ");
    writecomplex(li1(x));
    printf("\nli2(x) = ");
    writecomplex(li2(x));
    printf("\nli3(x) = ");
    writecomplex(li3(x));
    printf("\nli4(x) = ");
    writecomplex(li4(x));
    printf("\nli5(x) = ");
    writecomplex(li5(x));
    printf("\nli6(x) = ");
    writecomplex(li6(x));
    printf("\n\nli(4,x) = ");
    writecomplex(li(4,x));
    printf("\nli(8,x) = ");
    writecomplex(li(8,x));

    printf("\n\nli(3,x)      = ");
    writecomplex(li(3,x));
    printf("\nlibasic(3,x) = ");
    writecomplex(libasic(3,x));

    x = 2.3;
    printf("\n\nx = ");
    writecomplex(x);
    printf("\nli(3,x)      = ");
    writecomplex(li(3,x));
    printf("\nlibasic(3,x) = ");
    writecomplex(libasic(3,x));
    printf("\n When on a branch-cut, li(n,x) and libasic(n,x) may differ.\n");

    x = 0.123-4.567*ii;
    y = 3.141+5.926*ii;
    printf("\nx = ");
    writecomplex(x);
    printf("\ny = ");
    writecomplex(y);
    printf("\nli22basic(x,y) = ");
    writecomplex(li22(x,y));
    printf("\nli22(x,y)      = ");
    writecomplex(li22basic(x,y));

    x = 0.123-4.567*ii;
    y = 0.01355364238448669711 + 0.50324784365813622918*ii;
    printf("\n\nx = ");
    writecomplex(x);
    printf("\ny = ");
    writecomplex(y);
    printf("\nx*y = ");
    writecomplex(2.3);
    printf("\nli22basic(x,y) = ");
    writecomplex(li22basic(x,y));
    printf("\nli22(x,y)      = ");
    writecomplex(li22(x,y));
    
    cor = -1.475365276388996615963 - 0.73806297474243653944*ii;
    printf("\nCorrect value  = ");
    writecomplex(cor);
    printf("\n Also li22 needs the epsilon-prescription on branch-cuts.\n");
    printf("\n");
}
*/













